Scaling properties of a spatial one-particle density-matrix entropy in many-body localized systems

We investigate a spatial subsystem entropy extracted from the one-particle density matrix (OPDM) in one-dimensional disordered interacting fermions that host a many-body localized (MBL) phase. Deep in the putative MBL regime, this OPDM entropy exhibits the salient features of localization, despite not being a proper entanglement measure. We numerically show that the OPDM entropy of the eigenstates obeys an area law. Similar to the von-Neumann entropy, the OPDM entropy grows logarithmically with time after a quantum quench, albeit with a different prefactor. Both these features survive at moderately large interactions and well towards the transition into the ergodic phase. The computational cost to calculate the OPDM entropy scales only polynomially with the system size, suggesting that the OPDM provides a promising starting point for developing diagnostic tools for MBL in simulations and experiments.

==> anc/Figure1a.txt <==
#bin       S_vN      S_OPDM     
#center    counts    counts     
 0.012500  17.309333  15.448000
 0.037500  5.649333  5.656000
 0.062500  3.036667  3.091333
 0.087500  2.018667  2.150667
 0.112500  1.435333  1.544667
 0.137500  1.161333  1.208000
 0.162500  0.858000  0.928000
 0.187500  0.674000  0.758000
 0.212500  0.625333  0.650000
 0.237500  0.544000  0.590667
 0.262500  0.496667  0.538000
 0.287500  0.426000  0.466667
 0.312500  0.389333  0.417333
 0.337500  0.330000  0.371333
 0.362500  0.341333  0.368000
 0.387500  0.278000  0.310000
 0.412500  0.295333  0.285333
 0.437500  0.262667  0.282000
 0.462500  0.240000  0.259333
 0.487500  0.258000  0.252000
 0.512500  0.252000  0.255333
 0.537500  0.241333  0.243333
 0.562500  0.244667  0.242667
 0.587500  0.247333  0.270667
 0.612500  0.274000  0.231333
 0.637500  0.278000  0.274667
 0.662500  0.344000  0.308667
 0.687500  0.602667  0.507333
 0.712500  0.214000  0.255333
 0.737500  0.126000  0.159333
 0.762500  0.074000  0.104667
 0.787500  0.068000  0.088000
 0.812500  0.060000  0.087333
 0.837500  0.042667  0.064667
 0.862500  0.036000  0.072000
 0.887500  0.030667  0.048000
 0.912500  0.024667  0.054667
 0.937500  0.019333  0.040667
 0.962500  0.020667  0.037333
 0.987500  0.024667  0.046667
 1.012500  0.014000  0.042000
 1.037500  0.016000  0.038000
 1.062500  0.014667  0.024667
 1.087500  0.012000  0.027333
 1.112500  0.014000  0.027333
 1.137500  0.012667  0.026000
 1.162500  0.006667  0.025333
 1.187500  0.005333  0.027333
 1.212500  0.006667  0.025333
 1.237500  0.007333  0.030667
 1.262500  0.006000  0.023333
 1.287500  0.009333  0.028000
 1.312500  0.006667  0.022667
 1.337500  0.005333  0.020000
 1.362500  0.004667  0.024000
 1.387500  0.002667  0.028000
 1.412500  0.000000  0.017333
 1.437500  0.000667  0.015333
 1.462500  0.000000  0.012000
 1.487500  0.000000  0.016000
 1.512500  0.000000  0.010667
 1.537500  0.000667  0.013333
 1.562500  0.000000  0.009333
 1.587500  0.000000  0.010667
 1.612500  0.000000  0.009333
 1.637500  0.000000  0.014667
 1.662500  0.000000  0.010000
 1.687500  0.000000  0.009333
 1.712500  0.000000  0.009333
 1.737500  0.000000  0.010000
 1.762500  0.000667  0.010667
 1.787500  0.000000  0.009333
 1.812500  0.000000  0.007333
 1.837500  0.000000  0.009333
 1.862500  0.000000  0.010000
 1.887500  0.000000  0.015333
 1.912500  0.000000  0.010000
 1.937500  0.000000  0.008667
 1.962500  0.000000  0.010000
 1.987500  0.000000  0.008667
 2.012500  0.000000  0.012667
 2.037500  0.000000  0.011333
 2.062500  0.000000  0.012000
 2.087500  0.000000  0.010000
 2.112500  0.000000  0.010667
 2.137500  0.000000  0.004667
 2.162500  0.000000  0.008667
 2.187500  0.000000  0.006000
 2.212500  0.000000  0.006000
 2.237500  0.000000  0.004000
 2.262500  0.000000  0.005333
 2.287500  0.000000  0.009333
 2.312500  0.000000  0.005333
 2.337500  0.000000  0.006667
 2.362500  0.000000  0.005333
 2.387500  0.000000  0.008667
 2.412500  0.000000  0.006667
 2.437500  0.000000  0.004000
 2.462500  0.000000  0.006000
 2.487500  0.000000  0.007333
 2.512500  0.000000  0.008000
 2.537500  0.000000  0.008667
 2.562500  0.000000  0.008667
 2.587500  0.000000  0.006667
 2.612500  0.000000  0.008000
 2.637500  0.000000  0.007333
 2.662500  0.000000  0.008667
 2.687500  0.000000  0.006000
 2.712500  0.000000  0.012000
 2.737500  0.000000  0.012000
 2.762500  0.000000  0.016667
 2.787500  0.000000  0.006667
 2.812500  0.000000  0.006667
 2.837500  0.000000  0.004000
 2.862500  0.000000  0.000667
 2.887500  0.000000  0.002000
 2.912500  0.000000  0.005333
 2.937500  0.000000  0.003333
 2.962500  0.000000  0.004000
 2.987500  0.000000  0.000667
 3.012500  0.000000  0.002667
 3.037500  0.000000  0.000667
 3.062500  0.000000  0.002000
 3.087500  0.000000  0.002000
 3.112500  0.000000  0.000667
 3.137500  0.000000  0.001333
 3.162500  0.000000  0.001333
 3.187500  0.000000  0.001333
 3.212500  0.000000  0.001333
 3.237500  0.000000  0.001333
 3.262500  0.000000  0.002000
 3.287500  0.000000  0.000000
 3.312500  0.000000  0.001333
 3.337500  0.000000  0.000667
 3.362500  0.000000  0.000667
 3.387500  0.000000  0.000000
 3.412500  0.000000  0.000667
 3.437500  0.000000  0.000667
 3.462500  0.000000  0.002667
 3.487500  0.000000  0.000000
 3.512500  0.000000  0.003333
 3.537500  0.000000  0.001333
 3.562500  0.000000  0.000000
 3.587500  0.000000  0.001333
 3.612500  0.000000  0.000667
 3.637500  0.000000  0.000000
 3.662500  0.000000  0.000667
 3.687500  0.000000  0.001333
 3.712500  0.000000  0.000667
 3.737500  0.000000  0.000000
 3.762500  0.000000  0.000000
 3.787500  0.000000  0.001333
 3.812500  0.000000  0.000000
 3.837500  0.000000  0.000000
 3.862500  0.000000  0.000000
 3.887500  0.000000  0.000000
 3.912500  0.000000  0.000000
 3.937500  0.000000  0.000667
 3.962500  0.000000  0.000667
 3.987500  0.000000  0.000000
 4.012500  0.000000  0.000667
 4.037500  0.000000  0.000667
 4.062500  0.000000  0.000000
 4.087500  0.000000  0.000000
 4.112500  0.000000  0.000000
 4.137500  0.000000  0.000667
 4.162500  0.000000  0.000000
 4.187500  0.000000  0.000000
 4.212500  0.000000  0.000000
 4.237500  0.000000  0.000000
 4.262500  0.000000  0.000000
 4.287500  0.000000  0.000000
 4.312500  0.000000  0.000000
 4.337500  0.000000  0.000000
 4.362500  0.000000  0.000667
 4.387500  0.000000  0.000000
 4.412500  0.000000  0.000667
 4.437500  0.000000  0.000000
 4.462500  0.000000  0.000000
 4.487500  0.000000  0.000000
 4.512500  0.000000  0.000000
 4.537500  0.000000  0.000000
 4.562500  0.000000  0.000000
 4.587500  0.000000  0.000000
 4.612500  0.000000  0.000000
 4.637500  0.000000  0.000000
 4.662500  0.000000  0.000000
 4.687500  0.000000  0.000000
 4.712500  0.000000  0.000000
 4.737500  0.000000  0.000000
 4.762500  0.000000  0.000000
 4.787500  0.000000  0.000000
 4.812500  0.000000  0.000000
 4.837500  0.000000  0.000000
 4.862500  0.000000  0.000000
 4.887500  0.000000  0.000000
 4.912500  0.000000  0.000000
 4.937500  0.000000  0.000000
 4.962500  0.000000  0.000000
 4.987500  0.000000  0.000000


==> anc/Figure1b.txt <==
#bin       S_vN      S_OPDM     
#center    counts    counts 
 0.012500  17.309333  15.540000
 0.037500  5.649333  5.606000
 0.062500  3.036667  3.110667
 0.087500  2.018667  2.088667
 0.112500  1.435333  1.569333
 0.137500  1.161333  1.228000
 0.162500  0.858000  0.926667
 0.187500  0.674000  0.758000
 0.212500  0.625333  0.642000
 0.237500  0.544000  0.591333
 0.262500  0.496667  0.503333
 0.287500  0.426000  0.451333
 0.312500  0.389333  0.422000
 0.337500  0.330000  0.349333
 0.362500  0.341333  0.353333
 0.387500  0.278000  0.322000
 0.412500  0.295333  0.297333
 0.437500  0.262667  0.298000
 0.462500  0.240000  0.283333
 0.487500  0.258000  0.265333
 0.512500  0.252000  0.260000
 0.537500  0.241333  0.250667
 0.562500  0.244667  0.254000
 0.587500  0.247333  0.248667
 0.612500  0.274000  0.266667
 0.637500  0.278000  0.256667
 0.662500  0.344000  0.312000
 0.687500  0.602667  0.517333
 0.712500  0.214000  0.240000
 0.737500  0.126000  0.142667
 0.762500  0.074000  0.107333
 0.787500  0.068000  0.086000
 0.812500  0.060000  0.086667
 0.837500  0.042667  0.063333
 0.862500  0.036000  0.056000
 0.887500  0.030667  0.046667
 0.912500  0.024667  0.050667
 0.937500  0.019333  0.033333
 0.962500  0.020667  0.030667
 0.987500  0.024667  0.046000
 1.012500  0.014000  0.046000
 1.037500  0.016000  0.032000
 1.062500  0.014667  0.028000
 1.087500  0.012000  0.025333
 1.112500  0.014000  0.036667
 1.137500  0.012667  0.032667
 1.162500  0.006667  0.021333
 1.187500  0.005333  0.026667
 1.212500  0.006667  0.031333
 1.237500  0.007333  0.026000
 1.262500  0.006000  0.028000
 1.287500  0.009333  0.020000
 1.312500  0.006667  0.026000
 1.337500  0.005333  0.022667
 1.362500  0.004667  0.022667
 1.387500  0.002667  0.019333
 1.412500  0.000000  0.016000
 1.437500  0.000667  0.016000
 1.462500  0.000000  0.018000
 1.487500  0.000000  0.018000
 1.512500  0.000000  0.015333
 1.537500  0.000667  0.010667
 1.562500  0.000000  0.012667
 1.587500  0.000000  0.011333
 1.612500  0.000000  0.008000
 1.637500  0.000000  0.010000
 1.662500  0.000000  0.008000
 1.687500  0.000000  0.010000
 1.712500  0.000000  0.006000
 1.737500  0.000000  0.015333
 1.762500  0.000667  0.005333
 1.787500  0.000000  0.010667
 1.812500  0.000000  0.008667
 1.837500  0.000000  0.012667
 1.862500  0.000000  0.012667
 1.887500  0.000000  0.012667
 1.912500  0.000000  0.009333
 1.937500  0.000000  0.011333
 1.962500  0.000000  0.012667
 1.987500  0.000000  0.008667
 2.012500  0.000000  0.006667
 2.037500  0.000000  0.008000
 2.062500  0.000000  0.010000
 2.087500  0.000000  0.010667
 2.112500  0.000000  0.007333
 2.137500  0.000000  0.008000
 2.162500  0.000000  0.012667
 2.187500  0.000000  0.002000
 2.212500  0.000000  0.004667
 2.237500  0.000000  0.007333
 2.262500  0.000000  0.007333
 2.287500  0.000000  0.005333
 2.312500  0.000000  0.008667
 2.337500  0.000000  0.006667
 2.362500  0.000000  0.007333
 2.387500  0.000000  0.003333
 2.412500  0.000000  0.007333
 2.437500  0.000000  0.005333
 2.462500  0.000000  0.009333
 2.487500  0.000000  0.005333
 2.512500  0.000000  0.007333
 2.537500  0.000000  0.012667
 2.562500  0.000000  0.009333
 2.587500  0.000000  0.006667
 2.612500  0.000000  0.006667
 2.637500  0.000000  0.008000
 2.662500  0.000000  0.006000
 2.687500  0.000000  0.010000
 2.712500  0.000000  0.010000
 2.737500  0.000000  0.009333
 2.762500  0.000000  0.016000
 2.787500  0.000000  0.007333
 2.812500  0.000000  0.004000
 2.837500  0.000000  0.003333
 2.862500  0.000000  0.006000
 2.887500  0.000000  0.001333
 2.912500  0.000000  0.004000
 2.937500  0.000000  0.003333
 2.962500  0.000000  0.003333
 2.987500  0.000000  0.002000
 3.012500  0.000000  0.002000
 3.037500  0.000000  0.002000
 3.062500  0.000000  0.002667
 3.087500  0.000000  0.002000
 3.112500  0.000000  0.001333
 3.137500  0.000000  0.002000
 3.162500  0.000000  0.001333
 3.187500  0.000000  0.000000
 3.212500  0.000000  0.002000
 3.237500  0.000000  0.001333
 3.262500  0.000000  0.000000
 3.287500  0.000000  0.000000
 3.312500  0.000000  0.000667
 3.337500  0.000000  0.000000
 3.362500  0.000000  0.000667
 3.387500  0.000000  0.000000
 3.412500  0.000000  0.000000
 3.437500  0.000000  0.002000
 3.462500  0.000000  0.001333
 3.487500  0.000000  0.000667
 3.512500  0.000000  0.000000
 3.537500  0.000000  0.000667
 3.562500  0.000000  0.001333
 3.587500  0.000000  0.000667
 3.612500  0.000000  0.000667
 3.637500  0.000000  0.000000
 3.662500  0.000000  0.000000
 3.687500  0.000000  0.000000
 3.712500  0.000000  0.000000
 3.737500  0.000000  0.000667
 3.762500  0.000000  0.001333
 3.787500  0.000000  0.000000
 3.812500  0.000000  0.000000
 3.837500  0.000000  0.000667
 3.862500  0.000000  0.001333
 3.887500  0.000000  0.000000
 3.912500  0.000000  0.000000
 3.937500  0.000000  0.000667
 3.962500  0.000000  0.000000
 3.987500  0.000000  0.000000
 4.012500  0.000000  0.000000
 4.037500  0.000000  0.000000
 4.062500  0.000000  0.000000
 4.087500  0.000000  0.000667
 4.112500  0.000000  0.000000
 4.137500  0.000000  0.000000
 4.162500  0.000000  0.000000
 4.187500  0.000000  0.000000
 4.212500  0.000000  0.000000
 4.237500  0.000000  0.000000
 4.262500  0.000000  0.000667
 4.287500  0.000000  0.000000
 4.312500  0.000000  0.000667
 4.337500  0.000000  0.000000
 4.362500  0.000000  0.000667
 4.387500  0.000000  0.000000
 4.412500  0.000000  0.000000
 4.437500  0.000000  0.000000
 4.462500  0.000000  0.000000
 4.487500  0.000000  0.000667
 4.512500  0.000000  0.000000
 4.537500  0.000000  0.000667
 4.562500  0.000000  0.000000
 4.587500  0.000000  0.000000
 4.612500  0.000000  0.000000
 4.637500  0.000000  0.000000
 4.662500  0.000000  0.000000
 4.687500  0.000000  0.000000
 4.712500  0.000000  0.000000
 4.737500  0.000000  0.000000
 4.762500  0.000000  0.000000
 4.787500  0.000000  0.000000
 4.812500  0.000000  0.000000
 4.837500  0.000000  0.000000
 4.862500  0.000000  0.000000
 4.887500  0.000000  0.000000
 4.912500  0.000000  0.000000
 4.937500  0.000000  0.000000
 4.962500  0.000000  0.000000
 4.987500  0.000000  0.000000


==> anc/Figure1c.txt <==
#bin       S_vN      S_OPDM     
#center    counts    counts 
 0.012500  17.309333  16.935333
 0.037500  5.649333  5.676667
 0.062500  3.036667  3.072000
 0.087500  2.018667  2.054000
 0.112500  1.435333  1.464000
 0.137500  1.161333  1.166000
 0.162500  0.858000  0.878667
 0.187500  0.674000  0.706000
 0.212500  0.625333  0.618000
 0.237500  0.544000  0.560000
 0.262500  0.496667  0.488667
 0.287500  0.426000  0.442000
 0.312500  0.389333  0.394667
 0.337500  0.330000  0.335333
 0.362500  0.341333  0.334000
 0.387500  0.278000  0.298667
 0.412500  0.295333  0.280667
 0.437500  0.262667  0.264000
 0.462500  0.240000  0.243333
 0.487500  0.258000  0.249333
 0.512500  0.252000  0.256667
 0.537500  0.241333  0.231333
 0.562500  0.244667  0.248000
 0.587500  0.247333  0.252000
 0.612500  0.274000  0.254000
 0.637500  0.278000  0.264000
 0.662500  0.344000  0.324000
 0.687500  0.602667  0.583333
 0.712500  0.214000  0.233333
 0.737500  0.126000  0.124667
 0.762500  0.074000  0.081333
 0.787500  0.068000  0.069333
 0.812500  0.060000  0.064667
 0.837500  0.042667  0.048000
 0.862500  0.036000  0.046667
 0.887500  0.030667  0.030667
 0.912500  0.024667  0.030000
 0.937500  0.019333  0.022667
 0.962500  0.020667  0.022000
 0.987500  0.024667  0.028667
 1.012500  0.014000  0.021333
 1.037500  0.016000  0.024667
 1.062500  0.014667  0.016000
 1.087500  0.012000  0.016667
 1.112500  0.014000  0.020667
 1.137500  0.012667  0.016000
 1.162500  0.006667  0.012667
 1.187500  0.005333  0.014667
 1.212500  0.006667  0.020667
 1.237500  0.007333  0.016667
 1.262500  0.006000  0.016667
 1.287500  0.009333  0.015333
 1.312500  0.006667  0.017333
 1.337500  0.005333  0.012000
 1.362500  0.004667  0.014667
 1.387500  0.002667  0.016667
 1.412500  0.000000  0.006667
 1.437500  0.000667  0.004667
 1.462500  0.000000  0.004000
 1.487500  0.000000  0.004000
 1.512500  0.000000  0.000667
 1.537500  0.000667  0.002000
 1.562500  0.000000  0.002000
 1.587500  0.000000  0.002000
 1.612500  0.000000  0.001333
 1.637500  0.000000  0.002667
 1.662500  0.000000  0.000667
 1.687500  0.000000  0.002000
 1.712500  0.000000  0.000000
 1.737500  0.000000  0.002000
 1.762500  0.000667  0.000667
 1.787500  0.000000  0.001333
 1.812500  0.000000  0.000000
 1.837500  0.000000  0.000667
 1.862500  0.000000  0.001333
 1.887500  0.000000  0.002000
 1.912500  0.000000  0.001333
 1.937500  0.000000  0.001333
 1.962500  0.000000  0.000667
 1.987500  0.000000  0.000000
 2.012500  0.000000  0.001333
 2.037500  0.000000  0.000000
 2.062500  0.000000  0.000000
 2.087500  0.000000  0.000000
 2.112500  0.000000  0.000000
 2.137500  0.000000  0.000000
 2.162500  0.000000  0.000000
 2.187500  0.000000  0.000000
 2.212500  0.000000  0.000667
 2.237500  0.000000  0.000000
 2.262500  0.000000  0.000000
 2.287500  0.000000  0.000667
 2.312500  0.000000  0.000667
 2.337500  0.000000  0.000000
 2.362500  0.000000  0.000000
 2.387500  0.000000  0.000667
 2.412500  0.000000  0.000000
 2.437500  0.000000  0.000000
 2.462500  0.000000  0.000000
 2.487500  0.000000  0.000667
 2.512500  0.000000  0.000667
 2.537500  0.000000  0.000000
 2.562500  0.000000  0.000000
 2.587500  0.000000  0.000000
 2.612500  0.000000  0.000000
 2.637500  0.000000  0.000000
 2.662500  0.000000  0.000000
 2.687500  0.000000  0.000000
 2.712500  0.000000  0.000000
 2.737500  0.000000  0.000000
 2.762500  0.000000  0.000000
 2.787500  0.000000  0.000000
 2.812500  0.000000  0.000000
 2.837500  0.000000  0.000000
 2.862500  0.000000  0.000000
 2.887500  0.000000  0.000667
 2.912500  0.000000  0.000000
 2.937500  0.000000  0.000000
 2.962500  0.000000  0.000000
 2.987500  0.000000  0.000000
 3.012500  0.000000  0.000000
 3.037500  0.000000  0.000000
 3.062500  0.000000  0.000000
 3.087500  0.000000  0.000000
 3.112500  0.000000  0.000000
 3.137500  0.000000  0.000667
 3.162500  0.000000  0.000000
 3.187500  0.000000  0.000000
 3.212500  0.000000  0.000000
 3.237500  0.000000  0.000000
 3.262500  0.000000  0.000000
 3.287500  0.000000  0.000000
 3.312500  0.000000  0.000000
 3.337500  0.000000  0.000000
 3.362500  0.000000  0.000000
 3.387500  0.000000  0.000000
 3.412500  0.000000  0.000000
 3.437500  0.000000  0.000000
 3.462500  0.000000  0.000000
 3.487500  0.000000  0.000000
 3.512500  0.000000  0.000000
 3.537500  0.000000  0.000000
 3.562500  0.000000  0.000000
 3.587500  0.000000  0.000000
 3.612500  0.000000  0.000000
 3.637500  0.000000  0.000000
 3.662500  0.000000  0.000000
 3.687500  0.000000  0.000000
 3.712500  0.000000  0.000000
 3.737500  0.000000  0.000000
 3.762500  0.000000  0.000000
 3.787500  0.000000  0.000000
 3.812500  0.000000  0.000000
 3.837500  0.000000  0.000000
 3.862500  0.000000  0.000000
 3.887500  0.000000  0.000000
 3.912500  0.000000  0.000000
 3.937500  0.000000  0.000000
 3.962500  0.000000  0.000000
 3.987500  0.000000  0.000000
 4.012500  0.000000  0.000000
 4.037500  0.000000  0.000000
 4.062500  0.000000  0.000000
 4.087500  0.000000  0.000000
 4.112500  0.000000  0.000000
 4.137500  0.000000  0.000000
 4.162500  0.000000  0.000000
 4.187500  0.000000  0.000000
 4.212500  0.000000  0.000000
 4.237500  0.000000  0.000000
 4.262500  0.000000  0.000000
 4.287500  0.000000  0.000000
 4.312500  0.000000  0.000000
 4.337500  0.000000  0.000000
 4.362500  0.000000  0.000000
 4.387500  0.000000  0.000000
 4.412500  0.000000  0.000000
 4.437500  0.000000  0.000000
 4.462500  0.000000  0.000000
 4.487500  0.000000  0.000000
 4.512500  0.000000  0.000000
 4.537500  0.000000  0.000000
 4.562500  0.000000  0.000000
 4.587500  0.000000  0.000000
 4.612500  0.000000  0.000000
 4.637500  0.000000  0.000000
 4.662500  0.000000  0.000000
 4.687500  0.000000  0.000000
 4.712500  0.000000  0.000000
 4.737500  0.000000  0.000000
 4.762500  0.000000  0.000000
 4.787500  0.000000  0.000000
 4.812500  0.000000  0.000000
 4.837500  0.000000  0.000000
 4.862500  0.000000  0.000000
 4.887500  0.000000  0.000000
 4.912500  0.000000  0.000000
 4.937500  0.000000  0.000000
 4.962500  0.000000  0.000000
 4.987500  0.000000  0.000000


==> anc/Figure1d.txt <==
#bin       S_vN      S_OPDM     
#center    counts    counts 
 0.012500  17.309333  14.052667
 0.037500  5.649333  5.585333
 0.062500  3.036667  3.130000
 0.087500  2.018667  2.185333
 0.112500  1.435333  1.650000
 0.137500  1.161333  1.270000
 0.162500  0.858000  0.976000
 0.187500  0.674000  0.810000
 0.212500  0.625333  0.674000
 0.237500  0.544000  0.622000
 0.262500  0.496667  0.552667
 0.287500  0.426000  0.476000
 0.312500  0.389333  0.444667
 0.337500  0.330000  0.385333
 0.362500  0.341333  0.387333
 0.387500  0.278000  0.333333
 0.412500  0.295333  0.302000
 0.437500  0.262667  0.316000
 0.462500  0.240000  0.299333
 0.487500  0.258000  0.268000
 0.512500  0.252000  0.258667
 0.537500  0.241333  0.262667
 0.562500  0.244667  0.248667
 0.587500  0.247333  0.267333
 0.612500  0.274000  0.244000
 0.637500  0.278000  0.267333
 0.662500  0.344000  0.296667
 0.687500  0.602667  0.441333
 0.712500  0.214000  0.262000
 0.737500  0.126000  0.177333
 0.762500  0.074000  0.130667
 0.787500  0.068000  0.104667
 0.812500  0.060000  0.109333
 0.837500  0.042667  0.080000
 0.862500  0.036000  0.081333
 0.887500  0.030667  0.064000
 0.912500  0.024667  0.075333
 0.937500  0.019333  0.051333
 0.962500  0.020667  0.046000
 0.987500  0.024667  0.064000
 1.012500  0.014000  0.066667
 1.037500  0.016000  0.045333
 1.062500  0.014667  0.036667
 1.087500  0.012000  0.036000
 1.112500  0.014000  0.043333
 1.137500  0.012667  0.042667
 1.162500  0.006667  0.034000
 1.187500  0.005333  0.039333
 1.212500  0.006667  0.036000
 1.237500  0.007333  0.040000
 1.262500  0.006000  0.034667
 1.287500  0.009333  0.032667
 1.312500  0.006667  0.031333
 1.337500  0.005333  0.030667
 1.362500  0.004667  0.032000
 1.387500  0.002667  0.030667
 1.412500  0.000000  0.026667
 1.437500  0.000667  0.026667
 1.462500  0.000000  0.026000
 1.487500  0.000000  0.030000
 1.512500  0.000000  0.025333
 1.537500  0.000667  0.022000
 1.562500  0.000000  0.020000
 1.587500  0.000000  0.020000
 1.612500  0.000000  0.016000
 1.637500  0.000000  0.022000
 1.662500  0.000000  0.017333
 1.687500  0.000000  0.017333
 1.712500  0.000000  0.015333
 1.737500  0.000000  0.023333
 1.762500  0.000667  0.015333
 1.787500  0.000000  0.018667
 1.812500  0.000000  0.016000
 1.837500  0.000000  0.021333
 1.862500  0.000000  0.021333
 1.887500  0.000000  0.026000
 1.912500  0.000000  0.018000
 1.937500  0.000000  0.018667
 1.962500  0.000000  0.022000
 1.987500  0.000000  0.017333
 2.012500  0.000000  0.018000
 2.037500  0.000000  0.019333
 2.062500  0.000000  0.022000
 2.087500  0.000000  0.020667
 2.112500  0.000000  0.018000
 2.137500  0.000000  0.012667
 2.162500  0.000000  0.021333
 2.187500  0.000000  0.008000
 2.212500  0.000000  0.010000
 2.237500  0.000000  0.011333
 2.262500  0.000000  0.012667
 2.287500  0.000000  0.014000
 2.312500  0.000000  0.013333
 2.337500  0.000000  0.013333
 2.362500  0.000000  0.012667
 2.387500  0.000000  0.011333
 2.412500  0.000000  0.014000
 2.437500  0.000000  0.009333
 2.462500  0.000000  0.015333
 2.487500  0.000000  0.012000
 2.512500  0.000000  0.014667
 2.537500  0.000000  0.021333
 2.562500  0.000000  0.018000
 2.587500  0.000000  0.013333
 2.612500  0.000000  0.014667
 2.637500  0.000000  0.015333
 2.662500  0.000000  0.014667
 2.687500  0.000000  0.016000
 2.712500  0.000000  0.022000
 2.737500  0.000000  0.021333
 2.762500  0.000000  0.032667
 2.787500  0.000000  0.014000
 2.812500  0.000000  0.010667
 2.837500  0.000000  0.007333
 2.862500  0.000000  0.006667
 2.887500  0.000000  0.002667
 2.912500  0.000000  0.009333
 2.937500  0.000000  0.006667
 2.962500  0.000000  0.007333
 2.987500  0.000000  0.002667
 3.012500  0.000000  0.004667
 3.037500  0.000000  0.002667
 3.062500  0.000000  0.004667
 3.087500  0.000000  0.004000
 3.112500  0.000000  0.002000
 3.137500  0.000000  0.002667
 3.162500  0.000000  0.002667
 3.187500  0.000000  0.001333
 3.212500  0.000000  0.003333
 3.237500  0.000000  0.002667
 3.262500  0.000000  0.002000
 3.287500  0.000000  0.000000
 3.312500  0.000000  0.002000
 3.337500  0.000000  0.000667
 3.362500  0.000000  0.001333
 3.387500  0.000000  0.000000
 3.412500  0.000000  0.000667
 3.437500  0.000000  0.002667
 3.462500  0.000000  0.004000
 3.487500  0.000000  0.000667
 3.512500  0.000000  0.003333
 3.537500  0.000000  0.002000
 3.562500  0.000000  0.001333
 3.587500  0.000000  0.002000
 3.612500  0.000000  0.001333
 3.637500  0.000000  0.000000
 3.662500  0.000000  0.000667
 3.687500  0.000000  0.001333
 3.712500  0.000000  0.000667
 3.737500  0.000000  0.000667
 3.762500  0.000000  0.001333
 3.787500  0.000000  0.001333
 3.812500  0.000000  0.000000
 3.837500  0.000000  0.000667
 3.862500  0.000000  0.001333
 3.887500  0.000000  0.000000
 3.912500  0.000000  0.000000
 3.937500  0.000000  0.001333
 3.962500  0.000000  0.000667
 3.987500  0.000000  0.000000
 4.012500  0.000000  0.000667
 4.037500  0.000000  0.000667
 4.062500  0.000000  0.000000
 4.087500  0.000000  0.000667
 4.112500  0.000000  0.000000
 4.137500  0.000000  0.000667
 4.162500  0.000000  0.000000
 4.187500  0.000000  0.000000
 4.212500  0.000000  0.000000
 4.237500  0.000000  0.000000
 4.262500  0.000000  0.000667
 4.287500  0.000000  0.000000
 4.312500  0.000000  0.000667
 4.337500  0.000000  0.000000
 4.362500  0.000000  0.001333
 4.387500  0.000000  0.000000
 4.412500  0.000000  0.000667
 4.437500  0.000000  0.000000
 4.462500  0.000000  0.000000
 4.487500  0.000000  0.000667
 4.512500  0.000000  0.000000
 4.537500  0.000000  0.000667
 4.562500  0.000000  0.000000
 4.587500  0.000000  0.000000
 4.612500  0.000000  0.000000
 4.637500  0.000000  0.000000
 4.662500  0.000000  0.000000
 4.687500  0.000000  0.000000
 4.712500  0.000000  0.000000
 4.737500  0.000000  0.000000
 4.762500  0.000000  0.000000
 4.787500  0.000000  0.000000
 4.812500  0.000000  0.000000
 4.837500  0.000000  0.000000
 4.862500  0.000000  0.000000
 4.887500  0.000000  0.000000
 4.912500  0.000000  0.000000
 4.937500  0.000000  0.000000
 4.962500  0.000000  0.000000
 4.987500  0.000000  0.000000


==> anc/Figure2a.txt <==
#SvN       S_OPDM    counts
#bin       bin           
#center    center     
 0.010101  0.025253  23178.000000
 0.010101  0.075758  48.000000
 0.010101  0.126263  13.000000
 0.010101  0.176768  5.000000
 0.010101  0.227273  9.000000
 0.010101  0.277778  2.000000
 0.010101  0.328283  0.000000
 0.010101  0.378788  1.000000
 0.010101  0.429293  0.000000
 0.010101  0.479798  0.000000
 0.010101  0.530303  0.000000
 0.010101  0.580808  0.000000
 0.010101  0.631313  0.000000
 0.010101  0.681818  0.000000
 0.010101  0.732323  0.000000
 0.010101  0.782828  0.000000
 0.010101  0.833333  0.000000
 0.010101  0.883838  0.000000
 0.010101  0.934343  1.000000
 0.010101  0.984848  1.000000
 0.010101  1.035354  0.000000
 0.010101  1.085859  0.000000
 0.010101  1.136364  0.000000
 0.010101  1.186869  0.000000
 0.010101  1.237374  0.000000
 0.010101  1.287879  0.000000
 0.010101  1.338384  0.000000
 0.010101  1.388889  0.000000
 0.010101  1.439394  0.000000
 0.010101  1.489899  0.000000
 0.010101  1.540404  0.000000
 0.010101  1.590909  0.000000
 0.010101  1.641414  0.000000
 0.010101  1.691919  1.000000
 0.010101  1.742424  0.000000
 0.010101  1.792929  0.000000
 0.010101  1.843434  0.000000
 0.010101  1.893939  0.000000
 0.010101  1.944444  2.000000
 0.010101  1.994949  0.000000
 0.010101  2.045455  0.000000
 0.010101  2.095960  0.000000
 0.010101  2.146465  0.000000
 0.010101  2.196970  0.000000
 0.010101  2.247475  0.000000
 0.010101  2.297980  0.000000
 0.010101  2.348485  0.000000
 0.010101  2.398990  0.000000
 0.010101  2.449495  0.000000
 0.010101  2.500000  0.000000
 0.010101  2.550505  0.000000
 0.010101  2.601010  0.000000
 0.010101  2.651515  0.000000
 0.010101  2.702020  0.000000
 0.010101  2.752525  0.000000
 0.010101  2.803030  0.000000
 0.010101  2.853535  0.000000
 0.010101  2.904040  0.000000
 0.010101  2.954545  0.000000
 0.010101  3.005051  0.000000
 0.010101  3.055556  0.000000
 0.010101  3.106061  0.000000
 0.010101  3.156566  0.000000
 0.010101  3.207071  0.000000
 0.010101  3.257576  0.000000
 0.010101  3.308081  0.000000
 0.010101  3.358586  0.000000
 0.010101  3.409091  0.000000
 0.010101  3.459596  0.000000
 0.010101  3.510101  0.000000
 0.010101  3.560606  0.000000
 0.010101  3.611111  0.000000
 0.010101  3.661616  0.000000
 0.010101  3.712121  0.000000
 0.010101  3.762626  0.000000
 0.010101  3.813131  0.000000
 0.010101  3.863636  0.000000
 0.010101  3.914141  0.000000
 0.010101  3.964646  0.000000
 0.010101  4.015152  0.000000
 0.010101  4.065657  0.000000
 0.010101  4.116162  0.000000
 0.010101  4.166667  0.000000
 0.010101  4.217172  0.000000
 0.010101  4.267677  0.000000
 0.010101  4.318182  0.000000
 0.010101  4.368687  0.000000
 0.010101  4.419192  0.000000
 0.010101  4.469697  0.000000
 0.010101  4.520202  0.000000
 0.010101  4.570707  0.000000
 0.010101  4.621212  0.000000
 0.010101  4.671717  0.000000
 0.010101  4.722222  0.000000
 0.010101  4.772727  0.000000
 0.010101  4.823232  0.000000
 0.010101  4.873737  0.000000
 0.010101  4.924242  0.000000
 0.010101  4.974747  0.000000
 0.030303  0.025253  8503.000000
 0.030303  0.075758  162.000000
 0.030303  0.126263  13.000000
 0.030303  0.176768  2.000000
 0.030303  0.227273  5.000000
 0.030303  0.277778  1.000000
 0.030303  0.328283  2.000000
 0.030303  0.378788  0.000000
 0.030303  0.429293  0.000000
 0.030303  0.479798  0.000000
 0.030303  0.530303  0.000000
 0.030303  0.580808  0.000000
 0.030303  0.631313  0.000000
 0.030303  0.681818  0.000000
 0.030303  0.732323  0.000000
 0.030303  0.782828  0.000000
 0.030303  0.833333  0.000000
 0.030303  0.883838  0.000000
 0.030303  0.934343  0.000000
 0.030303  0.984848  0.000000
 0.030303  1.035354  0.000000
 0.030303  1.085859  0.000000
 0.030303  1.136364  0.000000
 0.030303  1.186869  0.000000
 0.030303  1.237374  0.000000
 0.030303  1.287879  0.000000
 0.030303  1.338384  0.000000
 0.030303  1.388889  0.000000
 0.030303  1.439394  0.000000
 0.030303  1.489899  0.000000
 0.030303  1.540404  0.000000
 0.030303  1.590909  0.000000
 0.030303  1.641414  0.000000
 0.030303  1.691919  0.000000
 0.030303  1.742424  0.000000
 0.030303  1.792929  0.000000
 0.030303  1.843434  0.000000
 0.030303  1.893939  0.000000
 0.030303  1.944444  0.000000
 0.030303  1.994949  1.000000
 0.030303  2.045455  0.000000
 0.030303  2.095960  0.000000
 0.030303  2.146465  0.000000
 0.030303  2.196970  0.000000
 0.030303  2.247475  0.000000
 0.030303  2.297980  0.000000
 0.030303  2.348485  0.000000
 0.030303  2.398990  0.000000
 0.030303  2.449495  0.000000
 0.030303  2.500000  0.000000
 0.030303  2.550505  0.000000
 0.030303  2.601010  0.000000
 0.030303  2.651515  0.000000
 0.030303  2.702020  0.000000
 0.030303  2.752525  0.000000
 0.030303  2.803030  0.000000
 0.030303  2.853535  0.000000
 0.030303  2.904040  0.000000
 0.030303  2.954545  0.000000
 0.030303  3.005051  0.000000
 0.030303  3.055556  0.000000
 0.030303  3.106061  0.000000
 0.030303  3.156566  0.000000
 0.030303  3.207071  0.000000
 0.030303  3.257576  0.000000
 0.030303  3.308081  0.000000
 0.030303  3.358586  0.000000
 0.030303  3.409091  0.000000
 0.030303  3.459596  0.000000
 0.030303  3.510101  0.000000
 0.030303  3.560606  0.000000
 0.030303  3.611111  0.000000
 0.030303  3.661616  0.000000
 0.030303  3.712121  0.000000
 0.030303  3.762626  0.000000
 0.030303  3.813131  0.000000
 0.030303  3.863636  0.000000
 0.030303  3.914141  0.000000
 0.030303  3.964646  0.000000
 0.030303  4.015152  0.000000
 0.030303  4.065657  0.000000
 0.030303  4.116162  0.000000
 0.030303  4.166667  0.000000
 0.030303  4.217172  0.000000
 0.030303  4.267677  0.000000
 0.030303  4.318182  0.000000
 0.030303  4.368687  0.000000
 0.030303  4.419192  0.000000
 0.030303  4.469697  0.000000
 0.030303  4.520202  0.000000
 0.030303  4.570707  0.000000
 0.030303  4.621212  0.000000
 0.030303  4.671717  0.000000
 0.030303  4.722222  0.000000
 0.030303  4.772727  0.000000
 0.030303  4.823232  0.000000
 0.030303  4.873737  0.000000
 0.030303  4.924242  0.000000
 0.030303  4.974747  0.000000
 0.050505  0.025253  2345.000000
 0.050505  0.075758  2265.000000
 0.050505  0.126263  36.000000
 0.050505  0.176768  3.000000
 0.050505  0.227273  3.000000
 0.050505  0.277778  2.000000
 0.050505  0.328283  0.000000
 0.050505  0.378788  0.000000
 0.050505  0.429293  0.000000
 0.050505  0.479798  0.000000
 0.050505  0.530303  0.000000
 0.050505  0.580808  1.000000
 0.050505  0.631313  0.000000
 0.050505  0.681818  0.000000
 0.050505  0.732323  0.000000
 0.050505  0.782828  0.000000
 0.050505  0.833333  0.000000
 0.050505  0.883838  0.000000
 0.050505  0.934343  0.000000
 0.050505  0.984848  0.000000
 0.050505  1.035354  0.000000
 0.050505  1.085859  0.000000
 0.050505  1.136364  1.000000
 0.050505  1.186869  0.000000
 0.050505  1.237374  0.000000
 0.050505  1.287879  0.000000
 0.050505  1.338384  0.000000
 0.050505  1.388889  0.000000
 0.050505  1.439394  0.000000
 0.050505  1.489899  0.000000
 0.050505  1.540404  0.000000
 0.050505  1.590909  0.000000
 0.050505  1.641414  0.000000
 0.050505  1.691919  0.000000
 0.050505  1.742424  0.000000
 0.050505  1.792929  0.000000
 0.050505  1.843434  0.000000
 0.050505  1.893939  0.000000
 0.050505  1.944444  0.000000
 0.050505  1.994949  0.000000
 0.050505  2.045455  0.000000
 0.050505  2.095960  0.000000
 0.050505  2.146465  0.000000
 0.050505  2.196970  0.000000
 0.050505  2.247475  0.000000
 0.050505  2.297980  0.000000
 0.050505  2.348485  0.000000
 0.050505  2.398990  0.000000
 0.050505  2.449495  0.000000
 0.050505  2.500000  0.000000
 0.050505  2.550505  0.000000
 0.050505  2.601010  0.000000
 0.050505  2.651515  0.000000
 0.050505  2.702020  0.000000
 0.050505  2.752525  0.000000
 0.050505  2.803030  0.000000
 0.050505  2.853535  0.000000
 0.050505  2.904040  0.000000
 0.050505  2.954545  0.000000
 0.050505  3.005051  0.000000
 0.050505  3.055556  0.000000
 0.050505  3.106061  0.000000
 0.050505  3.156566  0.000000
 0.050505  3.207071  0.000000
 0.050505  3.257576  0.000000
 0.050505  3.308081  0.000000
 0.050505  3.358586  0.000000
 0.050505  3.409091  0.000000
 0.050505  3.459596  0.000000
 0.050505  3.510101  0.000000
 0.050505  3.560606  0.000000
 0.050505  3.611111  0.000000
 0.050505  3.661616  0.000000
 0.050505  3.712121  0.000000
 0.050505  3.762626  0.000000
 0.050505  3.813131  0.000000
 0.050505  3.863636  0.000000
 0.050505  3.914141  0.000000
 0.050505  3.964646  0.000000
 0.050505  4.015152  0.000000
 0.050505  4.065657  0.000000
 0.050505  4.116162  0.000000
 0.050505  4.166667  0.000000
 0.050505  4.217172  0.000000
 0.050505  4.267677  0.000000
 0.050505  4.318182  0.000000
 0.050505  4.368687  0.000000
 0.050505  4.419192  0.000000
 0.050505  4.469697  0.000000
 0.050505  4.520202  0.000000
 0.050505  4.570707  0.000000
 0.050505  4.621212  0.000000
 0.050505  4.671717  0.000000
 0.050505  4.722222  0.000000
 0.050505  4.772727  0.000000
 0.050505  4.823232  0.000000
 0.050505  4.873737  0.000000
 0.050505  4.924242  0.000000
 0.050505  4.974747  0.000000
 0.070707  0.025253  0.000000
 0.070707  0.075758  3073.000000
 0.070707  0.126263  88.000000
 0.070707  0.176768  8.000000
 0.070707  0.227273  0.000000
 0.070707  0.277778  1.000000
 0.070707  0.328283  0.000000
 0.070707  0.378788  1.000000
 0.070707  0.429293  0.000000
 0.070707  0.479798  0.000000
 0.070707  0.530303  0.000000
 0.070707  0.580808  0.000000
 0.070707  0.631313  0.000000
 0.070707  0.681818  0.000000
 0.070707  0.732323  0.000000
 0.070707  0.782828  0.000000
 0.070707  0.833333  0.000000
 0.070707  0.883838  0.000000
 0.070707  0.934343  0.000000
 0.070707  0.984848  0.000000
 0.070707  1.035354  0.000000
 0.070707  1.085859  0.000000
 0.070707  1.136364  0.000000
 0.070707  1.186869  0.000000
 0.070707  1.237374  0.000000
 0.070707  1.287879  0.000000
 0.070707  1.338384  0.000000
 0.070707  1.388889  0.000000
 0.070707  1.439394  0.000000
 0.070707  1.489899  0.000000
 0.070707  1.540404  0.000000
 0.070707  1.590909  0.000000
 0.070707  1.641414  0.000000
 0.070707  1.691919  0.000000
 0.070707  1.742424  0.000000
 0.070707  1.792929  0.000000
 0.070707  1.843434  0.000000
 0.070707  1.893939  0.000000
 0.070707  1.944444  0.000000
 0.070707  1.994949  0.000000
 0.070707  2.045455  0.000000
 0.070707  2.095960  0.000000
 0.070707  2.146465  0.000000
 0.070707  2.196970  0.000000
 0.070707  2.247475  0.000000
 0.070707  2.297980  0.000000
 0.070707  2.348485  0.000000
 0.070707  2.398990  0.000000
 0.070707  2.449495  0.000000
 0.070707  2.500000  0.000000
 0.070707  2.550505  0.000000
 0.070707  2.601010  0.000000
 0.070707  2.651515  0.000000
 0.070707  2.702020  0.000000
 0.070707  2.752525  0.000000
 0.070707  2.803030  0.000000
 0.070707  2.853535  0.000000
 0.070707  2.904040  0.000000
 0.070707  2.954545  0.000000
 0.070707  3.005051  0.000000
 0.070707  3.055556  0.000000
 0.070707  3.106061  0.000000
 0.070707  3.156566  0.000000
 0.070707  3.207071  0.000000
 0.070707  3.257576  0.000000
 0.070707  3.308081  0.000000
 0.070707  3.358586  0.000000
 0.070707  3.409091  0.000000
 0.070707  3.459596  0.000000
 0.070707  3.510101  0.000000
 0.070707  3.560606  0.000000
 0.070707  3.611111  0.000000
 0.070707  3.661616  0.000000
 0.070707  3.712121  0.000000
 0.070707  3.762626  0.000000
 0.070707  3.813131  0.000000
 0.070707  3.863636  0.000000
 0.070707  3.914141  0.000000
 0.070707  3.964646  0.000000
 0.070707  4.015152  0.000000
 0.070707  4.065657  0.000000
 0.070707  4.116162  0.000000
 0.070707  4.166667  0.000000
 0.070707  4.217172  0.000000
 0.070707  4.267677  0.000000
 0.070707  4.318182  0.000000
 0.070707  4.368687  0.000000
 0.070707  4.419192  0.000000
 0.070707  4.469697  0.000000
 0.070707  4.520202  0.000000
 0.070707  4.570707  0.000000
 0.070707  4.621212  0.000000
 0.070707  4.671717  0.000000
 0.070707  4.722222  0.000000
 0.070707  4.772727  0.000000
 0.070707  4.823232  0.000000
 0.070707  4.873737  0.000000
 0.070707  4.924242  0.000000
 0.070707  4.974747  0.000000
 0.090909  0.025253  0.000000
 0.090909  0.075758  2140.000000
 0.090909  0.126263  155.000000
 0.090909  0.176768  39.000000
 0.090909  0.227273  1.000000
 0.090909  0.277778  2.000000
 0.090909  0.328283  2.000000
 0.090909  0.378788  0.000000
 0.090909  0.429293  0.000000
 0.090909  0.479798  0.000000
 0.090909  0.530303  0.000000
 0.090909  0.580808  0.000000
 0.090909  0.631313  0.000000
 0.090909  0.681818  0.000000
 0.090909  0.732323  0.000000
 0.090909  0.782828  0.000000
 0.090909  0.833333  0.000000
 0.090909  0.883838  0.000000
 0.090909  0.934343  0.000000
 0.090909  0.984848  0.000000
 0.090909  1.035354  0.000000
 0.090909  1.085859  0.000000
 0.090909  1.136364  0.000000
 0.090909  1.186869  0.000000
 0.090909  1.237374  0.000000
 0.090909  1.287879  0.000000
 0.090909  1.338384  0.000000
 0.090909  1.388889  0.000000
 0.090909  1.439394  0.000000
 0.090909  1.489899  0.000000
 0.090909  1.540404  0.000000
 0.090909  1.590909  0.000000
 0.090909  1.641414  0.000000
 0.090909  1.691919  0.000000
 0.090909  1.742424  0.000000
 0.090909  1.792929  0.000000
 0.090909  1.843434  0.000000
 0.090909  1.893939  0.000000
 0.090909  1.944444  0.000000
 0.090909  1.994949  0.000000
 0.090909  2.045455  0.000000
 0.090909  2.095960  0.000000
 0.090909  2.146465  0.000000
 0.090909  2.196970  0.000000
 0.090909  2.247475  0.000000
 0.090909  2.297980  0.000000
 0.090909  2.348485  0.000000
 0.090909  2.398990  0.000000
 0.090909  2.449495  0.000000
 0.090909  2.500000  0.000000
 0.090909  2.550505  0.000000
 0.090909  2.601010  0.000000
 0.090909  2.651515  0.000000
 0.090909  2.702020  0.000000
 0.090909  2.752525  0.000000
 0.090909  2.803030  0.000000
 0.090909  2.853535  0.000000
 0.090909  2.904040  0.000000
 0.090909  2.954545  0.000000
 0.090909  3.005051  0.000000
 0.090909  3.055556  0.000000
 0.090909  3.106061  0.000000
 0.090909  3.156566  0.000000
 0.090909  3.207071  0.000000
 0.090909  3.257576  0.000000
 0.090909  3.308081  0.000000
 0.090909  3.358586  0.000000
 0.090909  3.409091  0.000000
 0.090909  3.459596  0.000000
 0.090909  3.510101  0.000000
 0.090909  3.560606  0.000000
 0.090909  3.611111  0.000000
 0.090909  3.661616  0.000000
 0.090909  3.712121  0.000000
 0.090909  3.762626  0.000000
 0.090909  3.813131  0.000000
 0.090909  3.863636  0.000000
 0.090909  3.914141  0.000000
 0.090909  3.964646  0.000000
 0.090909  4.015152  0.000000
 0.090909  4.065657  0.000000
 0.090909  4.116162  0.000000
 0.090909  4.166667  0.000000
 0.090909  4.217172  0.000000
 0.090909  4.267677  0.000000
 0.090909  4.318182  0.000000
 0.090909  4.368687  0.000000
 0.090909  4.419192  0.000000
 0.090909  4.469697  0.000000
 0.090909  4.520202  0.000000
 0.090909  4.570707  0.000000
 0.090909  4.621212  0.000000
 0.090909  4.671717  0.000000
 0.090909  4.722222  0.000000
 0.090909  4.772727  0.000000
 0.090909  4.823232  0.000000
 0.090909  4.873737  0.000000
 0.090909  4.924242  0.000000
 0.090909  4.974747  0.000000
 0.111111  0.025253  0.000000
 0.111111  0.075758  0.000000
 0.111111  0.126263  1713.000000
 0.111111  0.176768  41.000000
 0.111111  0.227273  17.000000
 0.111111  0.277778  1.000000
 0.111111  0.328283  2.000000
 0.111111  0.378788  1.000000
 0.111111  0.429293  0.000000
 0.111111  0.479798  0.000000
 0.111111  0.530303  0.000000
 0.111111  0.580808  0.000000
 0.111111  0.631313  0.000000
 0.111111  0.681818  1.000000
 0.111111  0.732323  0.000000
 0.111111  0.782828  0.000000
 0.111111  0.833333  0.000000
 0.111111  0.883838  0.000000
 0.111111  0.934343  0.000000
 0.111111  0.984848  0.000000
 0.111111  1.035354  0.000000
 0.111111  1.085859  0.000000
 0.111111  1.136364  0.000000
 0.111111  1.186869  0.000000
 0.111111  1.237374  0.000000
 0.111111  1.287879  0.000000
 0.111111  1.338384  0.000000
 0.111111  1.388889  0.000000
 0.111111  1.439394  0.000000
 0.111111  1.489899  0.000000
 0.111111  1.540404  0.000000
 0.111111  1.590909  0.000000
 0.111111  1.641414  0.000000
 0.111111  1.691919  0.000000
 0.111111  1.742424  0.000000
 0.111111  1.792929  0.000000
 0.111111  1.843434  0.000000
 0.111111  1.893939  0.000000
 0.111111  1.944444  0.000000
 0.111111  1.994949  0.000000
 0.111111  2.045455  0.000000
 0.111111  2.095960  0.000000
 0.111111  2.146465  0.000000
 0.111111  2.196970  0.000000
 0.111111  2.247475  0.000000
 0.111111  2.297980  0.000000
 0.111111  2.348485  0.000000
 0.111111  2.398990  0.000000
 0.111111  2.449495  0.000000
 0.111111  2.500000  0.000000
 0.111111  2.550505  0.000000
 0.111111  2.601010  0.000000
 0.111111  2.651515  0.000000
 0.111111  2.702020  0.000000
 0.111111  2.752525  0.000000
 0.111111  2.803030  0.000000
 0.111111  2.853535  0.000000
 0.111111  2.904040  0.000000
 0.111111  2.954545  0.000000
 0.111111  3.005051  0.000000
 0.111111  3.055556  0.000000
 0.111111  3.106061  0.000000
 0.111111  3.156566  0.000000
 0.111111  3.207071  0.000000
 0.111111  3.257576  0.000000
 0.111111  3.308081  0.000000
 0.111111  3.358586  0.000000
 0.111111  3.409091  0.000000
 0.111111  3.459596  0.000000
 0.111111  3.510101  0.000000
 0.111111  3.560606  0.000000
 0.111111  3.611111  0.000000
 0.111111  3.661616  0.000000
 0.111111  3.712121  0.000000
 0.111111  3.762626  0.000000
 0.111111  3.813131  0.000000
 0.111111  3.863636  0.000000
 0.111111  3.914141  0.000000
 0.111111  3.964646  0.000000
 0.111111  4.015152  0.000000
 0.111111  4.065657  0.000000
 0.111111  4.116162  0.000000
 0.111111  4.166667  0.000000
 0.111111  4.217172  0.000000
 0.111111  4.267677  0.000000
 0.111111  4.318182  0.000000
 0.111111  4.368687  0.000000
 0.111111  4.419192  0.000000
 0.111111  4.469697  0.000000
 0.111111  4.520202  0.000000
 0.111111  4.570707  0.000000
 0.111111  4.621212  0.000000
 0.111111  4.671717  0.000000
 0.111111  4.722222  0.000000
 0.111111  4.772727  0.000000
 0.111111  4.823232  0.000000
 0.111111  4.873737  0.000000
 0.111111  4.924242  0.000000
 0.111111  4.974747  0.000000
 0.131313  0.025253  0.000000
 0.131313  0.075758  0.000000
 0.131313  0.126263  1341.000000
 0.131313  0.176768  53.000000
 0.131313  0.227273  28.000000
 0.131313  0.277778  14.000000
 0.131313  0.328283  1.000000
 0.131313  0.378788  0.000000
 0.131313  0.429293  0.000000
 0.131313  0.479798  0.000000
 0.131313  0.530303  0.000000
 0.131313  0.580808  0.000000
 0.131313  0.631313  0.000000
 0.131313  0.681818  0.000000
 0.131313  0.732323  0.000000
 0.131313  0.782828  0.000000
 0.131313  0.833333  0.000000
 0.131313  0.883838  0.000000
 0.131313  0.934343  0.000000
 0.131313  0.984848  1.000000
 0.131313  1.035354  0.000000
 0.131313  1.085859  0.000000
 0.131313  1.136364  0.000000
 0.131313  1.186869  0.000000
 0.131313  1.237374  0.000000
 0.131313  1.287879  0.000000
 0.131313  1.338384  0.000000
 0.131313  1.388889  0.000000
 0.131313  1.439394  0.000000
 0.131313  1.489899  0.000000
 0.131313  1.540404  0.000000
 0.131313  1.590909  0.000000
 0.131313  1.641414  0.000000
 0.131313  1.691919  0.000000
 0.131313  1.742424  0.000000
 0.131313  1.792929  0.000000
 0.131313  1.843434  0.000000
 0.131313  1.893939  0.000000
 0.131313  1.944444  0.000000
 0.131313  1.994949  0.000000
 0.131313  2.045455  0.000000
 0.131313  2.095960  0.000000
 0.131313  2.146465  0.000000
 0.131313  2.196970  0.000000
 0.131313  2.247475  0.000000
 0.131313  2.297980  0.000000
 0.131313  2.348485  0.000000
 0.131313  2.398990  0.000000
 0.131313  2.449495  0.000000
 0.131313  2.500000  0.000000
 0.131313  2.550505  0.000000
 0.131313  2.601010  0.000000
 0.131313  2.651515  0.000000
 0.131313  2.702020  0.000000
 0.131313  2.752525  0.000000
 0.131313  2.803030  0.000000
 0.131313  2.853535  0.000000
 0.131313  2.904040  0.000000
 0.131313  2.954545  0.000000
 0.131313  3.005051  0.000000
 0.131313  3.055556  0.000000
 0.131313  3.106061  0.000000
 0.131313  3.156566  0.000000
 0.131313  3.207071  0.000000
 0.131313  3.257576  0.000000
 0.131313  3.308081  0.000000
 0.131313  3.358586  0.000000
 0.131313  3.409091  0.000000
 0.131313  3.459596  0.000000
 0.131313  3.510101  0.000000
 0.131313  3.560606  0.000000
 0.131313  3.611111  0.000000
 0.131313  3.661616  0.000000
 0.131313  3.712121  0.000000
 0.131313  3.762626  0.000000
 0.131313  3.813131  0.000000
 0.131313  3.863636  0.000000
 0.131313  3.914141  0.000000
 0.131313  3.964646  0.000000
 0.131313  4.015152  0.000000
 0.131313  4.065657  0.000000
 0.131313  4.116162  0.000000
 0.131313  4.166667  0.000000
 0.131313  4.217172  0.000000
 0.131313  4.267677  0.000000
 0.131313  4.318182  0.000000
 0.131313  4.368687  0.000000
 0.131313  4.419192  0.000000
 0.131313  4.469697  0.000000
 0.131313  4.520202  0.000000
 0.131313  4.570707  0.000000
 0.131313  4.621212  0.000000
 0.131313  4.671717  0.000000
 0.131313  4.722222  0.000000
 0.131313  4.772727  0.000000
 0.131313  4.823232  0.000000
 0.131313  4.873737  0.000000
 0.131313  4.924242  0.000000
 0.131313  4.974747  0.000000
 0.151515  0.025253  0.000000
 0.151515  0.075758  0.000000
 0.151515  0.126263  582.000000
 0.151515  0.176768  608.000000
 0.151515  0.227273  16.000000
 0.151515  0.277778  25.000000
 0.151515  0.328283  1.000000
 0.151515  0.378788  0.000000
 0.151515  0.429293  0.000000
 0.151515  0.479798  0.000000
 0.151515  0.530303  0.000000
 0.151515  0.580808  1.000000
 0.151515  0.631313  0.000000
 0.151515  0.681818  0.000000
 0.151515  0.732323  0.000000
 0.151515  0.782828  0.000000
 0.151515  0.833333  0.000000
 0.151515  0.883838  0.000000
 0.151515  0.934343  0.000000
 0.151515  0.984848  0.000000
 0.151515  1.035354  0.000000
 0.151515  1.085859  0.000000
 0.151515  1.136364  0.000000
 0.151515  1.186869  1.000000
 0.151515  1.237374  0.000000
 0.151515  1.287879  0.000000
 0.151515  1.338384  0.000000
 0.151515  1.388889  0.000000
 0.151515  1.439394  0.000000
 0.151515  1.489899  0.000000
 0.151515  1.540404  0.000000
 0.151515  1.590909  0.000000
 0.151515  1.641414  0.000000
 0.151515  1.691919  0.000000
 0.151515  1.742424  0.000000
 0.151515  1.792929  0.000000
 0.151515  1.843434  0.000000
 0.151515  1.893939  0.000000
 0.151515  1.944444  0.000000
 0.151515  1.994949  0.000000
 0.151515  2.045455  0.000000
 0.151515  2.095960  0.000000
 0.151515  2.146465  0.000000
 0.151515  2.196970  0.000000
 0.151515  2.247475  0.000000
 0.151515  2.297980  0.000000
 0.151515  2.348485  0.000000
 0.151515  2.398990  0.000000
 0.151515  2.449495  0.000000
 0.151515  2.500000  0.000000
 0.151515  2.550505  0.000000
 0.151515  2.601010  0.000000
 0.151515  2.651515  0.000000
 0.151515  2.702020  0.000000
 0.151515  2.752525  0.000000
 0.151515  2.803030  0.000000
 0.151515  2.853535  0.000000
 0.151515  2.904040  0.000000
 0.151515  2.954545  0.000000
 0.151515  3.005051  0.000000
 0.151515  3.055556  0.000000
 0.151515  3.106061  0.000000
 0.151515  3.156566  0.000000
 0.151515  3.207071  0.000000
 0.151515  3.257576  0.000000
 0.151515  3.308081  0.000000
 0.151515  3.358586  0.000000
 0.151515  3.409091  0.000000
 0.151515  3.459596  0.000000
 0.151515  3.510101  0.000000
 0.151515  3.560606  0.000000
 0.151515  3.611111  0.000000
 0.151515  3.661616  0.000000
 0.151515  3.712121  0.000000
 0.151515  3.762626  0.000000
 0.151515  3.813131  0.000000
 0.151515  3.863636  0.000000
 0.151515  3.914141  0.000000
 0.151515  3.964646  0.000000
 0.151515  4.015152  0.000000
 0.151515  4.065657  0.000000
 0.151515  4.116162  0.000000
 0.151515  4.166667  0.000000
 0.151515  4.217172  0.000000
 0.151515  4.267677  0.000000
 0.151515  4.318182  0.000000
 0.151515  4.368687  0.000000
 0.151515  4.419192  0.000000
 0.151515  4.469697  0.000000
 0.151515  4.520202  0.000000
 0.151515  4.570707  0.000000
 0.151515  4.621212  0.000000
 0.151515  4.671717  0.000000
 0.151515  4.722222  0.000000
 0.151515  4.772727  0.000000
 0.151515  4.823232  0.000000
 0.151515  4.873737  0.000000
 0.151515  4.924242  0.000000
 0.151515  4.974747  0.000000
 0.171717  0.025253  0.000000
 0.171717  0.075758  0.000000
 0.171717  0.126263  0.000000
 0.171717  0.176768  877.000000
 0.171717  0.227273  28.000000
 0.171717  0.277778  12.000000
 0.171717  0.328283  17.000000
 0.171717  0.378788  4.000000
 0.171717  0.429293  0.000000
 0.171717  0.479798  0.000000
 0.171717  0.530303  0.000000
 0.171717  0.580808  1.000000
 0.171717  0.631313  0.000000
 0.171717  0.681818  0.000000
 0.171717  0.732323  0.000000
 0.171717  0.782828  0.000000
 0.171717  0.833333  0.000000
 0.171717  0.883838  0.000000
 0.171717  0.934343  0.000000
 0.171717  0.984848  0.000000
 0.171717  1.035354  1.000000
 0.171717  1.085859  0.000000
 0.171717  1.136364  0.000000
 0.171717  1.186869  0.000000
 0.171717  1.237374  0.000000
 0.171717  1.287879  0.000000
 0.171717  1.338384  1.000000
 0.171717  1.388889  0.000000
 0.171717  1.439394  0.000000
 0.171717  1.489899  0.000000
 0.171717  1.540404  0.000000
 0.171717  1.590909  0.000000
 0.171717  1.641414  0.000000
 0.171717  1.691919  0.000000
 0.171717  1.742424  0.000000
 0.171717  1.792929  0.000000
 0.171717  1.843434  0.000000
 0.171717  1.893939  0.000000
 0.171717  1.944444  0.000000
 0.171717  1.994949  0.000000
 0.171717  2.045455  0.000000
 0.171717  2.095960  0.000000
 0.171717  2.146465  0.000000
 0.171717  2.196970  0.000000
 0.171717  2.247475  0.000000
 0.171717  2.297980  0.000000
 0.171717  2.348485  0.000000
 0.171717  2.398990  0.000000
 0.171717  2.449495  0.000000
 0.171717  2.500000  0.000000
 0.171717  2.550505  0.000000
 0.171717  2.601010  0.000000
 0.171717  2.651515  0.000000
 0.171717  2.702020  0.000000
 0.171717  2.752525  0.000000
 0.171717  2.803030  0.000000
 0.171717  2.853535  0.000000
 0.171717  2.904040  0.000000
 0.171717  2.954545  0.000000
 0.171717  3.005051  0.000000
 0.171717  3.055556  0.000000
 0.171717  3.106061  0.000000
 0.171717  3.156566  0.000000
 0.171717  3.207071  0.000000
 0.171717  3.257576  0.000000
 0.171717  3.308081  0.000000
 0.171717  3.358586  0.000000
 0.171717  3.409091  0.000000
 0.171717  3.459596  0.000000
 0.171717  3.510101  0.000000
 0.171717  3.560606  0.000000
 0.171717  3.611111  0.000000
 0.171717  3.661616  0.000000
 0.171717  3.712121  0.000000
 0.171717  3.762626  0.000000
 0.171717  3.813131  0.000000
 0.171717  3.863636  0.000000
 0.171717  3.914141  0.000000
 0.171717  3.964646  0.000000
 0.171717  4.015152  0.000000
 0.171717  4.065657  0.000000
 0.171717  4.116162  0.000000
 0.171717  4.166667  0.000000
 0.171717  4.217172  0.000000
 0.171717  4.267677  0.000000
 0.171717  4.318182  0.000000
 0.171717  4.368687  0.000000
 0.171717  4.419192  0.000000
 0.171717  4.469697  0.000000
 0.171717  4.520202  0.000000
 0.171717  4.570707  0.000000
 0.171717  4.621212  0.000000
 0.171717  4.671717  0.000000
 0.171717  4.722222  0.000000
 0.171717  4.772727  0.000000
 0.171717  4.823232  0.000000
 0.171717  4.873737  0.000000
 0.171717  4.924242  0.000000
 0.171717  4.974747  0.000000
 0.191919  0.025253  0.000000
 0.191919  0.075758  0.000000
 0.191919  0.126263  0.000000
 0.191919  0.176768  718.000000
 0.191919  0.227273  52.000000
 0.191919  0.277778  4.000000
 0.191919  0.328283  6.000000
 0.191919  0.378788  7.000000
 0.191919  0.429293  2.000000
 0.191919  0.479798  2.000000
 0.191919  0.530303  0.000000
 0.191919  0.580808  1.000000
 0.191919  0.631313  0.000000
 0.191919  0.681818  0.000000
 0.191919  0.732323  0.000000
 0.191919  0.782828  0.000000
 0.191919  0.833333  0.000000
 0.191919  0.883838  0.000000
 0.191919  0.934343  0.000000
 0.191919  0.984848  0.000000
 0.191919  1.035354  0.000000
 0.191919  1.085859  0.000000
 0.191919  1.136364  0.000000
 0.191919  1.186869  0.000000
 0.191919  1.237374  0.000000
 0.191919  1.287879  0.000000
 0.191919  1.338384  0.000000
 0.191919  1.388889  0.000000
 0.191919  1.439394  0.000000
 0.191919  1.489899  0.000000
 0.191919  1.540404  0.000000
 0.191919  1.590909  0.000000
 0.191919  1.641414  0.000000
 0.191919  1.691919  0.000000
 0.191919  1.742424  0.000000
 0.191919  1.792929  0.000000
 0.191919  1.843434  0.000000
 0.191919  1.893939  0.000000
 0.191919  1.944444  0.000000
 0.191919  1.994949  0.000000
 0.191919  2.045455  0.000000
 0.191919  2.095960  0.000000
 0.191919  2.146465  0.000000
 0.191919  2.196970  0.000000
 0.191919  2.247475  0.000000
 0.191919  2.297980  0.000000
 0.191919  2.348485  0.000000
 0.191919  2.398990  0.000000
 0.191919  2.449495  0.000000
 0.191919  2.500000  0.000000
 0.191919  2.550505  0.000000
 0.191919  2.601010  0.000000
 0.191919  2.651515  0.000000
 0.191919  2.702020  0.000000
 0.191919  2.752525  0.000000
 0.191919  2.803030  0.000000
 0.191919  2.853535  0.000000
 0.191919  2.904040  0.000000
 0.191919  2.954545  0.000000
 0.191919  3.005051  0.000000
 0.191919  3.055556  0.000000
 0.191919  3.106061  0.000000
 0.191919  3.156566  0.000000
 0.191919  3.207071  0.000000
 0.191919  3.257576  0.000000
 0.191919  3.308081  0.000000
 0.191919  3.358586  0.000000
 0.191919  3.409091  0.000000
 0.191919  3.459596  0.000000
 0.191919  3.510101  0.000000
 0.191919  3.560606  0.000000
 0.191919  3.611111  0.000000
 0.191919  3.661616  0.000000
 0.191919  3.712121  0.000000
 0.191919  3.762626  0.000000
 0.191919  3.813131  0.000000
 0.191919  3.863636  0.000000
 0.191919  3.914141  0.000000
 0.191919  3.964646  0.000000
 0.191919  4.015152  0.000000
 0.191919  4.065657  0.000000
 0.191919  4.116162  0.000000
 0.191919  4.166667  0.000000
 0.191919  4.217172  0.000000
 0.191919  4.267677  0.000000
 0.191919  4.318182  0.000000
 0.191919  4.368687  0.000000
 0.191919  4.419192  0.000000
 0.191919  4.469697  0.000000
 0.191919  4.520202  0.000000
 0.191919  4.570707  0.000000
 0.191919  4.621212  0.000000
 0.191919  4.671717  0.000000
 0.191919  4.722222  0.000000
 0.191919  4.772727  0.000000
 0.191919  4.823232  0.000000
 0.191919  4.873737  0.000000
 0.191919  4.924242  0.000000
 0.191919  4.974747  0.000000
 0.212121  0.025253  0.000000
 0.212121  0.075758  0.000000
 0.212121  0.126263  0.000000
 0.212121  0.176768  0.000000
 0.212121  0.227273  700.000000
 0.212121  0.277778  19.000000
 0.212121  0.328283  11.000000
 0.212121  0.378788  9.000000
 0.212121  0.429293  6.000000
 0.212121  0.479798  0.000000
 0.212121  0.530303  0.000000
 0.212121  0.580808  0.000000
 0.212121  0.631313  0.000000
 0.212121  0.681818  0.000000
 0.212121  0.732323  0.000000
 0.212121  0.782828  0.000000
 0.212121  0.833333  1.000000
 0.212121  0.883838  0.000000
 0.212121  0.934343  0.000000
 0.212121  0.984848  0.000000
 0.212121  1.035354  1.000000
 0.212121  1.085859  0.000000
 0.212121  1.136364  0.000000
 0.212121  1.186869  0.000000
 0.212121  1.237374  0.000000
 0.212121  1.287879  0.000000
 0.212121  1.338384  0.000000
 0.212121  1.388889  0.000000
 0.212121  1.439394  0.000000
 0.212121  1.489899  0.000000
 0.212121  1.540404  0.000000
 0.212121  1.590909  0.000000
 0.212121  1.641414  0.000000
 0.212121  1.691919  0.000000
 0.212121  1.742424  0.000000
 0.212121  1.792929  0.000000
 0.212121  1.843434  0.000000
 0.212121  1.893939  0.000000
 0.212121  1.944444  0.000000
 0.212121  1.994949  0.000000
 0.212121  2.045455  0.000000
 0.212121  2.095960  0.000000
 0.212121  2.146465  0.000000
 0.212121  2.196970  0.000000
 0.212121  2.247475  0.000000
 0.212121  2.297980  0.000000
 0.212121  2.348485  0.000000
 0.212121  2.398990  0.000000
 0.212121  2.449495  0.000000
 0.212121  2.500000  0.000000
 0.212121  2.550505  0.000000
 0.212121  2.601010  0.000000
 0.212121  2.651515  0.000000
 0.212121  2.702020  0.000000
 0.212121  2.752525  0.000000
 0.212121  2.803030  0.000000
 0.212121  2.853535  0.000000
 0.212121  2.904040  0.000000
 0.212121  2.954545  0.000000
 0.212121  3.005051  0.000000
 0.212121  3.055556  0.000000
 0.212121  3.106061  0.000000
 0.212121  3.156566  0.000000
 0.212121  3.207071  0.000000
 0.212121  3.257576  0.000000
 0.212121  3.308081  0.000000
 0.212121  3.358586  0.000000
 0.212121  3.409091  0.000000
 0.212121  3.459596  0.000000
 0.212121  3.510101  0.000000
 0.212121  3.560606  0.000000
 0.212121  3.611111  0.000000
 0.212121  3.661616  0.000000
 0.212121  3.712121  0.000000
 0.212121  3.762626  0.000000
 0.212121  3.813131  0.000000
 0.212121  3.863636  0.000000
 0.212121  3.914141  0.000000
 0.212121  3.964646  0.000000
 0.212121  4.015152  0.000000
 0.212121  4.065657  0.000000
 0.212121  4.116162  0.000000
 0.212121  4.166667  0.000000
 0.212121  4.217172  0.000000
 0.212121  4.267677  0.000000
 0.212121  4.318182  0.000000
 0.212121  4.368687  0.000000
 0.212121  4.419192  0.000000
 0.212121  4.469697  0.000000
 0.212121  4.520202  0.000000
 0.212121  4.570707  0.000000
 0.212121  4.621212  0.000000
 0.212121  4.671717  0.000000
 0.212121  4.722222  0.000000
 0.212121  4.772727  0.000000
 0.212121  4.823232  0.000000
 0.212121  4.873737  0.000000
 0.212121  4.924242  0.000000
 0.212121  4.974747  0.000000
 0.232323  0.025253  0.000000
 0.232323  0.075758  0.000000
 0.232323  0.126263  0.000000
 0.232323  0.176768  0.000000
 0.232323  0.227273  636.000000
 0.232323  0.277778  23.000000
 0.232323  0.328283  7.000000
 0.232323  0.378788  5.000000
 0.232323  0.429293  10.000000
 0.232323  0.479798  4.000000
 0.232323  0.530303  0.000000
 0.232323  0.580808  1.000000
 0.232323  0.631313  0.000000
 0.232323  0.681818  0.000000
 0.232323  0.732323  0.000000
 0.232323  0.782828  0.000000
 0.232323  0.833333  0.000000
 0.232323  0.883838  0.000000
 0.232323  0.934343  0.000000
 0.232323  0.984848  0.000000
 0.232323  1.035354  0.000000
 0.232323  1.085859  0.000000
 0.232323  1.136364  0.000000
 0.232323  1.186869  0.000000
 0.232323  1.237374  0.000000
 0.232323  1.287879  0.000000
 0.232323  1.338384  1.000000
 0.232323  1.388889  0.000000
 0.232323  1.439394  0.000000
 0.232323  1.489899  0.000000
 0.232323  1.540404  0.000000
 0.232323  1.590909  0.000000
 0.232323  1.641414  0.000000
 0.232323  1.691919  0.000000
 0.232323  1.742424  0.000000
 0.232323  1.792929  0.000000
 0.232323  1.843434  0.000000
 0.232323  1.893939  0.000000
 0.232323  1.944444  0.000000
 0.232323  1.994949  0.000000
 0.232323  2.045455  0.000000
 0.232323  2.095960  0.000000
 0.232323  2.146465  0.000000
 0.232323  2.196970  0.000000
 0.232323  2.247475  0.000000
 0.232323  2.297980  0.000000
 0.232323  2.348485  0.000000
 0.232323  2.398990  0.000000
 0.232323  2.449495  0.000000
 0.232323  2.500000  0.000000
 0.232323  2.550505  0.000000
 0.232323  2.601010  0.000000
 0.232323  2.651515  0.000000
 0.232323  2.702020  0.000000
 0.232323  2.752525  0.000000
 0.232323  2.803030  0.000000
 0.232323  2.853535  0.000000
 0.232323  2.904040  0.000000
 0.232323  2.954545  0.000000
 0.232323  3.005051  0.000000
 0.232323  3.055556  0.000000
 0.232323  3.106061  0.000000
 0.232323  3.156566  0.000000
 0.232323  3.207071  0.000000
 0.232323  3.257576  0.000000
 0.232323  3.308081  0.000000
 0.232323  3.358586  0.000000
 0.232323  3.409091  0.000000
 0.232323  3.459596  0.000000
 0.232323  3.510101  0.000000
 0.232323  3.560606  0.000000
 0.232323  3.611111  0.000000
 0.232323  3.661616  0.000000
 0.232323  3.712121  0.000000
 0.232323  3.762626  0.000000
 0.232323  3.813131  0.000000
 0.232323  3.863636  0.000000
 0.232323  3.914141  0.000000
 0.232323  3.964646  0.000000
 0.232323  4.015152  0.000000
 0.232323  4.065657  0.000000
 0.232323  4.116162  0.000000
 0.232323  4.166667  0.000000
 0.232323  4.217172  0.000000
 0.232323  4.267677  0.000000
 0.232323  4.318182  0.000000
 0.232323  4.368687  0.000000
 0.232323  4.419192  0.000000
 0.232323  4.469697  0.000000
 0.232323  4.520202  0.000000
 0.232323  4.570707  0.000000
 0.232323  4.621212  0.000000
 0.232323  4.671717  0.000000
 0.232323  4.722222  0.000000
 0.232323  4.772727  0.000000
 0.232323  4.823232  0.000000
 0.232323  4.873737  0.000000
 0.232323  4.924242  0.000000
 0.232323  4.974747  0.000000
 0.252525  0.025253  0.000000
 0.252525  0.075758  0.000000
 0.252525  0.126263  0.000000
 0.252525  0.176768  0.000000
 0.252525  0.227273  254.000000
 0.252525  0.277778  307.000000
 0.252525  0.328283  10.000000
 0.252525  0.378788  8.000000
 0.252525  0.429293  5.000000
 0.252525  0.479798  8.000000
 0.252525  0.530303  2.000000
 0.252525  0.580808  0.000000
 0.252525  0.631313  0.000000
 0.252525  0.681818  0.000000
 0.252525  0.732323  0.000000
 0.252525  0.782828  0.000000
 0.252525  0.833333  0.000000
 0.252525  0.883838  0.000000
 0.252525  0.934343  0.000000
 0.252525  0.984848  0.000000
 0.252525  1.035354  1.000000
 0.252525  1.085859  0.000000
 0.252525  1.136364  0.000000
 0.252525  1.186869  0.000000
 0.252525  1.237374  0.000000
 0.252525  1.287879  0.000000
 0.252525  1.338384  0.000000
 0.252525  1.388889  0.000000
 0.252525  1.439394  0.000000
 0.252525  1.489899  0.000000
 0.252525  1.540404  0.000000
 0.252525  1.590909  0.000000
 0.252525  1.641414  0.000000
 0.252525  1.691919  0.000000
 0.252525  1.742424  0.000000
 0.252525  1.792929  0.000000
 0.252525  1.843434  0.000000
 0.252525  1.893939  0.000000
 0.252525  1.944444  0.000000
 0.252525  1.994949  0.000000
 0.252525  2.045455  0.000000
 0.252525  2.095960  0.000000
 0.252525  2.146465  0.000000
 0.252525  2.196970  0.000000
 0.252525  2.247475  0.000000
 0.252525  2.297980  0.000000
 0.252525  2.348485  0.000000
 0.252525  2.398990  0.000000
 0.252525  2.449495  0.000000
 0.252525  2.500000  0.000000
 0.252525  2.550505  0.000000
 0.252525  2.601010  0.000000
 0.252525  2.651515  0.000000
 0.252525  2.702020  0.000000
 0.252525  2.752525  0.000000
 0.252525  2.803030  0.000000
 0.252525  2.853535  0.000000
 0.252525  2.904040  0.000000
 0.252525  2.954545  0.000000
 0.252525  3.005051  0.000000
 0.252525  3.055556  0.000000
 0.252525  3.106061  0.000000
 0.252525  3.156566  0.000000
 0.252525  3.207071  0.000000
 0.252525  3.257576  0.000000
 0.252525  3.308081  0.000000
 0.252525  3.358586  0.000000
 0.252525  3.409091  0.000000
 0.252525  3.459596  0.000000
 0.252525  3.510101  0.000000
 0.252525  3.560606  0.000000
 0.252525  3.611111  0.000000
 0.252525  3.661616  0.000000
 0.252525  3.712121  0.000000
 0.252525  3.762626  0.000000
 0.252525  3.813131  0.000000
 0.252525  3.863636  0.000000
 0.252525  3.914141  0.000000
 0.252525  3.964646  0.000000
 0.252525  4.015152  0.000000
 0.252525  4.065657  0.000000
 0.252525  4.116162  0.000000
 0.252525  4.166667  0.000000
 0.252525  4.217172  0.000000
 0.252525  4.267677  0.000000
 0.252525  4.318182  0.000000
 0.252525  4.368687  0.000000
 0.252525  4.419192  0.000000
 0.252525  4.469697  0.000000
 0.252525  4.520202  0.000000
 0.252525  4.570707  0.000000
 0.252525  4.621212  0.000000
 0.252525  4.671717  0.000000
 0.252525  4.722222  0.000000
 0.252525  4.772727  0.000000
 0.252525  4.823232  0.000000
 0.252525  4.873737  0.000000
 0.252525  4.924242  0.000000
 0.252525  4.974747  0.000000
 0.272727  0.025253  0.000000
 0.272727  0.075758  0.000000
 0.272727  0.126263  0.000000
 0.272727  0.176768  0.000000
 0.272727  0.227273  0.000000
 0.272727  0.277778  541.000000
 0.272727  0.328283  10.000000
 0.272727  0.378788  7.000000
 0.272727  0.429293  2.000000
 0.272727  0.479798  8.000000
 0.272727  0.530303  11.000000
 0.272727  0.580808  0.000000
 0.272727  0.631313  0.000000
 0.272727  0.681818  2.000000
 0.272727  0.732323  0.000000
 0.272727  0.782828  0.000000
 0.272727  0.833333  0.000000
 0.272727  0.883838  0.000000
 0.272727  0.934343  0.000000
 0.272727  0.984848  0.000000
 0.272727  1.035354  0.000000
 0.272727  1.085859  0.000000
 0.272727  1.136364  0.000000
 0.272727  1.186869  0.000000
 0.272727  1.237374  0.000000
 0.272727  1.287879  0.000000
 0.272727  1.338384  0.000000
 0.272727  1.388889  0.000000
 0.272727  1.439394  0.000000
 0.272727  1.489899  0.000000
 0.272727  1.540404  0.000000
 0.272727  1.590909  0.000000
 0.272727  1.641414  0.000000
 0.272727  1.691919  0.000000
 0.272727  1.742424  0.000000
 0.272727  1.792929  0.000000
 0.272727  1.843434  0.000000
 0.272727  1.893939  0.000000
 0.272727  1.944444  0.000000
 0.272727  1.994949  0.000000
 0.272727  2.045455  0.000000
 0.272727  2.095960  0.000000
 0.272727  2.146465  0.000000
 0.272727  2.196970  0.000000
 0.272727  2.247475  0.000000
 0.272727  2.297980  0.000000
 0.272727  2.348485  0.000000
 0.272727  2.398990  0.000000
 0.272727  2.449495  0.000000
 0.272727  2.500000  0.000000
 0.272727  2.550505  0.000000
 0.272727  2.601010  0.000000
 0.272727  2.651515  0.000000
 0.272727  2.702020  0.000000
 0.272727  2.752525  0.000000
 0.272727  2.803030  0.000000
 0.272727  2.853535  0.000000
 0.272727  2.904040  0.000000
 0.272727  2.954545  0.000000
 0.272727  3.005051  0.000000
 0.272727  3.055556  0.000000
 0.272727  3.106061  0.000000
 0.272727  3.156566  0.000000
 0.272727  3.207071  0.000000
 0.272727  3.257576  0.000000
 0.272727  3.308081  0.000000
 0.272727  3.358586  0.000000
 0.272727  3.409091  0.000000
 0.272727  3.459596  0.000000
 0.272727  3.510101  0.000000
 0.272727  3.560606  0.000000
 0.272727  3.611111  0.000000
 0.272727  3.661616  0.000000
 0.272727  3.712121  0.000000
 0.272727  3.762626  0.000000
 0.272727  3.813131  0.000000
 0.272727  3.863636  0.000000
 0.272727  3.914141  0.000000
 0.272727  3.964646  0.000000
 0.272727  4.015152  0.000000
 0.272727  4.065657  0.000000
 0.272727  4.116162  0.000000
 0.272727  4.166667  0.000000
 0.272727  4.217172  0.000000
 0.272727  4.267677  0.000000
 0.272727  4.318182  0.000000
 0.272727  4.368687  0.000000
 0.272727  4.419192  0.000000
 0.272727  4.469697  0.000000
 0.272727  4.520202  0.000000
 0.272727  4.570707  0.000000
 0.272727  4.621212  0.000000
 0.272727  4.671717  0.000000
 0.272727  4.722222  0.000000
 0.272727  4.772727  0.000000
 0.272727  4.823232  0.000000
 0.272727  4.873737  0.000000
 0.272727  4.924242  0.000000
 0.272727  4.974747  0.000000
 0.292929  0.025253  0.000000
 0.292929  0.075758  0.000000
 0.292929  0.126263  0.000000
 0.292929  0.176768  0.000000
 0.292929  0.227273  0.000000
 0.292929  0.277778  460.000000
 0.292929  0.328283  44.000000
 0.292929  0.378788  8.000000
 0.292929  0.429293  2.000000
 0.292929  0.479798  1.000000
 0.292929  0.530303  6.000000
 0.292929  0.580808  5.000000
 0.292929  0.631313  0.000000
 0.292929  0.681818  0.000000
 0.292929  0.732323  0.000000
 0.292929  0.782828  0.000000
 0.292929  0.833333  0.000000
 0.292929  0.883838  0.000000
 0.292929  0.934343  0.000000
 0.292929  0.984848  0.000000
 0.292929  1.035354  0.000000
 0.292929  1.085859  0.000000
 0.292929  1.136364  0.000000
 0.292929  1.186869  0.000000
 0.292929  1.237374  0.000000
 0.292929  1.287879  0.000000
 0.292929  1.338384  0.000000
 0.292929  1.388889  0.000000
 0.292929  1.439394  0.000000
 0.292929  1.489899  0.000000
 0.292929  1.540404  0.000000
 0.292929  1.590909  0.000000
 0.292929  1.641414  0.000000
 0.292929  1.691919  0.000000
 0.292929  1.742424  0.000000
 0.292929  1.792929  0.000000
 0.292929  1.843434  0.000000
 0.292929  1.893939  0.000000
 0.292929  1.944444  0.000000
 0.292929  1.994949  0.000000
 0.292929  2.045455  0.000000
 0.292929  2.095960  0.000000
 0.292929  2.146465  0.000000
 0.292929  2.196970  0.000000
 0.292929  2.247475  0.000000
 0.292929  2.297980  0.000000
 0.292929  2.348485  0.000000
 0.292929  2.398990  0.000000
 0.292929  2.449495  0.000000
 0.292929  2.500000  0.000000
 0.292929  2.550505  0.000000
 0.292929  2.601010  0.000000
 0.292929  2.651515  0.000000
 0.292929  2.702020  0.000000
 0.292929  2.752525  0.000000
 0.292929  2.803030  0.000000
 0.292929  2.853535  0.000000
 0.292929  2.904040  0.000000
 0.292929  2.954545  0.000000
 0.292929  3.005051  0.000000
 0.292929  3.055556  0.000000
 0.292929  3.106061  0.000000
 0.292929  3.156566  0.000000
 0.292929  3.207071  0.000000
 0.292929  3.257576  0.000000
 0.292929  3.308081  0.000000
 0.292929  3.358586  0.000000
 0.292929  3.409091  0.000000
 0.292929  3.459596  0.000000
 0.292929  3.510101  0.000000
 0.292929  3.560606  0.000000
 0.292929  3.611111  0.000000
 0.292929  3.661616  0.000000
 0.292929  3.712121  0.000000
 0.292929  3.762626  0.000000
 0.292929  3.813131  0.000000
 0.292929  3.863636  0.000000
 0.292929  3.914141  0.000000
 0.292929  3.964646  0.000000
 0.292929  4.015152  0.000000
 0.292929  4.065657  0.000000
 0.292929  4.116162  0.000000
 0.292929  4.166667  0.000000
 0.292929  4.217172  0.000000
 0.292929  4.267677  0.000000
 0.292929  4.318182  0.000000
 0.292929  4.368687  0.000000
 0.292929  4.419192  0.000000
 0.292929  4.469697  0.000000
 0.292929  4.520202  0.000000
 0.292929  4.570707  0.000000
 0.292929  4.621212  0.000000
 0.292929  4.671717  0.000000
 0.292929  4.722222  0.000000
 0.292929  4.772727  0.000000
 0.292929  4.823232  0.000000
 0.292929  4.873737  0.000000
 0.292929  4.924242  0.000000
 0.292929  4.974747  0.000000
 0.313131  0.025253  0.000000
 0.313131  0.075758  0.000000
 0.313131  0.126263  0.000000
 0.313131  0.176768  0.000000
 0.313131  0.227273  0.000000
 0.313131  0.277778  0.000000
 0.313131  0.328283  447.000000
 0.313131  0.378788  7.000000
 0.313131  0.429293  3.000000
 0.313131  0.479798  2.000000
 0.313131  0.530303  1.000000
 0.313131  0.580808  5.000000
 0.313131  0.631313  9.000000
 0.313131  0.681818  0.000000
 0.313131  0.732323  0.000000
 0.313131  0.782828  1.000000
 0.313131  0.833333  0.000000
 0.313131  0.883838  0.000000
 0.313131  0.934343  0.000000
 0.313131  0.984848  0.000000
 0.313131  1.035354  0.000000
 0.313131  1.085859  0.000000
 0.313131  1.136364  0.000000
 0.313131  1.186869  0.000000
 0.313131  1.237374  0.000000
 0.313131  1.287879  0.000000
 0.313131  1.338384  0.000000
 0.313131  1.388889  0.000000
 0.313131  1.439394  0.000000
 0.313131  1.489899  0.000000
 0.313131  1.540404  0.000000
 0.313131  1.590909  0.000000
 0.313131  1.641414  0.000000
 0.313131  1.691919  0.000000
 0.313131  1.742424  0.000000
 0.313131  1.792929  0.000000
 0.313131  1.843434  0.000000
 0.313131  1.893939  0.000000
 0.313131  1.944444  0.000000
 0.313131  1.994949  0.000000
 0.313131  2.045455  0.000000
 0.313131  2.095960  0.000000
 0.313131  2.146465  0.000000
 0.313131  2.196970  0.000000
 0.313131  2.247475  0.000000
 0.313131  2.297980  0.000000
 0.313131  2.348485  0.000000
 0.313131  2.398990  0.000000
 0.313131  2.449495  0.000000
 0.313131  2.500000  0.000000
 0.313131  2.550505  0.000000
 0.313131  2.601010  0.000000
 0.313131  2.651515  0.000000
 0.313131  2.702020  0.000000
 0.313131  2.752525  0.000000
 0.313131  2.803030  0.000000
 0.313131  2.853535  0.000000
 0.313131  2.904040  0.000000
 0.313131  2.954545  0.000000
 0.313131  3.005051  0.000000
 0.313131  3.055556  0.000000
 0.313131  3.106061  0.000000
 0.313131  3.156566  0.000000
 0.313131  3.207071  0.000000
 0.313131  3.257576  0.000000
 0.313131  3.308081  0.000000
 0.313131  3.358586  0.000000
 0.313131  3.409091  0.000000
 0.313131  3.459596  0.000000
 0.313131  3.510101  0.000000
 0.313131  3.560606  0.000000
 0.313131  3.611111  0.000000
 0.313131  3.661616  0.000000
 0.313131  3.712121  0.000000
 0.313131  3.762626  0.000000
 0.313131  3.813131  0.000000
 0.313131  3.863636  0.000000
 0.313131  3.914141  0.000000
 0.313131  3.964646  0.000000
 0.313131  4.015152  0.000000
 0.313131  4.065657  0.000000
 0.313131  4.116162  0.000000
 0.313131  4.166667  0.000000
 0.313131  4.217172  0.000000
 0.313131  4.267677  0.000000
 0.313131  4.318182  0.000000
 0.313131  4.368687  0.000000
 0.313131  4.419192  0.000000
 0.313131  4.469697  0.000000
 0.313131  4.520202  0.000000
 0.313131  4.570707  0.000000
 0.313131  4.621212  0.000000
 0.313131  4.671717  0.000000
 0.313131  4.722222  0.000000
 0.313131  4.772727  0.000000
 0.313131  4.823232  0.000000
 0.313131  4.873737  0.000000
 0.313131  4.924242  0.000000
 0.313131  4.974747  0.000000
 0.333333  0.025253  0.000000
 0.333333  0.075758  0.000000
 0.333333  0.126263  0.000000
 0.333333  0.176768  0.000000
 0.333333  0.227273  0.000000
 0.333333  0.277778  0.000000
 0.333333  0.328283  360.000000
 0.333333  0.378788  15.000000
 0.333333  0.429293  5.000000
 0.333333  0.479798  3.000000
 0.333333  0.530303  2.000000
 0.333333  0.580808  7.000000
 0.333333  0.631313  4.000000
 0.333333  0.681818  2.000000
 0.333333  0.732323  0.000000
 0.333333  0.782828  0.000000
 0.333333  0.833333  0.000000
 0.333333  0.883838  1.000000
 0.333333  0.934343  0.000000
 0.333333  0.984848  0.000000
 0.333333  1.035354  0.000000
 0.333333  1.085859  0.000000
 0.333333  1.136364  0.000000
 0.333333  1.186869  0.000000
 0.333333  1.237374  0.000000
 0.333333  1.287879  0.000000
 0.333333  1.338384  0.000000
 0.333333  1.388889  0.000000
 0.333333  1.439394  0.000000
 0.333333  1.489899  0.000000
 0.333333  1.540404  0.000000
 0.333333  1.590909  0.000000
 0.333333  1.641414  0.000000
 0.333333  1.691919  0.000000
 0.333333  1.742424  0.000000
 0.333333  1.792929  0.000000
 0.333333  1.843434  0.000000
 0.333333  1.893939  0.000000
 0.333333  1.944444  0.000000
 0.333333  1.994949  0.000000
 0.333333  2.045455  0.000000
 0.333333  2.095960  0.000000
 0.333333  2.146465  0.000000
 0.333333  2.196970  0.000000
 0.333333  2.247475  0.000000
 0.333333  2.297980  0.000000
 0.333333  2.348485  0.000000
 0.333333  2.398990  0.000000
 0.333333  2.449495  0.000000
 0.333333  2.500000  0.000000
 0.333333  2.550505  0.000000
 0.333333  2.601010  0.000000
 0.333333  2.651515  0.000000
 0.333333  2.702020  0.000000
 0.333333  2.752525  0.000000
 0.333333  2.803030  0.000000
 0.333333  2.853535  0.000000
 0.333333  2.904040  0.000000
 0.333333  2.954545  0.000000
 0.333333  3.005051  0.000000
 0.333333  3.055556  0.000000
 0.333333  3.106061  0.000000
 0.333333  3.156566  0.000000
 0.333333  3.207071  0.000000
 0.333333  3.257576  0.000000
 0.333333  3.308081  0.000000
 0.333333  3.358586  0.000000
 0.333333  3.409091  0.000000
 0.333333  3.459596  0.000000
 0.333333  3.510101  0.000000
 0.333333  3.560606  0.000000
 0.333333  3.611111  0.000000
 0.333333  3.661616  0.000000
 0.333333  3.712121  0.000000
 0.333333  3.762626  0.000000
 0.333333  3.813131  0.000000
 0.333333  3.863636  0.000000
 0.333333  3.914141  0.000000
 0.333333  3.964646  0.000000
 0.333333  4.015152  0.000000
 0.333333  4.065657  0.000000
 0.333333  4.116162  0.000000
 0.333333  4.166667  0.000000
 0.333333  4.217172  0.000000
 0.333333  4.267677  0.000000
 0.333333  4.318182  0.000000
 0.333333  4.368687  0.000000
 0.333333  4.419192  0.000000
 0.333333  4.469697  0.000000
 0.333333  4.520202  0.000000
 0.333333  4.570707  0.000000
 0.333333  4.621212  0.000000
 0.333333  4.671717  0.000000
 0.333333  4.722222  0.000000
 0.333333  4.772727  0.000000
 0.333333  4.823232  0.000000
 0.333333  4.873737  0.000000
 0.333333  4.924242  0.000000
 0.333333  4.974747  0.000000
 0.353535  0.025253  0.000000
 0.353535  0.075758  0.000000
 0.353535  0.126263  0.000000
 0.353535  0.176768  0.000000
 0.353535  0.227273  0.000000
 0.353535  0.277778  0.000000
 0.353535  0.328283  164.000000
 0.353535  0.378788  227.000000
 0.353535  0.429293  3.000000
 0.353535  0.479798  2.000000
 0.353535  0.530303  2.000000
 0.353535  0.580808  0.000000
 0.353535  0.631313  6.000000
 0.353535  0.681818  8.000000
 0.353535  0.732323  2.000000
 0.353535  0.782828  0.000000
 0.353535  0.833333  1.000000
 0.353535  0.883838  1.000000
 0.353535  0.934343  0.000000
 0.353535  0.984848  0.000000
 0.353535  1.035354  0.000000
 0.353535  1.085859  0.000000
 0.353535  1.136364  0.000000
 0.353535  1.186869  0.000000
 0.353535  1.237374  0.000000
 0.353535  1.287879  0.000000
 0.353535  1.338384  0.000000
 0.353535  1.388889  0.000000
 0.353535  1.439394  0.000000
 0.353535  1.489899  0.000000
 0.353535  1.540404  0.000000
 0.353535  1.590909  0.000000
 0.353535  1.641414  0.000000
 0.353535  1.691919  0.000000
 0.353535  1.742424  0.000000
 0.353535  1.792929  0.000000
 0.353535  1.843434  0.000000
 0.353535  1.893939  0.000000
 0.353535  1.944444  0.000000
 0.353535  1.994949  0.000000
 0.353535  2.045455  0.000000
 0.353535  2.095960  0.000000
 0.353535  2.146465  0.000000
 0.353535  2.196970  0.000000
 0.353535  2.247475  0.000000
 0.353535  2.297980  0.000000
 0.353535  2.348485  0.000000
 0.353535  2.398990  0.000000
 0.353535  2.449495  0.000000
 0.353535  2.500000  0.000000
 0.353535  2.550505  0.000000
 0.353535  2.601010  0.000000
 0.353535  2.651515  0.000000
 0.353535  2.702020  0.000000
 0.353535  2.752525  0.000000
 0.353535  2.803030  0.000000
 0.353535  2.853535  0.000000
 0.353535  2.904040  0.000000
 0.353535  2.954545  0.000000
 0.353535  3.005051  0.000000
 0.353535  3.055556  0.000000
 0.353535  3.106061  0.000000
 0.353535  3.156566  0.000000
 0.353535  3.207071  0.000000
 0.353535  3.257576  0.000000
 0.353535  3.308081  0.000000
 0.353535  3.358586  0.000000
 0.353535  3.409091  0.000000
 0.353535  3.459596  0.000000
 0.353535  3.510101  0.000000
 0.353535  3.560606  0.000000
 0.353535  3.611111  0.000000
 0.353535  3.661616  0.000000
 0.353535  3.712121  0.000000
 0.353535  3.762626  0.000000
 0.353535  3.813131  0.000000
 0.353535  3.863636  0.000000
 0.353535  3.914141  0.000000
 0.353535  3.964646  0.000000
 0.353535  4.015152  0.000000
 0.353535  4.065657  0.000000
 0.353535  4.116162  0.000000
 0.353535  4.166667  0.000000
 0.353535  4.217172  0.000000
 0.353535  4.267677  0.000000
 0.353535  4.318182  0.000000
 0.353535  4.368687  0.000000
 0.353535  4.419192  0.000000
 0.353535  4.469697  0.000000
 0.353535  4.520202  0.000000
 0.353535  4.570707  0.000000
 0.353535  4.621212  0.000000
 0.353535  4.671717  0.000000
 0.353535  4.722222  0.000000
 0.353535  4.772727  0.000000
 0.353535  4.823232  0.000000
 0.353535  4.873737  0.000000
 0.353535  4.924242  0.000000
 0.353535  4.974747  0.000000
 0.373737  0.025253  0.000000
 0.373737  0.075758  0.000000
 0.373737  0.126263  0.000000
 0.373737  0.176768  0.000000
 0.373737  0.227273  0.000000
 0.373737  0.277778  0.000000
 0.373737  0.328283  0.000000
 0.373737  0.378788  350.000000
 0.373737  0.429293  5.000000
 0.373737  0.479798  3.000000
 0.373737  0.530303  1.000000
 0.373737  0.580808  2.000000
 0.373737  0.631313  2.000000
 0.373737  0.681818  3.000000
 0.373737  0.732323  4.000000
 0.373737  0.782828  0.000000
 0.373737  0.833333  0.000000
 0.373737  0.883838  0.000000
 0.373737  0.934343  0.000000
 0.373737  0.984848  0.000000
 0.373737  1.035354  0.000000
 0.373737  1.085859  1.000000
 0.373737  1.136364  0.000000
 0.373737  1.186869  0.000000
 0.373737  1.237374  0.000000
 0.373737  1.287879  0.000000
 0.373737  1.338384  0.000000
 0.373737  1.388889  0.000000
 0.373737  1.439394  0.000000
 0.373737  1.489899  0.000000
 0.373737  1.540404  0.000000
 0.373737  1.590909  0.000000
 0.373737  1.641414  0.000000
 0.373737  1.691919  0.000000
 0.373737  1.742424  0.000000
 0.373737  1.792929  0.000000
 0.373737  1.843434  0.000000
 0.373737  1.893939  0.000000
 0.373737  1.944444  0.000000
 0.373737  1.994949  0.000000
 0.373737  2.045455  0.000000
 0.373737  2.095960  0.000000
 0.373737  2.146465  0.000000
 0.373737  2.196970  0.000000
 0.373737  2.247475  0.000000
 0.373737  2.297980  0.000000
 0.373737  2.348485  0.000000
 0.373737  2.398990  0.000000
 0.373737  2.449495  0.000000
 0.373737  2.500000  0.000000
 0.373737  2.550505  0.000000
 0.373737  2.601010  0.000000
 0.373737  2.651515  0.000000
 0.373737  2.702020  0.000000
 0.373737  2.752525  0.000000
 0.373737  2.803030  0.000000
 0.373737  2.853535  0.000000
 0.373737  2.904040  0.000000
 0.373737  2.954545  0.000000
 0.373737  3.005051  0.000000
 0.373737  3.055556  0.000000
 0.373737  3.106061  0.000000
 0.373737  3.156566  0.000000
 0.373737  3.207071  0.000000
 0.373737  3.257576  0.000000
 0.373737  3.308081  0.000000
 0.373737  3.358586  0.000000
 0.373737  3.409091  0.000000
 0.373737  3.459596  0.000000
 0.373737  3.510101  0.000000
 0.373737  3.560606  0.000000
 0.373737  3.611111  0.000000
 0.373737  3.661616  0.000000
 0.373737  3.712121  0.000000
 0.373737  3.762626  0.000000
 0.373737  3.813131  0.000000
 0.373737  3.863636  0.000000
 0.373737  3.914141  0.000000
 0.373737  3.964646  0.000000
 0.373737  4.015152  0.000000
 0.373737  4.065657  0.000000
 0.373737  4.116162  0.000000
 0.373737  4.166667  0.000000
 0.373737  4.217172  0.000000
 0.373737  4.267677  0.000000
 0.373737  4.318182  0.000000
 0.373737  4.368687  0.000000
 0.373737  4.419192  0.000000
 0.373737  4.469697  0.000000
 0.373737  4.520202  0.000000
 0.373737  4.570707  0.000000
 0.373737  4.621212  0.000000
 0.373737  4.671717  0.000000
 0.373737  4.722222  0.000000
 0.373737  4.772727  0.000000
 0.373737  4.823232  0.000000
 0.373737  4.873737  0.000000
 0.373737  4.924242  0.000000
 0.373737  4.974747  0.000000
 0.393939  0.025253  0.000000
 0.393939  0.075758  0.000000
 0.393939  0.126263  0.000000
 0.393939  0.176768  0.000000
 0.393939  0.227273  0.000000
 0.393939  0.277778  0.000000
 0.393939  0.328283  0.000000
 0.393939  0.378788  294.000000
 0.393939  0.429293  18.000000
 0.393939  0.479798  5.000000
 0.393939  0.530303  4.000000
 0.393939  0.580808  2.000000
 0.393939  0.631313  0.000000
 0.393939  0.681818  1.000000
 0.393939  0.732323  5.000000
 0.393939  0.782828  2.000000
 0.393939  0.833333  0.000000
 0.393939  0.883838  0.000000
 0.393939  0.934343  0.000000
 0.393939  0.984848  0.000000
 0.393939  1.035354  0.000000
 0.393939  1.085859  0.000000
 0.393939  1.136364  1.000000
 0.393939  1.186869  0.000000
 0.393939  1.237374  0.000000
 0.393939  1.287879  0.000000
 0.393939  1.338384  0.000000
 0.393939  1.388889  0.000000
 0.393939  1.439394  0.000000
 0.393939  1.489899  0.000000
 0.393939  1.540404  0.000000
 0.393939  1.590909  0.000000
 0.393939  1.641414  0.000000
 0.393939  1.691919  0.000000
 0.393939  1.742424  0.000000
 0.393939  1.792929  0.000000
 0.393939  1.843434  0.000000
 0.393939  1.893939  0.000000
 0.393939  1.944444  0.000000
 0.393939  1.994949  0.000000
 0.393939  2.045455  0.000000
 0.393939  2.095960  0.000000
 0.393939  2.146465  0.000000
 0.393939  2.196970  0.000000
 0.393939  2.247475  0.000000
 0.393939  2.297980  0.000000
 0.393939  2.348485  0.000000
 0.393939  2.398990  0.000000
 0.393939  2.449495  0.000000
 0.393939  2.500000  0.000000
 0.393939  2.550505  0.000000
 0.393939  2.601010  0.000000
 0.393939  2.651515  0.000000
 0.393939  2.702020  0.000000
 0.393939  2.752525  0.000000
 0.393939  2.803030  0.000000
 0.393939  2.853535  0.000000
 0.393939  2.904040  0.000000
 0.393939  2.954545  0.000000
 0.393939  3.005051  0.000000
 0.393939  3.055556  0.000000
 0.393939  3.106061  0.000000
 0.393939  3.156566  0.000000
 0.393939  3.207071  0.000000
 0.393939  3.257576  0.000000
 0.393939  3.308081  0.000000
 0.393939  3.358586  0.000000
 0.393939  3.409091  0.000000
 0.393939  3.459596  0.000000
 0.393939  3.510101  0.000000
 0.393939  3.560606  0.000000
 0.393939  3.611111  0.000000
 0.393939  3.661616  0.000000
 0.393939  3.712121  0.000000
 0.393939  3.762626  0.000000
 0.393939  3.813131  0.000000
 0.393939  3.863636  0.000000
 0.393939  3.914141  0.000000
 0.393939  3.964646  0.000000
 0.393939  4.015152  0.000000
 0.393939  4.065657  0.000000
 0.393939  4.116162  0.000000
 0.393939  4.166667  0.000000
 0.393939  4.217172  0.000000
 0.393939  4.267677  0.000000
 0.393939  4.318182  0.000000
 0.393939  4.368687  0.000000
 0.393939  4.419192  0.000000
 0.393939  4.469697  0.000000
 0.393939  4.520202  0.000000
 0.393939  4.570707  0.000000
 0.393939  4.621212  0.000000
 0.393939  4.671717  0.000000
 0.393939  4.722222  0.000000
 0.393939  4.772727  0.000000
 0.393939  4.823232  0.000000
 0.393939  4.873737  0.000000
 0.393939  4.924242  0.000000
 0.393939  4.974747  0.000000
 0.414141  0.025253  0.000000
 0.414141  0.075758  0.000000
 0.414141  0.126263  0.000000
 0.414141  0.176768  0.000000
 0.414141  0.227273  0.000000
 0.414141  0.277778  0.000000
 0.414141  0.328283  0.000000
 0.414141  0.378788  0.000000
 0.414141  0.429293  333.000000
 0.414141  0.479798  13.000000
 0.414141  0.530303  0.000000
 0.414141  0.580808  4.000000
 0.414141  0.631313  1.000000
 0.414141  0.681818  0.000000
 0.414141  0.732323  1.000000
 0.414141  0.782828  4.000000
 0.414141  0.833333  3.000000
 0.414141  0.883838  1.000000
 0.414141  0.934343  0.000000
 0.414141  0.984848  0.000000
 0.414141  1.035354  0.000000
 0.414141  1.085859  0.000000
 0.414141  1.136364  0.000000
 0.414141  1.186869  0.000000
 0.414141  1.237374  0.000000
 0.414141  1.287879  0.000000
 0.414141  1.338384  1.000000
 0.414141  1.388889  0.000000
 0.414141  1.439394  0.000000
 0.414141  1.489899  0.000000
 0.414141  1.540404  0.000000
 0.414141  1.590909  0.000000
 0.414141  1.641414  0.000000
 0.414141  1.691919  0.000000
 0.414141  1.742424  0.000000
 0.414141  1.792929  0.000000
 0.414141  1.843434  0.000000
 0.414141  1.893939  0.000000
 0.414141  1.944444  0.000000
 0.414141  1.994949  0.000000
 0.414141  2.045455  0.000000
 0.414141  2.095960  0.000000
 0.414141  2.146465  0.000000
 0.414141  2.196970  0.000000
 0.414141  2.247475  0.000000
 0.414141  2.297980  0.000000
 0.414141  2.348485  0.000000
 0.414141  2.398990  0.000000
 0.414141  2.449495  0.000000
 0.414141  2.500000  0.000000
 0.414141  2.550505  0.000000
 0.414141  2.601010  0.000000
 0.414141  2.651515  0.000000
 0.414141  2.702020  0.000000
 0.414141  2.752525  0.000000
 0.414141  2.803030  0.000000
 0.414141  2.853535  0.000000
 0.414141  2.904040  0.000000
 0.414141  2.954545  0.000000
 0.414141  3.005051  0.000000
 0.414141  3.055556  0.000000
 0.414141  3.106061  0.000000
 0.414141  3.156566  0.000000
 0.414141  3.207071  0.000000
 0.414141  3.257576  0.000000
 0.414141  3.308081  0.000000
 0.414141  3.358586  0.000000
 0.414141  3.409091  0.000000
 0.414141  3.459596  0.000000
 0.414141  3.510101  0.000000
 0.414141  3.560606  0.000000
 0.414141  3.611111  0.000000
 0.414141  3.661616  0.000000
 0.414141  3.712121  0.000000
 0.414141  3.762626  0.000000
 0.414141  3.813131  0.000000
 0.414141  3.863636  0.000000
 0.414141  3.914141  0.000000
 0.414141  3.964646  0.000000
 0.414141  4.015152  0.000000
 0.414141  4.065657  0.000000
 0.414141  4.116162  0.000000
 0.414141  4.166667  0.000000
 0.414141  4.217172  0.000000
 0.414141  4.267677  0.000000
 0.414141  4.318182  0.000000
 0.414141  4.368687  0.000000
 0.414141  4.419192  0.000000
 0.414141  4.469697  0.000000
 0.414141  4.520202  0.000000
 0.414141  4.570707  0.000000
 0.414141  4.621212  0.000000
 0.414141  4.671717  0.000000
 0.414141  4.722222  0.000000
 0.414141  4.772727  0.000000
 0.414141  4.823232  0.000000
 0.414141  4.873737  0.000000
 0.414141  4.924242  0.000000
 0.414141  4.974747  0.000000
 0.434343  0.025253  0.000000
 0.434343  0.075758  0.000000
 0.434343  0.126263  0.000000
 0.434343  0.176768  0.000000
 0.434343  0.227273  0.000000
 0.434343  0.277778  0.000000
 0.434343  0.328283  0.000000
 0.434343  0.378788  0.000000
 0.434343  0.429293  315.000000
 0.434343  0.479798  8.000000
 0.434343  0.530303  6.000000
 0.434343  0.580808  0.000000
 0.434343  0.631313  0.000000
 0.434343  0.681818  0.000000
 0.434343  0.732323  1.000000
 0.434343  0.782828  0.000000
 0.434343  0.833333  5.000000
 0.434343  0.883838  0.000000
 0.434343  0.934343  0.000000
 0.434343  0.984848  1.000000
 0.434343  1.035354  0.000000
 0.434343  1.085859  0.000000
 0.434343  1.136364  0.000000
 0.434343  1.186869  0.000000
 0.434343  1.237374  0.000000
 0.434343  1.287879  0.000000
 0.434343  1.338384  0.000000
 0.434343  1.388889  0.000000
 0.434343  1.439394  0.000000
 0.434343  1.489899  0.000000
 0.434343  1.540404  0.000000
 0.434343  1.590909  0.000000
 0.434343  1.641414  0.000000
 0.434343  1.691919  0.000000
 0.434343  1.742424  0.000000
 0.434343  1.792929  0.000000
 0.434343  1.843434  0.000000
 0.434343  1.893939  0.000000
 0.434343  1.944444  0.000000
 0.434343  1.994949  0.000000
 0.434343  2.045455  0.000000
 0.434343  2.095960  0.000000
 0.434343  2.146465  0.000000
 0.434343  2.196970  0.000000
 0.434343  2.247475  0.000000
 0.434343  2.297980  0.000000
 0.434343  2.348485  0.000000
 0.434343  2.398990  0.000000
 0.434343  2.449495  0.000000
 0.434343  2.500000  0.000000
 0.434343  2.550505  0.000000
 0.434343  2.601010  0.000000
 0.434343  2.651515  0.000000
 0.434343  2.702020  0.000000
 0.434343  2.752525  0.000000
 0.434343  2.803030  0.000000
 0.434343  2.853535  0.000000
 0.434343  2.904040  0.000000
 0.434343  2.954545  0.000000
 0.434343  3.005051  0.000000
 0.434343  3.055556  0.000000
 0.434343  3.106061  0.000000
 0.434343  3.156566  0.000000
 0.434343  3.207071  0.000000
 0.434343  3.257576  0.000000
 0.434343  3.308081  0.000000
 0.434343  3.358586  0.000000
 0.434343  3.409091  0.000000
 0.434343  3.459596  0.000000
 0.434343  3.510101  0.000000
 0.434343  3.560606  0.000000
 0.434343  3.611111  0.000000
 0.434343  3.661616  0.000000
 0.434343  3.712121  0.000000
 0.434343  3.762626  0.000000
 0.434343  3.813131  0.000000
 0.434343  3.863636  0.000000
 0.434343  3.914141  0.000000
 0.434343  3.964646  0.000000
 0.434343  4.015152  0.000000
 0.434343  4.065657  0.000000
 0.434343  4.116162  0.000000
 0.434343  4.166667  0.000000
 0.434343  4.217172  0.000000
 0.434343  4.267677  0.000000
 0.434343  4.318182  0.000000
 0.434343  4.368687  0.000000
 0.434343  4.419192  0.000000
 0.434343  4.469697  0.000000
 0.434343  4.520202  0.000000
 0.434343  4.570707  0.000000
 0.434343  4.621212  0.000000
 0.434343  4.671717  0.000000
 0.434343  4.722222  0.000000
 0.434343  4.772727  0.000000
 0.434343  4.823232  0.000000
 0.434343  4.873737  0.000000
 0.434343  4.924242  0.000000
 0.434343  4.974747  0.000000
 0.454545  0.025253  0.000000
 0.454545  0.075758  0.000000
 0.454545  0.126263  0.000000
 0.454545  0.176768  0.000000
 0.454545  0.227273  0.000000
 0.454545  0.277778  0.000000
 0.454545  0.328283  0.000000
 0.454545  0.378788  0.000000
 0.454545  0.429293  125.000000
 0.454545  0.479798  140.000000
 0.454545  0.530303  3.000000
 0.454545  0.580808  3.000000
 0.454545  0.631313  1.000000
 0.454545  0.681818  3.000000
 0.454545  0.732323  4.000000
 0.454545  0.782828  0.000000
 0.454545  0.833333  5.000000
 0.454545  0.883838  2.000000
 0.454545  0.934343  2.000000
 0.454545  0.984848  0.000000
 0.454545  1.035354  0.000000
 0.454545  1.085859  0.000000
 0.454545  1.136364  0.000000
 0.454545  1.186869  0.000000
 0.454545  1.237374  0.000000
 0.454545  1.287879  0.000000
 0.454545  1.338384  0.000000
 0.454545  1.388889  0.000000
 0.454545  1.439394  0.000000
 0.454545  1.489899  0.000000
 0.454545  1.540404  0.000000
 0.454545  1.590909  0.000000
 0.454545  1.641414  0.000000
 0.454545  1.691919  0.000000
 0.454545  1.742424  0.000000
 0.454545  1.792929  0.000000
 0.454545  1.843434  0.000000
 0.454545  1.893939  0.000000
 0.454545  1.944444  0.000000
 0.454545  1.994949  0.000000
 0.454545  2.045455  0.000000
 0.454545  2.095960  0.000000
 0.454545  2.146465  0.000000
 0.454545  2.196970  0.000000
 0.454545  2.247475  0.000000
 0.454545  2.297980  0.000000
 0.454545  2.348485  0.000000
 0.454545  2.398990  0.000000
 0.454545  2.449495  0.000000
 0.454545  2.500000  0.000000
 0.454545  2.550505  0.000000
 0.454545  2.601010  0.000000
 0.454545  2.651515  0.000000
 0.454545  2.702020  0.000000
 0.454545  2.752525  0.000000
 0.454545  2.803030  0.000000
 0.454545  2.853535  0.000000
 0.454545  2.904040  0.000000
 0.454545  2.954545  0.000000
 0.454545  3.005051  0.000000
 0.454545  3.055556  0.000000
 0.454545  3.106061  0.000000
 0.454545  3.156566  0.000000
 0.454545  3.207071  0.000000
 0.454545  3.257576  0.000000
 0.454545  3.308081  0.000000
 0.454545  3.358586  0.000000
 0.454545  3.409091  0.000000
 0.454545  3.459596  0.000000
 0.454545  3.510101  0.000000
 0.454545  3.560606  0.000000
 0.454545  3.611111  0.000000
 0.454545  3.661616  0.000000
 0.454545  3.712121  0.000000
 0.454545  3.762626  0.000000
 0.454545  3.813131  0.000000
 0.454545  3.863636  0.000000
 0.454545  3.914141  0.000000
 0.454545  3.964646  0.000000
 0.454545  4.015152  0.000000
 0.454545  4.065657  0.000000
 0.454545  4.116162  0.000000
 0.454545  4.166667  0.000000
 0.454545  4.217172  0.000000
 0.454545  4.267677  0.000000
 0.454545  4.318182  0.000000
 0.454545  4.368687  0.000000
 0.454545  4.419192  0.000000
 0.454545  4.469697  0.000000
 0.454545  4.520202  0.000000
 0.454545  4.570707  0.000000
 0.454545  4.621212  0.000000
 0.454545  4.671717  0.000000
 0.454545  4.722222  0.000000
 0.454545  4.772727  0.000000
 0.454545  4.823232  0.000000
 0.454545  4.873737  0.000000
 0.454545  4.924242  0.000000
 0.454545  4.974747  0.000000
 0.474747  0.025253  0.000000
 0.474747  0.075758  0.000000
 0.474747  0.126263  0.000000
 0.474747  0.176768  0.000000
 0.474747  0.227273  0.000000
 0.474747  0.277778  0.000000
 0.474747  0.328283  0.000000
 0.474747  0.378788  0.000000
 0.474747  0.429293  0.000000
 0.474747  0.479798  266.000000
 0.474747  0.530303  5.000000
 0.474747  0.580808  2.000000
 0.474747  0.631313  0.000000
 0.474747  0.681818  1.000000
 0.474747  0.732323  1.000000
 0.474747  0.782828  2.000000
 0.474747  0.833333  2.000000
 0.474747  0.883838  2.000000
 0.474747  0.934343  8.000000
 0.474747  0.984848  0.000000
 0.474747  1.035354  0.000000
 0.474747  1.085859  0.000000
 0.474747  1.136364  0.000000
 0.474747  1.186869  0.000000
 0.474747  1.237374  0.000000
 0.474747  1.287879  0.000000
 0.474747  1.338384  0.000000
 0.474747  1.388889  0.000000
 0.474747  1.439394  0.000000
 0.474747  1.489899  0.000000
 0.474747  1.540404  0.000000
 0.474747  1.590909  0.000000
 0.474747  1.641414  0.000000
 0.474747  1.691919  0.000000
 0.474747  1.742424  0.000000
 0.474747  1.792929  1.000000
 0.474747  1.843434  0.000000
 0.474747  1.893939  0.000000
 0.474747  1.944444  0.000000
 0.474747  1.994949  0.000000
 0.474747  2.045455  0.000000
 0.474747  2.095960  0.000000
 0.474747  2.146465  0.000000
 0.474747  2.196970  0.000000
 0.474747  2.247475  0.000000
 0.474747  2.297980  0.000000
 0.474747  2.348485  0.000000
 0.474747  2.398990  0.000000
 0.474747  2.449495  0.000000
 0.474747  2.500000  0.000000
 0.474747  2.550505  0.000000
 0.474747  2.601010  0.000000
 0.474747  2.651515  0.000000
 0.474747  2.702020  0.000000
 0.474747  2.752525  0.000000
 0.474747  2.803030  0.000000
 0.474747  2.853535  0.000000
 0.474747  2.904040  0.000000
 0.474747  2.954545  0.000000
 0.474747  3.005051  0.000000
 0.474747  3.055556  0.000000
 0.474747  3.106061  0.000000
 0.474747  3.156566  0.000000
 0.474747  3.207071  0.000000
 0.474747  3.257576  0.000000
 0.474747  3.308081  0.000000
 0.474747  3.358586  0.000000
 0.474747  3.409091  0.000000
 0.474747  3.459596  0.000000
 0.474747  3.510101  0.000000
 0.474747  3.560606  0.000000
 0.474747  3.611111  0.000000
 0.474747  3.661616  0.000000
 0.474747  3.712121  0.000000
 0.474747  3.762626  0.000000
 0.474747  3.813131  0.000000
 0.474747  3.863636  0.000000
 0.474747  3.914141  0.000000
 0.474747  3.964646  0.000000
 0.474747  4.015152  0.000000
 0.474747  4.065657  0.000000
 0.474747  4.116162  0.000000
 0.474747  4.166667  0.000000
 0.474747  4.217172  0.000000
 0.474747  4.267677  0.000000
 0.474747  4.318182  0.000000
 0.474747  4.368687  0.000000
 0.474747  4.419192  0.000000
 0.474747  4.469697  0.000000
 0.474747  4.520202  0.000000
 0.474747  4.570707  0.000000
 0.474747  4.621212  0.000000
 0.474747  4.671717  0.000000
 0.474747  4.722222  0.000000
 0.474747  4.772727  0.000000
 0.474747  4.823232  0.000000
 0.474747  4.873737  0.000000
 0.474747  4.924242  0.000000
 0.474747  4.974747  0.000000
 0.494949  0.025253  0.000000
 0.494949  0.075758  0.000000
 0.494949  0.126263  0.000000
 0.494949  0.176768  0.000000
 0.494949  0.227273  0.000000
 0.494949  0.277778  0.000000
 0.494949  0.328283  0.000000
 0.494949  0.378788  0.000000
 0.494949  0.429293  0.000000
 0.494949  0.479798  264.000000
 0.494949  0.530303  28.000000
 0.494949  0.580808  10.000000
 0.494949  0.631313  3.000000
 0.494949  0.681818  1.000000
 0.494949  0.732323  0.000000
 0.494949  0.782828  1.000000
 0.494949  0.833333  2.000000
 0.494949  0.883838  1.000000
 0.494949  0.934343  3.000000
 0.494949  0.984848  1.000000
 0.494949  1.035354  0.000000
 0.494949  1.085859  0.000000
 0.494949  1.136364  0.000000
 0.494949  1.186869  0.000000
 0.494949  1.237374  0.000000
 0.494949  1.287879  0.000000
 0.494949  1.338384  0.000000
 0.494949  1.388889  0.000000
 0.494949  1.439394  0.000000
 0.494949  1.489899  0.000000
 0.494949  1.540404  0.000000
 0.494949  1.590909  0.000000
 0.494949  1.641414  0.000000
 0.494949  1.691919  0.000000
 0.494949  1.742424  0.000000
 0.494949  1.792929  0.000000
 0.494949  1.843434  0.000000
 0.494949  1.893939  0.000000
 0.494949  1.944444  0.000000
 0.494949  1.994949  0.000000
 0.494949  2.045455  0.000000
 0.494949  2.095960  0.000000
 0.494949  2.146465  0.000000
 0.494949  2.196970  0.000000
 0.494949  2.247475  0.000000
 0.494949  2.297980  0.000000
 0.494949  2.348485  0.000000
 0.494949  2.398990  0.000000
 0.494949  2.449495  0.000000
 0.494949  2.500000  0.000000
 0.494949  2.550505  0.000000
 0.494949  2.601010  0.000000
 0.494949  2.651515  0.000000
 0.494949  2.702020  0.000000
 0.494949  2.752525  0.000000
 0.494949  2.803030  0.000000
 0.494949  2.853535  0.000000
 0.494949  2.904040  0.000000
 0.494949  2.954545  0.000000
 0.494949  3.005051  0.000000
 0.494949  3.055556  0.000000
 0.494949  3.106061  0.000000
 0.494949  3.156566  0.000000
 0.494949  3.207071  0.000000
 0.494949  3.257576  0.000000
 0.494949  3.308081  0.000000
 0.494949  3.358586  0.000000
 0.494949  3.409091  0.000000
 0.494949  3.459596  0.000000
 0.494949  3.510101  0.000000
 0.494949  3.560606  0.000000
 0.494949  3.611111  0.000000
 0.494949  3.661616  0.000000
 0.494949  3.712121  0.000000
 0.494949  3.762626  0.000000
 0.494949  3.813131  0.000000
 0.494949  3.863636  0.000000
 0.494949  3.914141  0.000000
 0.494949  3.964646  0.000000
 0.494949  4.015152  0.000000
 0.494949  4.065657  0.000000
 0.494949  4.116162  0.000000
 0.494949  4.166667  0.000000
 0.494949  4.217172  0.000000
 0.494949  4.267677  0.000000
 0.494949  4.318182  0.000000
 0.494949  4.368687  0.000000
 0.494949  4.419192  0.000000
 0.494949  4.469697  0.000000
 0.494949  4.520202  0.000000
 0.494949  4.570707  0.000000
 0.494949  4.621212  0.000000
 0.494949  4.671717  0.000000
 0.494949  4.722222  0.000000
 0.494949  4.772727  0.000000
 0.494949  4.823232  0.000000
 0.494949  4.873737  0.000000
 0.494949  4.924242  0.000000
 0.494949  4.974747  0.000000
 0.515152  0.025253  0.000000
 0.515152  0.075758  0.000000
 0.515152  0.126263  0.000000
 0.515152  0.176768  0.000000
 0.515152  0.227273  0.000000
 0.515152  0.277778  0.000000
 0.515152  0.328283  0.000000
 0.515152  0.378788  0.000000
 0.515152  0.429293  0.000000
 0.515152  0.479798  0.000000
 0.515152  0.530303  298.000000
 0.515152  0.580808  5.000000
 0.515152  0.631313  2.000000
 0.515152  0.681818  1.000000
 0.515152  0.732323  1.000000
 0.515152  0.782828  0.000000
 0.515152  0.833333  1.000000
 0.515152  0.883838  0.000000
 0.515152  0.934343  0.000000
 0.515152  0.984848  5.000000
 0.515152  1.035354  0.000000
 0.515152  1.085859  0.000000
 0.515152  1.136364  0.000000
 0.515152  1.186869  0.000000
 0.515152  1.237374  0.000000
 0.515152  1.287879  0.000000
 0.515152  1.338384  0.000000
 0.515152  1.388889  0.000000
 0.515152  1.439394  0.000000
 0.515152  1.489899  0.000000
 0.515152  1.540404  0.000000
 0.515152  1.590909  0.000000
 0.515152  1.641414  0.000000
 0.515152  1.691919  0.000000
 0.515152  1.742424  0.000000
 0.515152  1.792929  0.000000
 0.515152  1.843434  0.000000
 0.515152  1.893939  0.000000
 0.515152  1.944444  0.000000
 0.515152  1.994949  0.000000
 0.515152  2.045455  0.000000
 0.515152  2.095960  0.000000
 0.515152  2.146465  0.000000
 0.515152  2.196970  0.000000
 0.515152  2.247475  0.000000
 0.515152  2.297980  0.000000
 0.515152  2.348485  0.000000
 0.515152  2.398990  0.000000
 0.515152  2.449495  0.000000
 0.515152  2.500000  0.000000
 0.515152  2.550505  0.000000
 0.515152  2.601010  0.000000
 0.515152  2.651515  0.000000
 0.515152  2.702020  0.000000
 0.515152  2.752525  0.000000
 0.515152  2.803030  0.000000
 0.515152  2.853535  0.000000
 0.515152  2.904040  0.000000
 0.515152  2.954545  0.000000
 0.515152  3.005051  0.000000
 0.515152  3.055556  0.000000
 0.515152  3.106061  0.000000
 0.515152  3.156566  0.000000
 0.515152  3.207071  0.000000
 0.515152  3.257576  0.000000
 0.515152  3.308081  0.000000
 0.515152  3.358586  0.000000
 0.515152  3.409091  0.000000
 0.515152  3.459596  0.000000
 0.515152  3.510101  0.000000
 0.515152  3.560606  0.000000
 0.515152  3.611111  0.000000
 0.515152  3.661616  0.000000
 0.515152  3.712121  0.000000
 0.515152  3.762626  0.000000
 0.515152  3.813131  0.000000
 0.515152  3.863636  0.000000
 0.515152  3.914141  0.000000
 0.515152  3.964646  0.000000
 0.515152  4.015152  0.000000
 0.515152  4.065657  0.000000
 0.515152  4.116162  0.000000
 0.515152  4.166667  0.000000
 0.515152  4.217172  0.000000
 0.515152  4.267677  0.000000
 0.515152  4.318182  0.000000
 0.515152  4.368687  0.000000
 0.515152  4.419192  0.000000
 0.515152  4.469697  0.000000
 0.515152  4.520202  0.000000
 0.515152  4.570707  0.000000
 0.515152  4.621212  0.000000
 0.515152  4.671717  0.000000
 0.515152  4.722222  0.000000
 0.515152  4.772727  0.000000
 0.515152  4.823232  0.000000
 0.515152  4.873737  0.000000
 0.515152  4.924242  0.000000
 0.515152  4.974747  0.000000
 0.535354  0.025253  0.000000
 0.535354  0.075758  0.000000
 0.535354  0.126263  0.000000
 0.535354  0.176768  0.000000
 0.535354  0.227273  0.000000
 0.535354  0.277778  0.000000
 0.535354  0.328283  0.000000
 0.535354  0.378788  0.000000
 0.535354  0.429293  0.000000
 0.535354  0.479798  0.000000
 0.535354  0.530303  241.000000
 0.535354  0.580808  18.000000
 0.535354  0.631313  4.000000
 0.535354  0.681818  3.000000
 0.535354  0.732323  1.000000
 0.535354  0.782828  0.000000
 0.535354  0.833333  1.000000
 0.535354  0.883838  0.000000
 0.535354  0.934343  0.000000
 0.535354  0.984848  6.000000
 0.535354  1.035354  3.000000
 0.535354  1.085859  0.000000
 0.535354  1.136364  0.000000
 0.535354  1.186869  0.000000
 0.535354  1.237374  0.000000
 0.535354  1.287879  1.000000
 0.535354  1.338384  0.000000
 0.535354  1.388889  0.000000
 0.535354  1.439394  0.000000
 0.535354  1.489899  0.000000
 0.535354  1.540404  0.000000
 0.535354  1.590909  0.000000
 0.535354  1.641414  0.000000
 0.535354  1.691919  0.000000
 0.535354  1.742424  0.000000
 0.535354  1.792929  0.000000
 0.535354  1.843434  0.000000
 0.535354  1.893939  0.000000
 0.535354  1.944444  0.000000
 0.535354  1.994949  0.000000
 0.535354  2.045455  0.000000
 0.535354  2.095960  0.000000
 0.535354  2.146465  0.000000
 0.535354  2.196970  0.000000
 0.535354  2.247475  0.000000
 0.535354  2.297980  0.000000
 0.535354  2.348485  0.000000
 0.535354  2.398990  0.000000
 0.535354  2.449495  0.000000
 0.535354  2.500000  0.000000
 0.535354  2.550505  0.000000
 0.535354  2.601010  0.000000
 0.535354  2.651515  0.000000
 0.535354  2.702020  0.000000
 0.535354  2.752525  0.000000
 0.535354  2.803030  0.000000
 0.535354  2.853535  0.000000
 0.535354  2.904040  0.000000
 0.535354  2.954545  0.000000
 0.535354  3.005051  0.000000
 0.535354  3.055556  0.000000
 0.535354  3.106061  0.000000
 0.535354  3.156566  0.000000
 0.535354  3.207071  0.000000
 0.535354  3.257576  0.000000
 0.535354  3.308081  0.000000
 0.535354  3.358586  0.000000
 0.535354  3.409091  0.000000
 0.535354  3.459596  0.000000
 0.535354  3.510101  0.000000
 0.535354  3.560606  0.000000
 0.535354  3.611111  0.000000
 0.535354  3.661616  0.000000
 0.535354  3.712121  0.000000
 0.535354  3.762626  0.000000
 0.535354  3.813131  0.000000
 0.535354  3.863636  0.000000
 0.535354  3.914141  0.000000
 0.535354  3.964646  0.000000
 0.535354  4.015152  0.000000
 0.535354  4.065657  0.000000
 0.535354  4.116162  0.000000
 0.535354  4.166667  0.000000
 0.535354  4.217172  0.000000
 0.535354  4.267677  0.000000
 0.535354  4.318182  0.000000
 0.535354  4.368687  0.000000
 0.535354  4.419192  0.000000
 0.535354  4.469697  0.000000
 0.535354  4.520202  0.000000
 0.535354  4.570707  0.000000
 0.535354  4.621212  0.000000
 0.535354  4.671717  0.000000
 0.535354  4.722222  0.000000
 0.535354  4.772727  0.000000
 0.535354  4.823232  0.000000
 0.535354  4.873737  0.000000
 0.535354  4.924242  0.000000
 0.535354  4.974747  0.000000
 0.555556  0.025253  0.000000
 0.555556  0.075758  0.000000
 0.555556  0.126263  0.000000
 0.555556  0.176768  0.000000
 0.555556  0.227273  0.000000
 0.555556  0.277778  0.000000
 0.555556  0.328283  0.000000
 0.555556  0.378788  0.000000
 0.555556  0.429293  0.000000
 0.555556  0.479798  0.000000
 0.555556  0.530303  142.000000
 0.555556  0.580808  156.000000
 0.555556  0.631313  3.000000
 0.555556  0.681818  2.000000
 0.555556  0.732323  0.000000
 0.555556  0.782828  0.000000
 0.555556  0.833333  1.000000
 0.555556  0.883838  1.000000
 0.555556  0.934343  0.000000
 0.555556  0.984848  2.000000
 0.555556  1.035354  1.000000
 0.555556  1.085859  3.000000
 0.555556  1.136364  1.000000
 0.555556  1.186869  0.000000
 0.555556  1.237374  1.000000
 0.555556  1.287879  0.000000
 0.555556  1.338384  1.000000
 0.555556  1.388889  0.000000
 0.555556  1.439394  0.000000
 0.555556  1.489899  0.000000
 0.555556  1.540404  0.000000
 0.555556  1.590909  0.000000
 0.555556  1.641414  0.000000
 0.555556  1.691919  0.000000
 0.555556  1.742424  0.000000
 0.555556  1.792929  0.000000
 0.555556  1.843434  0.000000
 0.555556  1.893939  0.000000
 0.555556  1.944444  0.000000
 0.555556  1.994949  0.000000
 0.555556  2.045455  0.000000
 0.555556  2.095960  0.000000
 0.555556  2.146465  0.000000
 0.555556  2.196970  0.000000
 0.555556  2.247475  0.000000
 0.555556  2.297980  0.000000
 0.555556  2.348485  0.000000
 0.555556  2.398990  0.000000
 0.555556  2.449495  0.000000
 0.555556  2.500000  0.000000
 0.555556  2.550505  0.000000
 0.555556  2.601010  0.000000
 0.555556  2.651515  0.000000
 0.555556  2.702020  0.000000
 0.555556  2.752525  0.000000
 0.555556  2.803030  0.000000
 0.555556  2.853535  0.000000
 0.555556  2.904040  0.000000
 0.555556  2.954545  0.000000
 0.555556  3.005051  0.000000
 0.555556  3.055556  0.000000
 0.555556  3.106061  0.000000
 0.555556  3.156566  0.000000
 0.555556  3.207071  0.000000
 0.555556  3.257576  0.000000
 0.555556  3.308081  0.000000
 0.555556  3.358586  0.000000
 0.555556  3.409091  0.000000
 0.555556  3.459596  0.000000
 0.555556  3.510101  0.000000
 0.555556  3.560606  0.000000
 0.555556  3.611111  0.000000
 0.555556  3.661616  0.000000
 0.555556  3.712121  0.000000
 0.555556  3.762626  0.000000
 0.555556  3.813131  0.000000
 0.555556  3.863636  0.000000
 0.555556  3.914141  0.000000
 0.555556  3.964646  0.000000
 0.555556  4.015152  0.000000
 0.555556  4.065657  0.000000
 0.555556  4.116162  0.000000
 0.555556  4.166667  0.000000
 0.555556  4.217172  0.000000
 0.555556  4.267677  0.000000
 0.555556  4.318182  0.000000
 0.555556  4.368687  0.000000
 0.555556  4.419192  0.000000
 0.555556  4.469697  0.000000
 0.555556  4.520202  0.000000
 0.555556  4.570707  0.000000
 0.555556  4.621212  0.000000
 0.555556  4.671717  0.000000
 0.555556  4.722222  0.000000
 0.555556  4.772727  0.000000
 0.555556  4.823232  0.000000
 0.555556  4.873737  0.000000
 0.555556  4.924242  0.000000
 0.555556  4.974747  0.000000
 0.575758  0.025253  0.000000
 0.575758  0.075758  0.000000
 0.575758  0.126263  0.000000
 0.575758  0.176768  0.000000
 0.575758  0.227273  0.000000
 0.575758  0.277778  0.000000
 0.575758  0.328283  0.000000
 0.575758  0.378788  0.000000
 0.575758  0.429293  0.000000
 0.575758  0.479798  0.000000
 0.575758  0.530303  0.000000
 0.575758  0.580808  264.000000
 0.575758  0.631313  6.000000
 0.575758  0.681818  8.000000
 0.575758  0.732323  2.000000
 0.575758  0.782828  2.000000
 0.575758  0.833333  0.000000
 0.575758  0.883838  1.000000
 0.575758  0.934343  0.000000
 0.575758  0.984848  0.000000
 0.575758  1.035354  0.000000
 0.575758  1.085859  4.000000
 0.575758  1.136364  6.000000
 0.575758  1.186869  0.000000
 0.575758  1.237374  0.000000
 0.575758  1.287879  0.000000
 0.575758  1.338384  0.000000
 0.575758  1.388889  0.000000
 0.575758  1.439394  0.000000
 0.575758  1.489899  0.000000
 0.575758  1.540404  0.000000
 0.575758  1.590909  0.000000
 0.575758  1.641414  0.000000
 0.575758  1.691919  0.000000
 0.575758  1.742424  0.000000
 0.575758  1.792929  0.000000
 0.575758  1.843434  0.000000
 0.575758  1.893939  0.000000
 0.575758  1.944444  0.000000
 0.575758  1.994949  0.000000
 0.575758  2.045455  0.000000
 0.575758  2.095960  0.000000
 0.575758  2.146465  0.000000
 0.575758  2.196970  0.000000
 0.575758  2.247475  0.000000
 0.575758  2.297980  0.000000
 0.575758  2.348485  0.000000
 0.575758  2.398990  0.000000
 0.575758  2.449495  0.000000
 0.575758  2.500000  0.000000
 0.575758  2.550505  0.000000
 0.575758  2.601010  0.000000
 0.575758  2.651515  0.000000
 0.575758  2.702020  0.000000
 0.575758  2.752525  0.000000
 0.575758  2.803030  0.000000
 0.575758  2.853535  0.000000
 0.575758  2.904040  0.000000
 0.575758  2.954545  0.000000
 0.575758  3.005051  0.000000
 0.575758  3.055556  0.000000
 0.575758  3.106061  0.000000
 0.575758  3.156566  0.000000
 0.575758  3.207071  0.000000
 0.575758  3.257576  0.000000
 0.575758  3.308081  0.000000
 0.575758  3.358586  0.000000
 0.575758  3.409091  0.000000
 0.575758  3.459596  0.000000
 0.575758  3.510101  0.000000
 0.575758  3.560606  0.000000
 0.575758  3.611111  0.000000
 0.575758  3.661616  0.000000
 0.575758  3.712121  0.000000
 0.575758  3.762626  0.000000
 0.575758  3.813131  0.000000
 0.575758  3.863636  0.000000
 0.575758  3.914141  0.000000
 0.575758  3.964646  0.000000
 0.575758  4.015152  0.000000
 0.575758  4.065657  0.000000
 0.575758  4.116162  0.000000
 0.575758  4.166667  0.000000
 0.575758  4.217172  0.000000
 0.575758  4.267677  0.000000
 0.575758  4.318182  0.000000
 0.575758  4.368687  0.000000
 0.575758  4.419192  0.000000
 0.575758  4.469697  0.000000
 0.575758  4.520202  0.000000
 0.575758  4.570707  0.000000
 0.575758  4.621212  0.000000
 0.575758  4.671717  0.000000
 0.575758  4.722222  0.000000
 0.575758  4.772727  0.000000
 0.575758  4.823232  0.000000
 0.575758  4.873737  0.000000
 0.575758  4.924242  0.000000
 0.575758  4.974747  0.000000
 0.595960  0.025253  0.000000
 0.595960  0.075758  0.000000
 0.595960  0.126263  0.000000
 0.595960  0.176768  0.000000
 0.595960  0.227273  0.000000
 0.595960  0.277778  0.000000
 0.595960  0.328283  0.000000
 0.595960  0.378788  0.000000
 0.595960  0.429293  0.000000
 0.595960  0.479798  0.000000
 0.595960  0.530303  0.000000
 0.595960  0.580808  252.000000
 0.595960  0.631313  29.000000
 0.595960  0.681818  3.000000
 0.595960  0.732323  0.000000
 0.595960  0.782828  2.000000
 0.595960  0.833333  2.000000
 0.595960  0.883838  1.000000
 0.595960  0.934343  1.000000
 0.595960  0.984848  0.000000
 0.595960  1.035354  2.000000
 0.595960  1.085859  0.000000
 0.595960  1.136364  4.000000
 0.595960  1.186869  1.000000
 0.595960  1.237374  0.000000
 0.595960  1.287879  0.000000
 0.595960  1.338384  0.000000
 0.595960  1.388889  0.000000
 0.595960  1.439394  0.000000
 0.595960  1.489899  0.000000
 0.595960  1.540404  0.000000
 0.595960  1.590909  0.000000
 0.595960  1.641414  0.000000
 0.595960  1.691919  0.000000
 0.595960  1.742424  0.000000
 0.595960  1.792929  0.000000
 0.595960  1.843434  0.000000
 0.595960  1.893939  0.000000
 0.595960  1.944444  0.000000
 0.595960  1.994949  0.000000
 0.595960  2.045455  0.000000
 0.595960  2.095960  0.000000
 0.595960  2.146465  0.000000
 0.595960  2.196970  0.000000
 0.595960  2.247475  0.000000
 0.595960  2.297980  0.000000
 0.595960  2.348485  0.000000
 0.595960  2.398990  0.000000
 0.595960  2.449495  0.000000
 0.595960  2.500000  0.000000
 0.595960  2.550505  0.000000
 0.595960  2.601010  0.000000
 0.595960  2.651515  0.000000
 0.595960  2.702020  0.000000
 0.595960  2.752525  0.000000
 0.595960  2.803030  0.000000
 0.595960  2.853535  0.000000
 0.595960  2.904040  0.000000
 0.595960  2.954545  0.000000
 0.595960  3.005051  0.000000
 0.595960  3.055556  0.000000
 0.595960  3.106061  0.000000
 0.595960  3.156566  0.000000
 0.595960  3.207071  0.000000
 0.595960  3.257576  0.000000
 0.595960  3.308081  0.000000
 0.595960  3.358586  0.000000
 0.595960  3.409091  0.000000
 0.595960  3.459596  0.000000
 0.595960  3.510101  0.000000
 0.595960  3.560606  0.000000
 0.595960  3.611111  0.000000
 0.595960  3.661616  0.000000
 0.595960  3.712121  0.000000
 0.595960  3.762626  0.000000
 0.595960  3.813131  0.000000
 0.595960  3.863636  0.000000
 0.595960  3.914141  0.000000
 0.595960  3.964646  0.000000
 0.595960  4.015152  0.000000
 0.595960  4.065657  0.000000
 0.595960  4.116162  0.000000
 0.595960  4.166667  0.000000
 0.595960  4.217172  0.000000
 0.595960  4.267677  0.000000
 0.595960  4.318182  0.000000
 0.595960  4.368687  0.000000
 0.595960  4.419192  0.000000
 0.595960  4.469697  0.000000
 0.595960  4.520202  0.000000
 0.595960  4.570707  0.000000
 0.595960  4.621212  0.000000
 0.595960  4.671717  0.000000
 0.595960  4.722222  0.000000
 0.595960  4.772727  0.000000
 0.595960  4.823232  0.000000
 0.595960  4.873737  0.000000
 0.595960  4.924242  0.000000
 0.595960  4.974747  0.000000
 0.616162  0.025253  0.000000
 0.616162  0.075758  0.000000
 0.616162  0.126263  0.000000
 0.616162  0.176768  0.000000
 0.616162  0.227273  0.000000
 0.616162  0.277778  0.000000
 0.616162  0.328283  0.000000
 0.616162  0.378788  0.000000
 0.616162  0.429293  0.000000
 0.616162  0.479798  0.000000
 0.616162  0.530303  0.000000
 0.616162  0.580808  0.000000
 0.616162  0.631313  313.000000
 0.616162  0.681818  4.000000
 0.616162  0.732323  1.000000
 0.616162  0.782828  0.000000
 0.616162  0.833333  2.000000
 0.616162  0.883838  2.000000
 0.616162  0.934343  1.000000
 0.616162  0.984848  0.000000
 0.616162  1.035354  1.000000
 0.616162  1.085859  1.000000
 0.616162  1.136364  2.000000
 0.616162  1.186869  6.000000
 0.616162  1.237374  9.000000
 0.616162  1.287879  0.000000
 0.616162  1.338384  0.000000
 0.616162  1.388889  0.000000
 0.616162  1.439394  0.000000
 0.616162  1.489899  0.000000
 0.616162  1.540404  0.000000
 0.616162  1.590909  0.000000
 0.616162  1.641414  0.000000
 0.616162  1.691919  0.000000
 0.616162  1.742424  0.000000
 0.616162  1.792929  0.000000
 0.616162  1.843434  0.000000
 0.616162  1.893939  0.000000
 0.616162  1.944444  0.000000
 0.616162  1.994949  0.000000
 0.616162  2.045455  0.000000
 0.616162  2.095960  0.000000
 0.616162  2.146465  0.000000
 0.616162  2.196970  0.000000
 0.616162  2.247475  0.000000
 0.616162  2.297980  0.000000
 0.616162  2.348485  0.000000
 0.616162  2.398990  0.000000
 0.616162  2.449495  0.000000
 0.616162  2.500000  0.000000
 0.616162  2.550505  0.000000
 0.616162  2.601010  0.000000
 0.616162  2.651515  0.000000
 0.616162  2.702020  0.000000
 0.616162  2.752525  0.000000
 0.616162  2.803030  0.000000
 0.616162  2.853535  0.000000
 0.616162  2.904040  0.000000
 0.616162  2.954545  0.000000
 0.616162  3.005051  0.000000
 0.616162  3.055556  0.000000
 0.616162  3.106061  0.000000
 0.616162  3.156566  0.000000
 0.616162  3.207071  0.000000
 0.616162  3.257576  0.000000
 0.616162  3.308081  0.000000
 0.616162  3.358586  0.000000
 0.616162  3.409091  0.000000
 0.616162  3.459596  0.000000
 0.616162  3.510101  0.000000
 0.616162  3.560606  0.000000
 0.616162  3.611111  0.000000
 0.616162  3.661616  0.000000
 0.616162  3.712121  0.000000
 0.616162  3.762626  0.000000
 0.616162  3.813131  0.000000
 0.616162  3.863636  0.000000
 0.616162  3.914141  0.000000
 0.616162  3.964646  0.000000
 0.616162  4.015152  0.000000
 0.616162  4.065657  0.000000
 0.616162  4.116162  0.000000
 0.616162  4.166667  0.000000
 0.616162  4.217172  0.000000
 0.616162  4.267677  0.000000
 0.616162  4.318182  0.000000
 0.616162  4.368687  0.000000
 0.616162  4.419192  0.000000
 0.616162  4.469697  0.000000
 0.616162  4.520202  0.000000
 0.616162  4.570707  0.000000
 0.616162  4.621212  0.000000
 0.616162  4.671717  0.000000
 0.616162  4.722222  0.000000
 0.616162  4.772727  0.000000
 0.616162  4.823232  0.000000
 0.616162  4.873737  0.000000
 0.616162  4.924242  0.000000
 0.616162  4.974747  0.000000
 0.636364  0.025253  0.000000
 0.636364  0.075758  0.000000
 0.636364  0.126263  0.000000
 0.636364  0.176768  0.000000
 0.636364  0.227273  0.000000
 0.636364  0.277778  0.000000
 0.636364  0.328283  0.000000
 0.636364  0.378788  0.000000
 0.636364  0.429293  0.000000
 0.636364  0.479798  0.000000
 0.636364  0.530303  0.000000
 0.636364  0.580808  0.000000
 0.636364  0.631313  290.000000
 0.636364  0.681818  9.000000
 0.636364  0.732323  8.000000
 0.636364  0.782828  4.000000
 0.636364  0.833333  5.000000
 0.636364  0.883838  0.000000
 0.636364  0.934343  0.000000
 0.636364  0.984848  1.000000
 0.636364  1.035354  2.000000
 0.636364  1.085859  1.000000
 0.636364  1.136364  0.000000
 0.636364  1.186869  1.000000
 0.636364  1.237374  9.000000
 0.636364  1.287879  3.000000
 0.636364  1.338384  0.000000
 0.636364  1.388889  2.000000
 0.636364  1.439394  1.000000
 0.636364  1.489899  0.000000
 0.636364  1.540404  0.000000
 0.636364  1.590909  0.000000
 0.636364  1.641414  0.000000
 0.636364  1.691919  0.000000
 0.636364  1.742424  0.000000
 0.636364  1.792929  0.000000
 0.636364  1.843434  0.000000
 0.636364  1.893939  0.000000
 0.636364  1.944444  0.000000
 0.636364  1.994949  0.000000
 0.636364  2.045455  0.000000
 0.636364  2.095960  0.000000
 0.636364  2.146465  0.000000
 0.636364  2.196970  0.000000
 0.636364  2.247475  0.000000
 0.636364  2.297980  0.000000
 0.636364  2.348485  0.000000
 0.636364  2.398990  0.000000
 0.636364  2.449495  0.000000
 0.636364  2.500000  0.000000
 0.636364  2.550505  0.000000
 0.636364  2.601010  0.000000
 0.636364  2.651515  0.000000
 0.636364  2.702020  0.000000
 0.636364  2.752525  0.000000
 0.636364  2.803030  0.000000
 0.636364  2.853535  0.000000
 0.636364  2.904040  0.000000
 0.636364  2.954545  0.000000
 0.636364  3.005051  0.000000
 0.636364  3.055556  0.000000
 0.636364  3.106061  0.000000
 0.636364  3.156566  0.000000
 0.636364  3.207071  0.000000
 0.636364  3.257576  0.000000
 0.636364  3.308081  0.000000
 0.636364  3.358586  0.000000
 0.636364  3.409091  0.000000
 0.636364  3.459596  0.000000
 0.636364  3.510101  0.000000
 0.636364  3.560606  0.000000
 0.636364  3.611111  0.000000
 0.636364  3.661616  0.000000
 0.636364  3.712121  0.000000
 0.636364  3.762626  0.000000
 0.636364  3.813131  0.000000
 0.636364  3.863636  0.000000
 0.636364  3.914141  0.000000
 0.636364  3.964646  0.000000
 0.636364  4.015152  0.000000
 0.636364  4.065657  0.000000
 0.636364  4.116162  0.000000
 0.636364  4.166667  0.000000
 0.636364  4.217172  0.000000
 0.636364  4.267677  0.000000
 0.636364  4.318182  0.000000
 0.636364  4.368687  0.000000
 0.636364  4.419192  0.000000
 0.636364  4.469697  0.000000
 0.636364  4.520202  0.000000
 0.636364  4.570707  0.000000
 0.636364  4.621212  0.000000
 0.636364  4.671717  0.000000
 0.636364  4.722222  0.000000
 0.636364  4.772727  0.000000
 0.636364  4.823232  0.000000
 0.636364  4.873737  0.000000
 0.636364  4.924242  0.000000
 0.636364  4.974747  0.000000
 0.656566  0.025253  0.000000
 0.656566  0.075758  0.000000
 0.656566  0.126263  0.000000
 0.656566  0.176768  0.000000
 0.656566  0.227273  0.000000
 0.656566  0.277778  0.000000
 0.656566  0.328283  0.000000
 0.656566  0.378788  0.000000
 0.656566  0.429293  0.000000
 0.656566  0.479798  0.000000
 0.656566  0.530303  0.000000
 0.656566  0.580808  0.000000
 0.656566  0.631313  145.000000
 0.656566  0.681818  220.000000
 0.656566  0.732323  4.000000
 0.656566  0.782828  2.000000
 0.656566  0.833333  0.000000
 0.656566  0.883838  2.000000
 0.656566  0.934343  0.000000
 0.656566  0.984848  0.000000
 0.656566  1.035354  1.000000
 0.656566  1.085859  0.000000
 0.656566  1.136364  0.000000
 0.656566  1.186869  4.000000
 0.656566  1.237374  5.000000
 0.656566  1.287879  3.000000
 0.656566  1.338384  0.000000
 0.656566  1.388889  0.000000
 0.656566  1.439394  0.000000
 0.656566  1.489899  0.000000
 0.656566  1.540404  0.000000
 0.656566  1.590909  0.000000
 0.656566  1.641414  0.000000
 0.656566  1.691919  0.000000
 0.656566  1.742424  0.000000
 0.656566  1.792929  0.000000
 0.656566  1.843434  0.000000
 0.656566  1.893939  0.000000
 0.656566  1.944444  0.000000
 0.656566  1.994949  0.000000
 0.656566  2.045455  0.000000
 0.656566  2.095960  0.000000
 0.656566  2.146465  0.000000
 0.656566  2.196970  0.000000
 0.656566  2.247475  0.000000
 0.656566  2.297980  0.000000
 0.656566  2.348485  0.000000
 0.656566  2.398990  0.000000
 0.656566  2.449495  0.000000
 0.656566  2.500000  2.000000
 0.656566  2.550505  0.000000
 0.656566  2.601010  0.000000
 0.656566  2.651515  0.000000
 0.656566  2.702020  0.000000
 0.656566  2.752525  0.000000
 0.656566  2.803030  0.000000
 0.656566  2.853535  0.000000
 0.656566  2.904040  0.000000
 0.656566  2.954545  0.000000
 0.656566  3.005051  0.000000
 0.656566  3.055556  0.000000
 0.656566  3.106061  0.000000
 0.656566  3.156566  0.000000
 0.656566  3.207071  0.000000
 0.656566  3.257576  0.000000
 0.656566  3.308081  0.000000
 0.656566  3.358586  0.000000
 0.656566  3.409091  0.000000
 0.656566  3.459596  0.000000
 0.656566  3.510101  0.000000
 0.656566  3.560606  0.000000
 0.656566  3.611111  0.000000
 0.656566  3.661616  0.000000
 0.656566  3.712121  0.000000
 0.656566  3.762626  0.000000
 0.656566  3.813131  0.000000
 0.656566  3.863636  0.000000
 0.656566  3.914141  0.000000
 0.656566  3.964646  0.000000
 0.656566  4.015152  0.000000
 0.656566  4.065657  0.000000
 0.656566  4.116162  0.000000
 0.656566  4.166667  0.000000
 0.656566  4.217172  0.000000
 0.656566  4.267677  0.000000
 0.656566  4.318182  0.000000
 0.656566  4.368687  0.000000
 0.656566  4.419192  0.000000
 0.656566  4.469697  0.000000
 0.656566  4.520202  0.000000
 0.656566  4.570707  0.000000
 0.656566  4.621212  0.000000
 0.656566  4.671717  0.000000
 0.656566  4.722222  0.000000
 0.656566  4.772727  0.000000
 0.656566  4.823232  0.000000
 0.656566  4.873737  0.000000
 0.656566  4.924242  0.000000
 0.656566  4.974747  0.000000
 0.676768  0.025253  0.000000
 0.676768  0.075758  0.000000
 0.676768  0.126263  0.000000
 0.676768  0.176768  0.000000
 0.676768  0.227273  0.000000
 0.676768  0.277778  0.000000
 0.676768  0.328283  0.000000
 0.676768  0.378788  0.000000
 0.676768  0.429293  0.000000
 0.676768  0.479798  0.000000
 0.676768  0.530303  0.000000
 0.676768  0.580808  0.000000
 0.676768  0.631313  0.000000
 0.676768  0.681818  492.000000
 0.676768  0.732323  8.000000
 0.676768  0.782828  8.000000
 0.676768  0.833333  1.000000
 0.676768  0.883838  2.000000
 0.676768  0.934343  0.000000
 0.676768  0.984848  1.000000
 0.676768  1.035354  2.000000
 0.676768  1.085859  0.000000
 0.676768  1.136364  1.000000
 0.676768  1.186869  2.000000
 0.676768  1.237374  1.000000
 0.676768  1.287879  2.000000
 0.676768  1.338384  10.000000
 0.676768  1.388889  0.000000
 0.676768  1.439394  0.000000
 0.676768  1.489899  0.000000
 0.676768  1.540404  0.000000
 0.676768  1.590909  0.000000
 0.676768  1.641414  0.000000
 0.676768  1.691919  0.000000
 0.676768  1.742424  0.000000
 0.676768  1.792929  0.000000
 0.676768  1.843434  0.000000
 0.676768  1.893939  0.000000
 0.676768  1.944444  0.000000
 0.676768  1.994949  0.000000
 0.676768  2.045455  0.000000
 0.676768  2.095960  0.000000
 0.676768  2.146465  0.000000
 0.676768  2.196970  0.000000
 0.676768  2.247475  0.000000
 0.676768  2.297980  0.000000
 0.676768  2.348485  0.000000
 0.676768  2.398990  0.000000
 0.676768  2.449495  0.000000
 0.676768  2.500000  0.000000
 0.676768  2.550505  0.000000
 0.676768  2.601010  0.000000
 0.676768  2.651515  0.000000
 0.676768  2.702020  0.000000
 0.676768  2.752525  0.000000
 0.676768  2.803030  0.000000
 0.676768  2.853535  0.000000
 0.676768  2.904040  0.000000
 0.676768  2.954545  0.000000
 0.676768  3.005051  0.000000
 0.676768  3.055556  0.000000
 0.676768  3.106061  0.000000
 0.676768  3.156566  0.000000
 0.676768  3.207071  0.000000
 0.676768  3.257576  0.000000
 0.676768  3.308081  0.000000
 0.676768  3.358586  0.000000
 0.676768  3.409091  0.000000
 0.676768  3.459596  0.000000
 0.676768  3.510101  0.000000
 0.676768  3.560606  0.000000
 0.676768  3.611111  0.000000
 0.676768  3.661616  0.000000
 0.676768  3.712121  0.000000
 0.676768  3.762626  0.000000
 0.676768  3.813131  0.000000
 0.676768  3.863636  0.000000
 0.676768  3.914141  0.000000
 0.676768  3.964646  0.000000
 0.676768  4.015152  0.000000
 0.676768  4.065657  0.000000
 0.676768  4.116162  0.000000
 0.676768  4.166667  0.000000
 0.676768  4.217172  0.000000
 0.676768  4.267677  0.000000
 0.676768  4.318182  0.000000
 0.676768  4.368687  0.000000
 0.676768  4.419192  0.000000
 0.676768  4.469697  0.000000
 0.676768  4.520202  0.000000
 0.676768  4.570707  0.000000
 0.676768  4.621212  0.000000
 0.676768  4.671717  0.000000
 0.676768  4.722222  0.000000
 0.676768  4.772727  0.000000
 0.676768  4.823232  0.000000
 0.676768  4.873737  0.000000
 0.676768  4.924242  0.000000
 0.676768  4.974747  0.000000
 0.696970  0.025253  0.000000
 0.696970  0.075758  0.000000
 0.696970  0.126263  0.000000
 0.696970  0.176768  0.000000
 0.696970  0.227273  0.000000
 0.696970  0.277778  0.000000
 0.696970  0.328283  0.000000
 0.696970  0.378788  0.000000
 0.696970  0.429293  0.000000
 0.696970  0.479798  0.000000
 0.696970  0.530303  0.000000
 0.696970  0.580808  0.000000
 0.696970  0.631313  0.000000
 0.696970  0.681818  614.000000
 0.696970  0.732323  43.000000
 0.696970  0.782828  7.000000
 0.696970  0.833333  5.000000
 0.696970  0.883838  1.000000
 0.696970  0.934343  1.000000
 0.696970  0.984848  0.000000
 0.696970  1.035354  0.000000
 0.696970  1.085859  1.000000
 0.696970  1.136364  0.000000
 0.696970  1.186869  0.000000
 0.696970  1.237374  2.000000
 0.696970  1.287879  3.000000
 0.696970  1.338384  3.000000
 0.696970  1.388889  12.000000
 0.696970  1.439394  0.000000
 0.696970  1.489899  0.000000
 0.696970  1.540404  0.000000
 0.696970  1.590909  0.000000
 0.696970  1.641414  0.000000
 0.696970  1.691919  0.000000
 0.696970  1.742424  0.000000
 0.696970  1.792929  0.000000
 0.696970  1.843434  1.000000
 0.696970  1.893939  0.000000
 0.696970  1.944444  0.000000
 0.696970  1.994949  0.000000
 0.696970  2.045455  0.000000
 0.696970  2.095960  0.000000
 0.696970  2.146465  0.000000
 0.696970  2.196970  0.000000
 0.696970  2.247475  0.000000
 0.696970  2.297980  0.000000
 0.696970  2.348485  0.000000
 0.696970  2.398990  0.000000
 0.696970  2.449495  0.000000
 0.696970  2.500000  0.000000
 0.696970  2.550505  0.000000
 0.696970  2.601010  0.000000
 0.696970  2.651515  0.000000
 0.696970  2.702020  0.000000
 0.696970  2.752525  0.000000
 0.696970  2.803030  0.000000
 0.696970  2.853535  0.000000
 0.696970  2.904040  0.000000
 0.696970  2.954545  0.000000
 0.696970  3.005051  0.000000
 0.696970  3.055556  0.000000
 0.696970  3.106061  0.000000
 0.696970  3.156566  0.000000
 0.696970  3.207071  0.000000
 0.696970  3.257576  0.000000
 0.696970  3.308081  0.000000
 0.696970  3.358586  0.000000
 0.696970  3.409091  0.000000
 0.696970  3.459596  0.000000
 0.696970  3.510101  0.000000
 0.696970  3.560606  0.000000
 0.696970  3.611111  0.000000
 0.696970  3.661616  0.000000
 0.696970  3.712121  0.000000
 0.696970  3.762626  0.000000
 0.696970  3.813131  0.000000
 0.696970  3.863636  0.000000
 0.696970  3.914141  0.000000
 0.696970  3.964646  0.000000
 0.696970  4.015152  0.000000
 0.696970  4.065657  0.000000
 0.696970  4.116162  0.000000
 0.696970  4.166667  0.000000
 0.696970  4.217172  0.000000
 0.696970  4.267677  0.000000
 0.696970  4.318182  0.000000
 0.696970  4.368687  0.000000
 0.696970  4.419192  0.000000
 0.696970  4.469697  0.000000
 0.696970  4.520202  0.000000
 0.696970  4.570707  0.000000
 0.696970  4.621212  0.000000
 0.696970  4.671717  0.000000
 0.696970  4.722222  0.000000
 0.696970  4.772727  0.000000
 0.696970  4.823232  0.000000
 0.696970  4.873737  0.000000
 0.696970  4.924242  0.000000
 0.696970  4.974747  0.000000
 0.717172  0.025253  0.000000
 0.717172  0.075758  0.000000
 0.717172  0.126263  0.000000
 0.717172  0.176768  0.000000
 0.717172  0.227273  0.000000
 0.717172  0.277778  0.000000
 0.717172  0.328283  0.000000
 0.717172  0.378788  0.000000
 0.717172  0.429293  0.000000
 0.717172  0.479798  0.000000
 0.717172  0.530303  0.000000
 0.717172  0.580808  0.000000
 0.717172  0.631313  0.000000
 0.717172  0.681818  0.000000
 0.717172  0.732323  196.000000
 0.717172  0.782828  9.000000
 0.717172  0.833333  2.000000
 0.717172  0.883838  3.000000
 0.717172  0.934343  1.000000
 0.717172  0.984848  0.000000
 0.717172  1.035354  0.000000
 0.717172  1.085859  1.000000
 0.717172  1.136364  1.000000
 0.717172  1.186869  0.000000
 0.717172  1.237374  1.000000
 0.717172  1.287879  0.000000
 0.717172  1.338384  0.000000
 0.717172  1.388889  2.000000
 0.717172  1.439394  0.000000
 0.717172  1.489899  0.000000
 0.717172  1.540404  0.000000
 0.717172  1.590909  0.000000
 0.717172  1.641414  0.000000
 0.717172  1.691919  0.000000
 0.717172  1.742424  0.000000
 0.717172  1.792929  0.000000
 0.717172  1.843434  0.000000
 0.717172  1.893939  0.000000
 0.717172  1.944444  0.000000
 0.717172  1.994949  0.000000
 0.717172  2.045455  0.000000
 0.717172  2.095960  0.000000
 0.717172  2.146465  0.000000
 0.717172  2.196970  0.000000
 0.717172  2.247475  0.000000
 0.717172  2.297980  0.000000
 0.717172  2.348485  0.000000
 0.717172  2.398990  0.000000
 0.717172  2.449495  0.000000
 0.717172  2.500000  0.000000
 0.717172  2.550505  0.000000
 0.717172  2.601010  0.000000
 0.717172  2.651515  0.000000
 0.717172  2.702020  0.000000
 0.717172  2.752525  0.000000
 0.717172  2.803030  0.000000
 0.717172  2.853535  0.000000
 0.717172  2.904040  0.000000
 0.717172  2.954545  0.000000
 0.717172  3.005051  0.000000
 0.717172  3.055556  0.000000
 0.717172  3.106061  0.000000
 0.717172  3.156566  0.000000
 0.717172  3.207071  0.000000
 0.717172  3.257576  0.000000
 0.717172  3.308081  0.000000
 0.717172  3.358586  0.000000
 0.717172  3.409091  0.000000
 0.717172  3.459596  0.000000
 0.717172  3.510101  0.000000
 0.717172  3.560606  0.000000
 0.717172  3.611111  0.000000
 0.717172  3.661616  0.000000
 0.717172  3.712121  0.000000
 0.717172  3.762626  0.000000
 0.717172  3.813131  0.000000
 0.717172  3.863636  0.000000
 0.717172  3.914141  0.000000
 0.717172  3.964646  0.000000
 0.717172  4.015152  0.000000
 0.717172  4.065657  0.000000
 0.717172  4.116162  0.000000
 0.717172  4.166667  0.000000
 0.717172  4.217172  0.000000
 0.717172  4.267677  0.000000
 0.717172  4.318182  0.000000
 0.717172  4.368687  0.000000
 0.717172  4.419192  0.000000
 0.717172  4.469697  0.000000
 0.717172  4.520202  0.000000
 0.717172  4.570707  0.000000
 0.717172  4.621212  0.000000
 0.717172  4.671717  0.000000
 0.717172  4.722222  0.000000
 0.717172  4.772727  0.000000
 0.717172  4.823232  0.000000
 0.717172  4.873737  0.000000
 0.717172  4.924242  0.000000
 0.717172  4.974747  0.000000
 0.737374  0.025253  0.000000
 0.737374  0.075758  0.000000
 0.737374  0.126263  0.000000
 0.737374  0.176768  0.000000
 0.737374  0.227273  0.000000
 0.737374  0.277778  0.000000
 0.737374  0.328283  0.000000
 0.737374  0.378788  0.000000
 0.737374  0.429293  0.000000
 0.737374  0.479798  0.000000
 0.737374  0.530303  0.000000
 0.737374  0.580808  0.000000
 0.737374  0.631313  0.000000
 0.737374  0.681818  0.000000
 0.737374  0.732323  127.000000
 0.737374  0.782828  10.000000
 0.737374  0.833333  1.000000
 0.737374  0.883838  0.000000
 0.737374  0.934343  2.000000
 0.737374  0.984848  0.000000
 0.737374  1.035354  1.000000
 0.737374  1.085859  2.000000
 0.737374  1.136364  1.000000
 0.737374  1.186869  1.000000
 0.737374  1.237374  0.000000
 0.737374  1.287879  2.000000
 0.737374  1.338384  4.000000
 0.737374  1.388889  1.000000
 0.737374  1.439394  2.000000
 0.737374  1.489899  0.000000
 0.737374  1.540404  0.000000
 0.737374  1.590909  0.000000
 0.737374  1.641414  0.000000
 0.737374  1.691919  0.000000
 0.737374  1.742424  0.000000
 0.737374  1.792929  0.000000
 0.737374  1.843434  0.000000
 0.737374  1.893939  0.000000
 0.737374  1.944444  0.000000
 0.737374  1.994949  0.000000
 0.737374  2.045455  0.000000
 0.737374  2.095960  0.000000
 0.737374  2.146465  0.000000
 0.737374  2.196970  0.000000
 0.737374  2.247475  0.000000
 0.737374  2.297980  0.000000
 0.737374  2.348485  0.000000
 0.737374  2.398990  0.000000
 0.737374  2.449495  0.000000
 0.737374  2.500000  0.000000
 0.737374  2.550505  0.000000
 0.737374  2.601010  0.000000
 0.737374  2.651515  0.000000
 0.737374  2.702020  0.000000
 0.737374  2.752525  0.000000
 0.737374  2.803030  0.000000
 0.737374  2.853535  0.000000
 0.737374  2.904040  0.000000
 0.737374  2.954545  0.000000
 0.737374  3.005051  0.000000
 0.737374  3.055556  0.000000
 0.737374  3.106061  0.000000
 0.737374  3.156566  0.000000
 0.737374  3.207071  0.000000
 0.737374  3.257576  0.000000
 0.737374  3.308081  0.000000
 0.737374  3.358586  0.000000
 0.737374  3.409091  0.000000
 0.737374  3.459596  0.000000
 0.737374  3.510101  0.000000
 0.737374  3.560606  0.000000
 0.737374  3.611111  0.000000
 0.737374  3.661616  0.000000
 0.737374  3.712121  0.000000
 0.737374  3.762626  0.000000
 0.737374  3.813131  0.000000
 0.737374  3.863636  0.000000
 0.737374  3.914141  0.000000
 0.737374  3.964646  0.000000
 0.737374  4.015152  0.000000
 0.737374  4.065657  0.000000
 0.737374  4.116162  0.000000
 0.737374  4.166667  0.000000
 0.737374  4.217172  0.000000
 0.737374  4.267677  0.000000
 0.737374  4.318182  0.000000
 0.737374  4.368687  0.000000
 0.737374  4.419192  0.000000
 0.737374  4.469697  0.000000
 0.737374  4.520202  0.000000
 0.737374  4.570707  0.000000
 0.737374  4.621212  0.000000
 0.737374  4.671717  0.000000
 0.737374  4.722222  0.000000
 0.737374  4.772727  0.000000
 0.737374  4.823232  0.000000
 0.737374  4.873737  0.000000
 0.737374  4.924242  0.000000
 0.737374  4.974747  0.000000
 0.757576  0.025253  0.000000
 0.757576  0.075758  0.000000
 0.757576  0.126263  0.000000
 0.757576  0.176768  0.000000
 0.757576  0.227273  0.000000
 0.757576  0.277778  0.000000
 0.757576  0.328283  0.000000
 0.757576  0.378788  0.000000
 0.757576  0.429293  0.000000
 0.757576  0.479798  0.000000
 0.757576  0.530303  0.000000
 0.757576  0.580808  0.000000
 0.757576  0.631313  0.000000
 0.757576  0.681818  0.000000
 0.757576  0.732323  29.000000
 0.757576  0.782828  54.000000
 0.757576  0.833333  4.000000
 0.757576  0.883838  0.000000
 0.757576  0.934343  1.000000
 0.757576  0.984848  1.000000
 0.757576  1.035354  0.000000
 0.757576  1.085859  1.000000
 0.757576  1.136364  1.000000
 0.757576  1.186869  1.000000
 0.757576  1.237374  0.000000
 0.757576  1.287879  0.000000
 0.757576  1.338384  4.000000
 0.757576  1.388889  1.000000
 0.757576  1.439394  1.000000
 0.757576  1.489899  0.000000
 0.757576  1.540404  0.000000
 0.757576  1.590909  0.000000
 0.757576  1.641414  0.000000
 0.757576  1.691919  0.000000
 0.757576  1.742424  0.000000
 0.757576  1.792929  0.000000
 0.757576  1.843434  0.000000
 0.757576  1.893939  0.000000
 0.757576  1.944444  0.000000
 0.757576  1.994949  0.000000
 0.757576  2.045455  0.000000
 0.757576  2.095960  0.000000
 0.757576  2.146465  0.000000
 0.757576  2.196970  0.000000
 0.757576  2.247475  0.000000
 0.757576  2.297980  0.000000
 0.757576  2.348485  0.000000
 0.757576  2.398990  0.000000
 0.757576  2.449495  0.000000
 0.757576  2.500000  0.000000
 0.757576  2.550505  0.000000
 0.757576  2.601010  0.000000
 0.757576  2.651515  0.000000
 0.757576  2.702020  0.000000
 0.757576  2.752525  0.000000
 0.757576  2.803030  0.000000
 0.757576  2.853535  0.000000
 0.757576  2.904040  0.000000
 0.757576  2.954545  0.000000
 0.757576  3.005051  0.000000
 0.757576  3.055556  0.000000
 0.757576  3.106061  0.000000
 0.757576  3.156566  0.000000
 0.757576  3.207071  0.000000
 0.757576  3.257576  0.000000
 0.757576  3.308081  0.000000
 0.757576  3.358586  0.000000
 0.757576  3.409091  0.000000
 0.757576  3.459596  0.000000
 0.757576  3.510101  0.000000
 0.757576  3.560606  0.000000
 0.757576  3.611111  0.000000
 0.757576  3.661616  0.000000
 0.757576  3.712121  0.000000
 0.757576  3.762626  0.000000
 0.757576  3.813131  0.000000
 0.757576  3.863636  0.000000
 0.757576  3.914141  0.000000
 0.757576  3.964646  0.000000
 0.757576  4.015152  0.000000
 0.757576  4.065657  0.000000
 0.757576  4.116162  0.000000
 0.757576  4.166667  0.000000
 0.757576  4.217172  0.000000
 0.757576  4.267677  0.000000
 0.757576  4.318182  0.000000
 0.757576  4.368687  0.000000
 0.757576  4.419192  0.000000
 0.757576  4.469697  0.000000
 0.757576  4.520202  0.000000
 0.757576  4.570707  0.000000
 0.757576  4.621212  0.000000
 0.757576  4.671717  0.000000
 0.757576  4.722222  0.000000
 0.757576  4.772727  0.000000
 0.757576  4.823232  0.000000
 0.757576  4.873737  0.000000
 0.757576  4.924242  0.000000
 0.757576  4.974747  0.000000
 0.777778  0.025253  0.000000
 0.777778  0.075758  0.000000
 0.777778  0.126263  0.000000
 0.777778  0.176768  0.000000
 0.777778  0.227273  0.000000
 0.777778  0.277778  0.000000
 0.777778  0.328283  0.000000
 0.777778  0.378788  0.000000
 0.777778  0.429293  0.000000
 0.777778  0.479798  0.000000
 0.777778  0.530303  0.000000
 0.777778  0.580808  0.000000
 0.777778  0.631313  0.000000
 0.777778  0.681818  0.000000
 0.777778  0.732323  0.000000
 0.777778  0.782828  66.000000
 0.777778  0.833333  6.000000
 0.777778  0.883838  0.000000
 0.777778  0.934343  2.000000
 0.777778  0.984848  0.000000
 0.777778  1.035354  1.000000
 0.777778  1.085859  1.000000
 0.777778  1.136364  0.000000
 0.777778  1.186869  3.000000
 0.777778  1.237374  0.000000
 0.777778  1.287879  1.000000
 0.777778  1.338384  1.000000
 0.777778  1.388889  0.000000
 0.777778  1.439394  2.000000
 0.777778  1.489899  0.000000
 0.777778  1.540404  0.000000
 0.777778  1.590909  0.000000
 0.777778  1.641414  0.000000
 0.777778  1.691919  0.000000
 0.777778  1.742424  0.000000
 0.777778  1.792929  0.000000
 0.777778  1.843434  0.000000
 0.777778  1.893939  0.000000
 0.777778  1.944444  0.000000
 0.777778  1.994949  0.000000
 0.777778  2.045455  0.000000
 0.777778  2.095960  0.000000
 0.777778  2.146465  0.000000
 0.777778  2.196970  0.000000
 0.777778  2.247475  0.000000
 0.777778  2.297980  0.000000
 0.777778  2.348485  0.000000
 0.777778  2.398990  0.000000
 0.777778  2.449495  0.000000
 0.777778  2.500000  0.000000
 0.777778  2.550505  0.000000
 0.777778  2.601010  0.000000
 0.777778  2.651515  0.000000
 0.777778  2.702020  0.000000
 0.777778  2.752525  0.000000
 0.777778  2.803030  0.000000
 0.777778  2.853535  0.000000
 0.777778  2.904040  0.000000
 0.777778  2.954545  0.000000
 0.777778  3.005051  0.000000
 0.777778  3.055556  0.000000
 0.777778  3.106061  0.000000
 0.777778  3.156566  0.000000
 0.777778  3.207071  0.000000
 0.777778  3.257576  0.000000
 0.777778  3.308081  0.000000
 0.777778  3.358586  0.000000
 0.777778  3.409091  0.000000
 0.777778  3.459596  0.000000
 0.777778  3.510101  0.000000
 0.777778  3.560606  0.000000
 0.777778  3.611111  0.000000
 0.777778  3.661616  0.000000
 0.777778  3.712121  0.000000
 0.777778  3.762626  0.000000
 0.777778  3.813131  0.000000
 0.777778  3.863636  0.000000
 0.777778  3.914141  0.000000
 0.777778  3.964646  0.000000
 0.777778  4.015152  0.000000
 0.777778  4.065657  0.000000
 0.777778  4.116162  0.000000
 0.777778  4.166667  0.000000
 0.777778  4.217172  0.000000
 0.777778  4.267677  0.000000
 0.777778  4.318182  0.000000
 0.777778  4.368687  0.000000
 0.777778  4.419192  0.000000
 0.777778  4.469697  0.000000
 0.777778  4.520202  0.000000
 0.777778  4.570707  0.000000
 0.777778  4.621212  0.000000
 0.777778  4.671717  0.000000
 0.777778  4.722222  0.000000
 0.777778  4.772727  0.000000
 0.777778  4.823232  0.000000
 0.777778  4.873737  0.000000
 0.777778  4.924242  0.000000
 0.777778  4.974747  0.000000
 0.797980  0.025253  0.000000
 0.797980  0.075758  0.000000
 0.797980  0.126263  0.000000
 0.797980  0.176768  0.000000
 0.797980  0.227273  0.000000
 0.797980  0.277778  0.000000
 0.797980  0.328283  0.000000
 0.797980  0.378788  0.000000
 0.797980  0.429293  0.000000
 0.797980  0.479798  0.000000
 0.797980  0.530303  0.000000
 0.797980  0.580808  0.000000
 0.797980  0.631313  0.000000
 0.797980  0.681818  0.000000
 0.797980  0.732323  0.000000
 0.797980  0.782828  37.000000
 0.797980  0.833333  15.000000
 0.797980  0.883838  1.000000
 0.797980  0.934343  1.000000
 0.797980  0.984848  2.000000
 0.797980  1.035354  3.000000
 0.797980  1.085859  0.000000
 0.797980  1.136364  2.000000
 0.797980  1.186869  0.000000
 0.797980  1.237374  3.000000
 0.797980  1.287879  0.000000
 0.797980  1.338384  0.000000
 0.797980  1.388889  1.000000
 0.797980  1.439394  2.000000
 0.797980  1.489899  1.000000
 0.797980  1.540404  0.000000
 0.797980  1.590909  0.000000
 0.797980  1.641414  0.000000
 0.797980  1.691919  0.000000
 0.797980  1.742424  0.000000
 0.797980  1.792929  0.000000
 0.797980  1.843434  0.000000
 0.797980  1.893939  0.000000
 0.797980  1.944444  0.000000
 0.797980  1.994949  0.000000
 0.797980  2.045455  0.000000
 0.797980  2.095960  0.000000
 0.797980  2.146465  0.000000
 0.797980  2.196970  0.000000
 0.797980  2.247475  0.000000
 0.797980  2.297980  0.000000
 0.797980  2.348485  0.000000
 0.797980  2.398990  0.000000
 0.797980  2.449495  0.000000
 0.797980  2.500000  0.000000
 0.797980  2.550505  0.000000
 0.797980  2.601010  0.000000
 0.797980  2.651515  0.000000
 0.797980  2.702020  0.000000
 0.797980  2.752525  0.000000
 0.797980  2.803030  0.000000
 0.797980  2.853535  0.000000
 0.797980  2.904040  0.000000
 0.797980  2.954545  0.000000
 0.797980  3.005051  0.000000
 0.797980  3.055556  0.000000
 0.797980  3.106061  0.000000
 0.797980  3.156566  0.000000
 0.797980  3.207071  0.000000
 0.797980  3.257576  0.000000
 0.797980  3.308081  0.000000
 0.797980  3.358586  0.000000
 0.797980  3.409091  0.000000
 0.797980  3.459596  0.000000
 0.797980  3.510101  0.000000
 0.797980  3.560606  0.000000
 0.797980  3.611111  0.000000
 0.797980  3.661616  0.000000
 0.797980  3.712121  0.000000
 0.797980  3.762626  0.000000
 0.797980  3.813131  0.000000
 0.797980  3.863636  0.000000
 0.797980  3.914141  0.000000
 0.797980  3.964646  0.000000
 0.797980  4.015152  0.000000
 0.797980  4.065657  0.000000
 0.797980  4.116162  0.000000
 0.797980  4.166667  0.000000
 0.797980  4.217172  0.000000
 0.797980  4.267677  0.000000
 0.797980  4.318182  0.000000
 0.797980  4.368687  0.000000
 0.797980  4.419192  0.000000
 0.797980  4.469697  0.000000
 0.797980  4.520202  0.000000
 0.797980  4.570707  0.000000
 0.797980  4.621212  0.000000
 0.797980  4.671717  0.000000
 0.797980  4.722222  0.000000
 0.797980  4.772727  0.000000
 0.797980  4.823232  0.000000
 0.797980  4.873737  0.000000
 0.797980  4.924242  0.000000
 0.797980  4.974747  0.000000
 0.818182  0.025253  0.000000
 0.818182  0.075758  0.000000
 0.818182  0.126263  0.000000
 0.818182  0.176768  0.000000
 0.818182  0.227273  0.000000
 0.818182  0.277778  0.000000
 0.818182  0.328283  0.000000
 0.818182  0.378788  0.000000
 0.818182  0.429293  0.000000
 0.818182  0.479798  0.000000
 0.818182  0.530303  0.000000
 0.818182  0.580808  0.000000
 0.818182  0.631313  0.000000
 0.818182  0.681818  0.000000
 0.818182  0.732323  0.000000
 0.818182  0.782828  0.000000
 0.818182  0.833333  61.000000
 0.818182  0.883838  3.000000
 0.818182  0.934343  1.000000
 0.818182  0.984848  0.000000
 0.818182  1.035354  2.000000
 0.818182  1.085859  0.000000
 0.818182  1.136364  0.000000
 0.818182  1.186869  0.000000
 0.818182  1.237374  2.000000
 0.818182  1.287879  1.000000
 0.818182  1.338384  0.000000
 0.818182  1.388889  0.000000
 0.818182  1.439394  2.000000
 0.818182  1.489899  0.000000
 0.818182  1.540404  0.000000
 0.818182  1.590909  0.000000
 0.818182  1.641414  0.000000
 0.818182  1.691919  0.000000
 0.818182  1.742424  0.000000
 0.818182  1.792929  0.000000
 0.818182  1.843434  0.000000
 0.818182  1.893939  0.000000
 0.818182  1.944444  0.000000
 0.818182  1.994949  0.000000
 0.818182  2.045455  0.000000
 0.818182  2.095960  0.000000
 0.818182  2.146465  0.000000
 0.818182  2.196970  0.000000
 0.818182  2.247475  0.000000
 0.818182  2.297980  0.000000
 0.818182  2.348485  0.000000
 0.818182  2.398990  0.000000
 0.818182  2.449495  0.000000
 0.818182  2.500000  0.000000
 0.818182  2.550505  0.000000
 0.818182  2.601010  0.000000
 0.818182  2.651515  0.000000
 0.818182  2.702020  0.000000
 0.818182  2.752525  0.000000
 0.818182  2.803030  0.000000
 0.818182  2.853535  0.000000
 0.818182  2.904040  0.000000
 0.818182  2.954545  0.000000
 0.818182  3.005051  0.000000
 0.818182  3.055556  0.000000
 0.818182  3.106061  0.000000
 0.818182  3.156566  0.000000
 0.818182  3.207071  0.000000
 0.818182  3.257576  0.000000
 0.818182  3.308081  0.000000
 0.818182  3.358586  0.000000
 0.818182  3.409091  0.000000
 0.818182  3.459596  0.000000
 0.818182  3.510101  0.000000
 0.818182  3.560606  0.000000
 0.818182  3.611111  0.000000
 0.818182  3.661616  0.000000
 0.818182  3.712121  0.000000
 0.818182  3.762626  0.000000
 0.818182  3.813131  0.000000
 0.818182  3.863636  0.000000
 0.818182  3.914141  0.000000
 0.818182  3.964646  0.000000
 0.818182  4.015152  0.000000
 0.818182  4.065657  0.000000
 0.818182  4.116162  0.000000
 0.818182  4.166667  0.000000
 0.818182  4.217172  0.000000
 0.818182  4.267677  0.000000
 0.818182  4.318182  0.000000
 0.818182  4.368687  0.000000
 0.818182  4.419192  0.000000
 0.818182  4.469697  0.000000
 0.818182  4.520202  0.000000
 0.818182  4.570707  0.000000
 0.818182  4.621212  0.000000
 0.818182  4.671717  0.000000
 0.818182  4.722222  0.000000
 0.818182  4.772727  0.000000
 0.818182  4.823232  0.000000
 0.818182  4.873737  0.000000
 0.818182  4.924242  0.000000
 0.818182  4.974747  0.000000
 0.838384  0.025253  0.000000
 0.838384  0.075758  0.000000
 0.838384  0.126263  0.000000
 0.838384  0.176768  0.000000
 0.838384  0.227273  0.000000
 0.838384  0.277778  0.000000
 0.838384  0.328283  0.000000
 0.838384  0.378788  0.000000
 0.838384  0.429293  0.000000
 0.838384  0.479798  0.000000
 0.838384  0.530303  0.000000
 0.838384  0.580808  0.000000
 0.838384  0.631313  0.000000
 0.838384  0.681818  0.000000
 0.838384  0.732323  0.000000
 0.838384  0.782828  0.000000
 0.838384  0.833333  34.000000
 0.838384  0.883838  5.000000
 0.838384  0.934343  0.000000
 0.838384  0.984848  2.000000
 0.838384  1.035354  1.000000
 0.838384  1.085859  1.000000
 0.838384  1.136364  1.000000
 0.838384  1.186869  1.000000
 0.838384  1.237374  0.000000
 0.838384  1.287879  0.000000
 0.838384  1.338384  0.000000
 0.838384  1.388889  1.000000
 0.838384  1.439394  0.000000
 0.838384  1.489899  3.000000
 0.838384  1.540404  2.000000
 0.838384  1.590909  0.000000
 0.838384  1.641414  0.000000
 0.838384  1.691919  0.000000
 0.838384  1.742424  0.000000
 0.838384  1.792929  0.000000
 0.838384  1.843434  0.000000
 0.838384  1.893939  0.000000
 0.838384  1.944444  0.000000
 0.838384  1.994949  0.000000
 0.838384  2.045455  0.000000
 0.838384  2.095960  0.000000
 0.838384  2.146465  0.000000
 0.838384  2.196970  0.000000
 0.838384  2.247475  0.000000
 0.838384  2.297980  0.000000
 0.838384  2.348485  0.000000
 0.838384  2.398990  0.000000
 0.838384  2.449495  0.000000
 0.838384  2.500000  0.000000
 0.838384  2.550505  0.000000
 0.838384  2.601010  0.000000
 0.838384  2.651515  0.000000
 0.838384  2.702020  0.000000
 0.838384  2.752525  0.000000
 0.838384  2.803030  0.000000
 0.838384  2.853535  0.000000
 0.838384  2.904040  0.000000
 0.838384  2.954545  0.000000
 0.838384  3.005051  0.000000
 0.838384  3.055556  0.000000
 0.838384  3.106061  0.000000
 0.838384  3.156566  0.000000
 0.838384  3.207071  0.000000
 0.838384  3.257576  0.000000
 0.838384  3.308081  0.000000
 0.838384  3.358586  0.000000
 0.838384  3.409091  0.000000
 0.838384  3.459596  0.000000
 0.838384  3.510101  0.000000
 0.838384  3.560606  0.000000
 0.838384  3.611111  0.000000
 0.838384  3.661616  0.000000
 0.838384  3.712121  0.000000
 0.838384  3.762626  0.000000
 0.838384  3.813131  0.000000
 0.838384  3.863636  0.000000
 0.838384  3.914141  0.000000
 0.838384  3.964646  0.000000
 0.838384  4.015152  0.000000
 0.838384  4.065657  0.000000
 0.838384  4.116162  0.000000
 0.838384  4.166667  0.000000
 0.838384  4.217172  0.000000
 0.838384  4.267677  0.000000
 0.838384  4.318182  0.000000
 0.838384  4.368687  0.000000
 0.838384  4.419192  0.000000
 0.838384  4.469697  0.000000
 0.838384  4.520202  0.000000
 0.838384  4.570707  0.000000
 0.838384  4.621212  0.000000
 0.838384  4.671717  0.000000
 0.838384  4.722222  0.000000
 0.838384  4.772727  0.000000
 0.838384  4.823232  0.000000
 0.838384  4.873737  0.000000
 0.838384  4.924242  0.000000
 0.838384  4.974747  0.000000
 0.858586  0.025253  0.000000
 0.858586  0.075758  0.000000
 0.858586  0.126263  0.000000
 0.858586  0.176768  0.000000
 0.858586  0.227273  0.000000
 0.858586  0.277778  0.000000
 0.858586  0.328283  0.000000
 0.858586  0.378788  0.000000
 0.858586  0.429293  0.000000
 0.858586  0.479798  0.000000
 0.858586  0.530303  0.000000
 0.858586  0.580808  0.000000
 0.858586  0.631313  0.000000
 0.858586  0.681818  0.000000
 0.858586  0.732323  0.000000
 0.858586  0.782828  0.000000
 0.858586  0.833333  21.000000
 0.858586  0.883838  18.000000
 0.858586  0.934343  4.000000
 0.858586  0.984848  1.000000
 0.858586  1.035354  1.000000
 0.858586  1.085859  1.000000
 0.858586  1.136364  0.000000
 0.858586  1.186869  1.000000
 0.858586  1.237374  0.000000
 0.858586  1.287879  1.000000
 0.858586  1.338384  0.000000
 0.858586  1.388889  0.000000
 0.858586  1.439394  0.000000
 0.858586  1.489899  0.000000
 0.858586  1.540404  1.000000
 0.858586  1.590909  0.000000
 0.858586  1.641414  0.000000
 0.858586  1.691919  0.000000
 0.858586  1.742424  0.000000
 0.858586  1.792929  0.000000
 0.858586  1.843434  0.000000
 0.858586  1.893939  0.000000
 0.858586  1.944444  0.000000
 0.858586  1.994949  0.000000
 0.858586  2.045455  0.000000
 0.858586  2.095960  0.000000
 0.858586  2.146465  0.000000
 0.858586  2.196970  0.000000
 0.858586  2.247475  0.000000
 0.858586  2.297980  0.000000
 0.858586  2.348485  0.000000
 0.858586  2.398990  0.000000
 0.858586  2.449495  0.000000
 0.858586  2.500000  0.000000
 0.858586  2.550505  0.000000
 0.858586  2.601010  0.000000
 0.858586  2.651515  0.000000
 0.858586  2.702020  0.000000
 0.858586  2.752525  0.000000
 0.858586  2.803030  0.000000
 0.858586  2.853535  0.000000
 0.858586  2.904040  0.000000
 0.858586  2.954545  0.000000
 0.858586  3.005051  0.000000
 0.858586  3.055556  0.000000
 0.858586  3.106061  0.000000
 0.858586  3.156566  0.000000
 0.858586  3.207071  0.000000
 0.858586  3.257576  0.000000
 0.858586  3.308081  0.000000
 0.858586  3.358586  0.000000
 0.858586  3.409091  0.000000
 0.858586  3.459596  0.000000
 0.858586  3.510101  0.000000
 0.858586  3.560606  0.000000
 0.858586  3.611111  0.000000
 0.858586  3.661616  0.000000
 0.858586  3.712121  0.000000
 0.858586  3.762626  0.000000
 0.858586  3.813131  0.000000
 0.858586  3.863636  0.000000
 0.858586  3.914141  0.000000
 0.858586  3.964646  0.000000
 0.858586  4.015152  0.000000
 0.858586  4.065657  0.000000
 0.858586  4.116162  0.000000
 0.858586  4.166667  0.000000
 0.858586  4.217172  0.000000
 0.858586  4.267677  0.000000
 0.858586  4.318182  0.000000
 0.858586  4.368687  0.000000
 0.858586  4.419192  0.000000
 0.858586  4.469697  0.000000
 0.858586  4.520202  0.000000
 0.858586  4.570707  0.000000
 0.858586  4.621212  0.000000
 0.858586  4.671717  0.000000
 0.858586  4.722222  0.000000
 0.858586  4.772727  0.000000
 0.858586  4.823232  0.000000
 0.858586  4.873737  0.000000
 0.858586  4.924242  0.000000
 0.858586  4.974747  0.000000
 0.878788  0.025253  0.000000
 0.878788  0.075758  0.000000
 0.878788  0.126263  0.000000
 0.878788  0.176768  0.000000
 0.878788  0.227273  0.000000
 0.878788  0.277778  0.000000
 0.878788  0.328283  0.000000
 0.878788  0.378788  0.000000
 0.878788  0.429293  0.000000
 0.878788  0.479798  0.000000
 0.878788  0.530303  0.000000
 0.878788  0.580808  0.000000
 0.878788  0.631313  0.000000
 0.878788  0.681818  0.000000
 0.878788  0.732323  0.000000
 0.878788  0.782828  0.000000
 0.878788  0.833333  0.000000
 0.878788  0.883838  29.000000
 0.878788  0.934343  3.000000
 0.878788  0.984848  0.000000
 0.878788  1.035354  1.000000
 0.878788  1.085859  0.000000
 0.878788  1.136364  0.000000
 0.878788  1.186869  2.000000
 0.878788  1.237374  1.000000
 0.878788  1.287879  1.000000
 0.878788  1.338384  0.000000
 0.878788  1.388889  0.000000
 0.878788  1.439394  0.000000
 0.878788  1.489899  0.000000
 0.878788  1.540404  0.000000
 0.878788  1.590909  0.000000
 0.878788  1.641414  1.000000
 0.878788  1.691919  0.000000
 0.878788  1.742424  0.000000
 0.878788  1.792929  0.000000
 0.878788  1.843434  0.000000
 0.878788  1.893939  0.000000
 0.878788  1.944444  0.000000
 0.878788  1.994949  0.000000
 0.878788  2.045455  0.000000
 0.878788  2.095960  0.000000
 0.878788  2.146465  0.000000
 0.878788  2.196970  0.000000
 0.878788  2.247475  0.000000
 0.878788  2.297980  0.000000
 0.878788  2.348485  0.000000
 0.878788  2.398990  0.000000
 0.878788  2.449495  0.000000
 0.878788  2.500000  0.000000
 0.878788  2.550505  0.000000
 0.878788  2.601010  0.000000
 0.878788  2.651515  0.000000
 0.878788  2.702020  0.000000
 0.878788  2.752525  0.000000
 0.878788  2.803030  0.000000
 0.878788  2.853535  0.000000
 0.878788  2.904040  0.000000
 0.878788  2.954545  0.000000
 0.878788  3.005051  0.000000
 0.878788  3.055556  0.000000
 0.878788  3.106061  0.000000
 0.878788  3.156566  0.000000
 0.878788  3.207071  0.000000
 0.878788  3.257576  0.000000
 0.878788  3.308081  0.000000
 0.878788  3.358586  0.000000
 0.878788  3.409091  0.000000
 0.878788  3.459596  0.000000
 0.878788  3.510101  0.000000
 0.878788  3.560606  0.000000
 0.878788  3.611111  0.000000
 0.878788  3.661616  0.000000
 0.878788  3.712121  0.000000
 0.878788  3.762626  0.000000
 0.878788  3.813131  0.000000
 0.878788  3.863636  0.000000
 0.878788  3.914141  0.000000
 0.878788  3.964646  0.000000
 0.878788  4.015152  0.000000
 0.878788  4.065657  0.000000
 0.878788  4.116162  0.000000
 0.878788  4.166667  0.000000
 0.878788  4.217172  0.000000
 0.878788  4.267677  0.000000
 0.878788  4.318182  0.000000
 0.878788  4.368687  0.000000
 0.878788  4.419192  0.000000
 0.878788  4.469697  0.000000
 0.878788  4.520202  0.000000
 0.878788  4.570707  0.000000
 0.878788  4.621212  0.000000
 0.878788  4.671717  0.000000
 0.878788  4.722222  0.000000
 0.878788  4.772727  0.000000
 0.878788  4.823232  0.000000
 0.878788  4.873737  0.000000
 0.878788  4.924242  0.000000
 0.878788  4.974747  0.000000
 0.898990  0.025253  0.000000
 0.898990  0.075758  0.000000
 0.898990  0.126263  0.000000
 0.898990  0.176768  0.000000
 0.898990  0.227273  0.000000
 0.898990  0.277778  0.000000
 0.898990  0.328283  0.000000
 0.898990  0.378788  0.000000
 0.898990  0.429293  0.000000
 0.898990  0.479798  0.000000
 0.898990  0.530303  0.000000
 0.898990  0.580808  0.000000
 0.898990  0.631313  0.000000
 0.898990  0.681818  0.000000
 0.898990  0.732323  0.000000
 0.898990  0.782828  0.000000
 0.898990  0.833333  0.000000
 0.898990  0.883838  19.000000
 0.898990  0.934343  8.000000
 0.898990  0.984848  1.000000
 0.898990  1.035354  0.000000
 0.898990  1.085859  0.000000
 0.898990  1.136364  3.000000
 0.898990  1.186869  0.000000
 0.898990  1.237374  1.000000
 0.898990  1.287879  0.000000
 0.898990  1.338384  1.000000
 0.898990  1.388889  1.000000
 0.898990  1.439394  0.000000
 0.898990  1.489899  0.000000
 0.898990  1.540404  0.000000
 0.898990  1.590909  1.000000
 0.898990  1.641414  0.000000
 0.898990  1.691919  0.000000
 0.898990  1.742424  0.000000
 0.898990  1.792929  0.000000
 0.898990  1.843434  0.000000
 0.898990  1.893939  1.000000
 0.898990  1.944444  0.000000
 0.898990  1.994949  0.000000
 0.898990  2.045455  0.000000
 0.898990  2.095960  0.000000
 0.898990  2.146465  0.000000
 0.898990  2.196970  0.000000
 0.898990  2.247475  0.000000
 0.898990  2.297980  0.000000
 0.898990  2.348485  0.000000
 0.898990  2.398990  0.000000
 0.898990  2.449495  0.000000
 0.898990  2.500000  0.000000
 0.898990  2.550505  0.000000
 0.898990  2.601010  0.000000
 0.898990  2.651515  0.000000
 0.898990  2.702020  0.000000
 0.898990  2.752525  0.000000
 0.898990  2.803030  0.000000
 0.898990  2.853535  0.000000
 0.898990  2.904040  0.000000
 0.898990  2.954545  0.000000
 0.898990  3.005051  0.000000
 0.898990  3.055556  0.000000
 0.898990  3.106061  0.000000
 0.898990  3.156566  0.000000
 0.898990  3.207071  0.000000
 0.898990  3.257576  0.000000
 0.898990  3.308081  0.000000
 0.898990  3.358586  0.000000
 0.898990  3.409091  0.000000
 0.898990  3.459596  0.000000
 0.898990  3.510101  0.000000
 0.898990  3.560606  0.000000
 0.898990  3.611111  0.000000
 0.898990  3.661616  0.000000
 0.898990  3.712121  0.000000
 0.898990  3.762626  0.000000
 0.898990  3.813131  0.000000
 0.898990  3.863636  0.000000
 0.898990  3.914141  0.000000
 0.898990  3.964646  0.000000
 0.898990  4.015152  0.000000
 0.898990  4.065657  0.000000
 0.898990  4.116162  0.000000
 0.898990  4.166667  0.000000
 0.898990  4.217172  0.000000
 0.898990  4.267677  0.000000
 0.898990  4.318182  0.000000
 0.898990  4.368687  0.000000
 0.898990  4.419192  0.000000
 0.898990  4.469697  0.000000
 0.898990  4.520202  0.000000
 0.898990  4.570707  0.000000
 0.898990  4.621212  0.000000
 0.898990  4.671717  0.000000
 0.898990  4.722222  0.000000
 0.898990  4.772727  0.000000
 0.898990  4.823232  0.000000
 0.898990  4.873737  0.000000
 0.898990  4.924242  0.000000
 0.898990  4.974747  0.000000
 0.919192  0.025253  0.000000
 0.919192  0.075758  0.000000
 0.919192  0.126263  0.000000
 0.919192  0.176768  0.000000
 0.919192  0.227273  0.000000
 0.919192  0.277778  0.000000
 0.919192  0.328283  0.000000
 0.919192  0.378788  0.000000
 0.919192  0.429293  0.000000
 0.919192  0.479798  0.000000
 0.919192  0.530303  0.000000
 0.919192  0.580808  0.000000
 0.919192  0.631313  0.000000
 0.919192  0.681818  0.000000
 0.919192  0.732323  0.000000
 0.919192  0.782828  0.000000
 0.919192  0.833333  0.000000
 0.919192  0.883838  0.000000
 0.919192  0.934343  17.000000
 0.919192  0.984848  4.000000
 0.919192  1.035354  0.000000
 0.919192  1.085859  1.000000
 0.919192  1.136364  1.000000
 0.919192  1.186869  0.000000
 0.919192  1.237374  2.000000
 0.919192  1.287879  0.000000
 0.919192  1.338384  1.000000
 0.919192  1.388889  1.000000
 0.919192  1.439394  0.000000
 0.919192  1.489899  0.000000
 0.919192  1.540404  0.000000
 0.919192  1.590909  0.000000
 0.919192  1.641414  0.000000
 0.919192  1.691919  0.000000
 0.919192  1.742424  0.000000
 0.919192  1.792929  0.000000
 0.919192  1.843434  0.000000
 0.919192  1.893939  0.000000
 0.919192  1.944444  0.000000
 0.919192  1.994949  0.000000
 0.919192  2.045455  0.000000
 0.919192  2.095960  0.000000
 0.919192  2.146465  0.000000
 0.919192  2.196970  0.000000
 0.919192  2.247475  0.000000
 0.919192  2.297980  0.000000
 0.919192  2.348485  0.000000
 0.919192  2.398990  0.000000
 0.919192  2.449495  0.000000
 0.919192  2.500000  0.000000
 0.919192  2.550505  0.000000
 0.919192  2.601010  0.000000
 0.919192  2.651515  0.000000
 0.919192  2.702020  0.000000
 0.919192  2.752525  0.000000
 0.919192  2.803030  0.000000
 0.919192  2.853535  0.000000
 0.919192  2.904040  0.000000
 0.919192  2.954545  0.000000
 0.919192  3.005051  0.000000
 0.919192  3.055556  0.000000
 0.919192  3.106061  0.000000
 0.919192  3.156566  0.000000
 0.919192  3.207071  0.000000
 0.919192  3.257576  0.000000
 0.919192  3.308081  0.000000
 0.919192  3.358586  0.000000
 0.919192  3.409091  0.000000
 0.919192  3.459596  0.000000
 0.919192  3.510101  0.000000
 0.919192  3.560606  0.000000
 0.919192  3.611111  0.000000
 0.919192  3.661616  0.000000
 0.919192  3.712121  0.000000
 0.919192  3.762626  0.000000
 0.919192  3.813131  0.000000
 0.919192  3.863636  0.000000
 0.919192  3.914141  0.000000
 0.919192  3.964646  0.000000
 0.919192  4.015152  0.000000
 0.919192  4.065657  0.000000
 0.919192  4.116162  0.000000
 0.919192  4.166667  0.000000
 0.919192  4.217172  0.000000
 0.919192  4.267677  0.000000
 0.919192  4.318182  0.000000
 0.919192  4.368687  0.000000
 0.919192  4.419192  0.000000
 0.919192  4.469697  0.000000
 0.919192  4.520202  0.000000
 0.919192  4.570707  0.000000
 0.919192  4.621212  0.000000
 0.919192  4.671717  0.000000
 0.919192  4.722222  0.000000
 0.919192  4.772727  0.000000
 0.919192  4.823232  0.000000
 0.919192  4.873737  0.000000
 0.919192  4.924242  0.000000
 0.919192  4.974747  0.000000
 0.939394  0.025253  0.000000
 0.939394  0.075758  0.000000
 0.939394  0.126263  0.000000
 0.939394  0.176768  0.000000
 0.939394  0.227273  0.000000
 0.939394  0.277778  0.000000
 0.939394  0.328283  0.000000
 0.939394  0.378788  0.000000
 0.939394  0.429293  0.000000
 0.939394  0.479798  0.000000
 0.939394  0.530303  0.000000
 0.939394  0.580808  0.000000
 0.939394  0.631313  0.000000
 0.939394  0.681818  0.000000
 0.939394  0.732323  0.000000
 0.939394  0.782828  0.000000
 0.939394  0.833333  0.000000
 0.939394  0.883838  0.000000
 0.939394  0.934343  10.000000
 0.939394  0.984848  4.000000
 0.939394  1.035354  1.000000
 0.939394  1.085859  1.000000
 0.939394  1.136364  0.000000
 0.939394  1.186869  0.000000
 0.939394  1.237374  0.000000
 0.939394  1.287879  0.000000
 0.939394  1.338384  0.000000
 0.939394  1.388889  1.000000
 0.939394  1.439394  2.000000
 0.939394  1.489899  1.000000
 0.939394  1.540404  1.000000
 0.939394  1.590909  0.000000
 0.939394  1.641414  0.000000
 0.939394  1.691919  0.000000
 0.939394  1.742424  0.000000
 0.939394  1.792929  0.000000
 0.939394  1.843434  0.000000
 0.939394  1.893939  0.000000
 0.939394  1.944444  0.000000
 0.939394  1.994949  0.000000
 0.939394  2.045455  0.000000
 0.939394  2.095960  0.000000
 0.939394  2.146465  0.000000
 0.939394  2.196970  0.000000
 0.939394  2.247475  0.000000
 0.939394  2.297980  0.000000
 0.939394  2.348485  0.000000
 0.939394  2.398990  0.000000
 0.939394  2.449495  0.000000
 0.939394  2.500000  0.000000
 0.939394  2.550505  0.000000
 0.939394  2.601010  0.000000
 0.939394  2.651515  0.000000
 0.939394  2.702020  0.000000
 0.939394  2.752525  0.000000
 0.939394  2.803030  0.000000
 0.939394  2.853535  0.000000
 0.939394  2.904040  0.000000
 0.939394  2.954545  0.000000
 0.939394  3.005051  0.000000
 0.939394  3.055556  0.000000
 0.939394  3.106061  0.000000
 0.939394  3.156566  0.000000
 0.939394  3.207071  0.000000
 0.939394  3.257576  0.000000
 0.939394  3.308081  0.000000
 0.939394  3.358586  0.000000
 0.939394  3.409091  0.000000
 0.939394  3.459596  0.000000
 0.939394  3.510101  0.000000
 0.939394  3.560606  0.000000
 0.939394  3.611111  0.000000
 0.939394  3.661616  0.000000
 0.939394  3.712121  0.000000
 0.939394  3.762626  0.000000
 0.939394  3.813131  0.000000
 0.939394  3.863636  0.000000
 0.939394  3.914141  0.000000
 0.939394  3.964646  0.000000
 0.939394  4.015152  0.000000
 0.939394  4.065657  0.000000
 0.939394  4.116162  0.000000
 0.939394  4.166667  0.000000
 0.939394  4.217172  0.000000
 0.939394  4.267677  0.000000
 0.939394  4.318182  0.000000
 0.939394  4.368687  0.000000
 0.939394  4.419192  0.000000
 0.939394  4.469697  0.000000
 0.939394  4.520202  0.000000
 0.939394  4.570707  0.000000
 0.939394  4.621212  0.000000
 0.939394  4.671717  0.000000
 0.939394  4.722222  0.000000
 0.939394  4.772727  0.000000
 0.939394  4.823232  0.000000
 0.939394  4.873737  0.000000
 0.939394  4.924242  0.000000
 0.939394  4.974747  0.000000
 0.959596  0.025253  0.000000
 0.959596  0.075758  0.000000
 0.959596  0.126263  0.000000
 0.959596  0.176768  0.000000
 0.959596  0.227273  0.000000
 0.959596  0.277778  0.000000
 0.959596  0.328283  0.000000
 0.959596  0.378788  0.000000
 0.959596  0.429293  0.000000
 0.959596  0.479798  0.000000
 0.959596  0.530303  0.000000
 0.959596  0.580808  0.000000
 0.959596  0.631313  0.000000
 0.959596  0.681818  0.000000
 0.959596  0.732323  0.000000
 0.959596  0.782828  0.000000
 0.959596  0.833333  0.000000
 0.959596  0.883838  0.000000
 0.959596  0.934343  5.000000
 0.959596  0.984848  14.000000
 0.959596  1.035354  1.000000
 0.959596  1.085859  0.000000
 0.959596  1.136364  0.000000
 0.959596  1.186869  0.000000
 0.959596  1.237374  0.000000
 0.959596  1.287879  0.000000
 0.959596  1.338384  0.000000
 0.959596  1.388889  0.000000
 0.959596  1.439394  0.000000
 0.959596  1.489899  1.000000
 0.959596  1.540404  0.000000
 0.959596  1.590909  1.000000
 0.959596  1.641414  1.000000
 0.959596  1.691919  0.000000
 0.959596  1.742424  0.000000
 0.959596  1.792929  0.000000
 0.959596  1.843434  0.000000
 0.959596  1.893939  0.000000
 0.959596  1.944444  0.000000
 0.959596  1.994949  0.000000
 0.959596  2.045455  0.000000
 0.959596  2.095960  0.000000
 0.959596  2.146465  0.000000
 0.959596  2.196970  0.000000
 0.959596  2.247475  0.000000
 0.959596  2.297980  0.000000
 0.959596  2.348485  0.000000
 0.959596  2.398990  0.000000
 0.959596  2.449495  0.000000
 0.959596  2.500000  0.000000
 0.959596  2.550505  0.000000
 0.959596  2.601010  0.000000
 0.959596  2.651515  0.000000
 0.959596  2.702020  0.000000
 0.959596  2.752525  0.000000
 0.959596  2.803030  0.000000
 0.959596  2.853535  0.000000
 0.959596  2.904040  0.000000
 0.959596  2.954545  0.000000
 0.959596  3.005051  0.000000
 0.959596  3.055556  0.000000
 0.959596  3.106061  0.000000
 0.959596  3.156566  0.000000
 0.959596  3.207071  0.000000
 0.959596  3.257576  0.000000
 0.959596  3.308081  0.000000
 0.959596  3.358586  0.000000
 0.959596  3.409091  0.000000
 0.959596  3.459596  0.000000
 0.959596  3.510101  0.000000
 0.959596  3.560606  0.000000
 0.959596  3.611111  0.000000
 0.959596  3.661616  0.000000
 0.959596  3.712121  0.000000
 0.959596  3.762626  0.000000
 0.959596  3.813131  0.000000
 0.959596  3.863636  0.000000
 0.959596  3.914141  0.000000
 0.959596  3.964646  0.000000
 0.959596  4.015152  0.000000
 0.959596  4.065657  0.000000
 0.959596  4.116162  0.000000
 0.959596  4.166667  0.000000
 0.959596  4.217172  0.000000
 0.959596  4.267677  0.000000
 0.959596  4.318182  0.000000
 0.959596  4.368687  0.000000
 0.959596  4.419192  0.000000
 0.959596  4.469697  0.000000
 0.959596  4.520202  0.000000
 0.959596  4.570707  0.000000
 0.959596  4.621212  0.000000
 0.959596  4.671717  0.000000
 0.959596  4.722222  0.000000
 0.959596  4.772727  0.000000
 0.959596  4.823232  0.000000
 0.959596  4.873737  0.000000
 0.959596  4.924242  0.000000
 0.959596  4.974747  0.000000
 0.979798  0.025253  0.000000
 0.979798  0.075758  0.000000
 0.979798  0.126263  0.000000
 0.979798  0.176768  0.000000
 0.979798  0.227273  0.000000
 0.979798  0.277778  0.000000
 0.979798  0.328283  0.000000
 0.979798  0.378788  0.000000
 0.979798  0.429293  0.000000
 0.979798  0.479798  0.000000
 0.979798  0.530303  0.000000
 0.979798  0.580808  0.000000
 0.979798  0.631313  0.000000
 0.979798  0.681818  0.000000
 0.979798  0.732323  0.000000
 0.979798  0.782828  0.000000
 0.979798  0.833333  0.000000
 0.979798  0.883838  0.000000
 0.979798  0.934343  0.000000
 0.979798  0.984848  21.000000
 0.979798  1.035354  1.000000
 0.979798  1.085859  4.000000
 0.979798  1.136364  1.000000
 0.979798  1.186869  1.000000
 0.979798  1.237374  0.000000
 0.979798  1.287879  0.000000
 0.979798  1.338384  0.000000
 0.979798  1.388889  0.000000
 0.979798  1.439394  1.000000
 0.979798  1.489899  0.000000
 0.979798  1.540404  0.000000
 0.979798  1.590909  0.000000
 0.979798  1.641414  0.000000
 0.979798  1.691919  1.000000
 0.979798  1.742424  0.000000
 0.979798  1.792929  0.000000
 0.979798  1.843434  0.000000
 0.979798  1.893939  0.000000
 0.979798  1.944444  0.000000
 0.979798  1.994949  0.000000
 0.979798  2.045455  0.000000
 0.979798  2.095960  0.000000
 0.979798  2.146465  0.000000
 0.979798  2.196970  0.000000
 0.979798  2.247475  0.000000
 0.979798  2.297980  0.000000
 0.979798  2.348485  0.000000
 0.979798  2.398990  0.000000
 0.979798  2.449495  0.000000
 0.979798  2.500000  0.000000
 0.979798  2.550505  0.000000
 0.979798  2.601010  0.000000
 0.979798  2.651515  0.000000
 0.979798  2.702020  0.000000
 0.979798  2.752525  0.000000
 0.979798  2.803030  0.000000
 0.979798  2.853535  0.000000
 0.979798  2.904040  0.000000
 0.979798  2.954545  0.000000
 0.979798  3.005051  0.000000
 0.979798  3.055556  0.000000
 0.979798  3.106061  0.000000
 0.979798  3.156566  0.000000
 0.979798  3.207071  0.000000
 0.979798  3.257576  0.000000
 0.979798  3.308081  0.000000
 0.979798  3.358586  0.000000
 0.979798  3.409091  0.000000
 0.979798  3.459596  0.000000
 0.979798  3.510101  0.000000
 0.979798  3.560606  0.000000
 0.979798  3.611111  0.000000
 0.979798  3.661616  0.000000
 0.979798  3.712121  0.000000
 0.979798  3.762626  0.000000
 0.979798  3.813131  0.000000
 0.979798  3.863636  0.000000
 0.979798  3.914141  0.000000
 0.979798  3.964646  0.000000
 0.979798  4.015152  0.000000
 0.979798  4.065657  0.000000
 0.979798  4.116162  0.000000
 0.979798  4.166667  0.000000
 0.979798  4.217172  0.000000
 0.979798  4.267677  0.000000
 0.979798  4.318182  0.000000
 0.979798  4.368687  0.000000
 0.979798  4.419192  0.000000
 0.979798  4.469697  0.000000
 0.979798  4.520202  0.000000
 0.979798  4.570707  0.000000
 0.979798  4.621212  0.000000
 0.979798  4.671717  0.000000
 0.979798  4.722222  0.000000
 0.979798  4.772727  0.000000
 0.979798  4.823232  0.000000
 0.979798  4.873737  0.000000
 0.979798  4.924242  0.000000
 0.979798  4.974747  0.000000
 1.000000  0.025253  0.000000
 1.000000  0.075758  0.000000
 1.000000  0.126263  0.000000
 1.000000  0.176768  0.000000
 1.000000  0.227273  0.000000
 1.000000  0.277778  0.000000
 1.000000  0.328283  0.000000
 1.000000  0.378788  0.000000
 1.000000  0.429293  0.000000
 1.000000  0.479798  0.000000
 1.000000  0.530303  0.000000
 1.000000  0.580808  0.000000
 1.000000  0.631313  0.000000
 1.000000  0.681818  0.000000
 1.000000  0.732323  0.000000
 1.000000  0.782828  0.000000
 1.000000  0.833333  0.000000
 1.000000  0.883838  0.000000
 1.000000  0.934343  0.000000
 1.000000  0.984848  16.000000
 1.000000  1.035354  2.000000
 1.000000  1.085859  0.000000
 1.000000  1.136364  1.000000
 1.000000  1.186869  0.000000
 1.000000  1.237374  1.000000
 1.000000  1.287879  0.000000
 1.000000  1.338384  2.000000
 1.000000  1.388889  0.000000
 1.000000  1.439394  1.000000
 1.000000  1.489899  0.000000
 1.000000  1.540404  0.000000
 1.000000  1.590909  0.000000
 1.000000  1.641414  0.000000
 1.000000  1.691919  1.000000
 1.000000  1.742424  0.000000
 1.000000  1.792929  0.000000
 1.000000  1.843434  0.000000
 1.000000  1.893939  1.000000
 1.000000  1.944444  0.000000
 1.000000  1.994949  0.000000
 1.000000  2.045455  0.000000
 1.000000  2.095960  0.000000
 1.000000  2.146465  0.000000
 1.000000  2.196970  0.000000
 1.000000  2.247475  0.000000
 1.000000  2.297980  0.000000
 1.000000  2.348485  0.000000
 1.000000  2.398990  0.000000
 1.000000  2.449495  0.000000
 1.000000  2.500000  0.000000
 1.000000  2.550505  0.000000
 1.000000  2.601010  0.000000
 1.000000  2.651515  0.000000
 1.000000  2.702020  0.000000
 1.000000  2.752525  0.000000
 1.000000  2.803030  0.000000
 1.000000  2.853535  0.000000
 1.000000  2.904040  0.000000
 1.000000  2.954545  0.000000
 1.000000  3.005051  0.000000
 1.000000  3.055556  0.000000
 1.000000  3.106061  0.000000
 1.000000  3.156566  0.000000
 1.000000  3.207071  0.000000
 1.000000  3.257576  0.000000
 1.000000  3.308081  0.000000
 1.000000  3.358586  0.000000
 1.000000  3.409091  0.000000
 1.000000  3.459596  0.000000
 1.000000  3.510101  0.000000
 1.000000  3.560606  0.000000
 1.000000  3.611111  0.000000
 1.000000  3.661616  0.000000
 1.000000  3.712121  0.000000
 1.000000  3.762626  0.000000
 1.000000  3.813131  0.000000
 1.000000  3.863636  0.000000
 1.000000  3.914141  0.000000
 1.000000  3.964646  0.000000
 1.000000  4.015152  0.000000
 1.000000  4.065657  0.000000
 1.000000  4.116162  0.000000
 1.000000  4.166667  0.000000
 1.000000  4.217172  0.000000
 1.000000  4.267677  0.000000
 1.000000  4.318182  0.000000
 1.000000  4.368687  0.000000
 1.000000  4.419192  0.000000
 1.000000  4.469697  0.000000
 1.000000  4.520202  0.000000
 1.000000  4.570707  0.000000
 1.000000  4.621212  0.000000
 1.000000  4.671717  0.000000
 1.000000  4.722222  0.000000
 1.000000  4.772727  0.000000
 1.000000  4.823232  0.000000
 1.000000  4.873737  0.000000
 1.000000  4.924242  0.000000
 1.000000  4.974747  0.000000
 1.020202  0.025253  0.000000
 1.020202  0.075758  0.000000
 1.020202  0.126263  0.000000
 1.020202  0.176768  0.000000
 1.020202  0.227273  0.000000
 1.020202  0.277778  0.000000
 1.020202  0.328283  0.000000
 1.020202  0.378788  0.000000
 1.020202  0.429293  0.000000
 1.020202  0.479798  0.000000
 1.020202  0.530303  0.000000
 1.020202  0.580808  0.000000
 1.020202  0.631313  0.000000
 1.020202  0.681818  0.000000
 1.020202  0.732323  0.000000
 1.020202  0.782828  0.000000
 1.020202  0.833333  0.000000
 1.020202  0.883838  0.000000
 1.020202  0.934343  0.000000
 1.020202  0.984848  0.000000
 1.020202  1.035354  13.000000
 1.020202  1.085859  1.000000
 1.020202  1.136364  0.000000
 1.020202  1.186869  1.000000
 1.020202  1.237374  0.000000
 1.020202  1.287879  0.000000
 1.020202  1.338384  0.000000
 1.020202  1.388889  0.000000
 1.020202  1.439394  0.000000
 1.020202  1.489899  0.000000
 1.020202  1.540404  0.000000
 1.020202  1.590909  1.000000
 1.020202  1.641414  1.000000
 1.020202  1.691919  0.000000
 1.020202  1.742424  0.000000
 1.020202  1.792929  0.000000
 1.020202  1.843434  0.000000
 1.020202  1.893939  0.000000
 1.020202  1.944444  0.000000
 1.020202  1.994949  0.000000
 1.020202  2.045455  0.000000
 1.020202  2.095960  0.000000
 1.020202  2.146465  0.000000
 1.020202  2.196970  0.000000
 1.020202  2.247475  0.000000
 1.020202  2.297980  0.000000
 1.020202  2.348485  0.000000
 1.020202  2.398990  0.000000
 1.020202  2.449495  0.000000
 1.020202  2.500000  0.000000
 1.020202  2.550505  0.000000
 1.020202  2.601010  0.000000
 1.020202  2.651515  0.000000
 1.020202  2.702020  0.000000
 1.020202  2.752525  0.000000
 1.020202  2.803030  0.000000
 1.020202  2.853535  0.000000
 1.020202  2.904040  0.000000
 1.020202  2.954545  0.000000
 1.020202  3.005051  0.000000
 1.020202  3.055556  0.000000
 1.020202  3.106061  1.000000
 1.020202  3.156566  0.000000
 1.020202  3.207071  0.000000
 1.020202  3.257576  0.000000
 1.020202  3.308081  0.000000
 1.020202  3.358586  0.000000
 1.020202  3.409091  0.000000
 1.020202  3.459596  0.000000
 1.020202  3.510101  0.000000
 1.020202  3.560606  0.000000
 1.020202  3.611111  0.000000
 1.020202  3.661616  0.000000
 1.020202  3.712121  0.000000
 1.020202  3.762626  0.000000
 1.020202  3.813131  0.000000
 1.020202  3.863636  0.000000
 1.020202  3.914141  0.000000
 1.020202  3.964646  0.000000
 1.020202  4.015152  0.000000
 1.020202  4.065657  0.000000
 1.020202  4.116162  0.000000
 1.020202  4.166667  0.000000
 1.020202  4.217172  0.000000
 1.020202  4.267677  0.000000
 1.020202  4.318182  0.000000
 1.020202  4.368687  0.000000
 1.020202  4.419192  0.000000
 1.020202  4.469697  0.000000
 1.020202  4.520202  0.000000
 1.020202  4.570707  0.000000
 1.020202  4.621212  0.000000
 1.020202  4.671717  0.000000
 1.020202  4.722222  0.000000
 1.020202  4.772727  0.000000
 1.020202  4.823232  0.000000
 1.020202  4.873737  0.000000
 1.020202  4.924242  0.000000
 1.020202  4.974747  0.000000
 1.040404  0.025253  0.000000
 1.040404  0.075758  0.000000
 1.040404  0.126263  0.000000
 1.040404  0.176768  0.000000
 1.040404  0.227273  0.000000
 1.040404  0.277778  0.000000
 1.040404  0.328283  0.000000
 1.040404  0.378788  0.000000
 1.040404  0.429293  0.000000
 1.040404  0.479798  0.000000
 1.040404  0.530303  0.000000
 1.040404  0.580808  0.000000
 1.040404  0.631313  0.000000
 1.040404  0.681818  0.000000
 1.040404  0.732323  0.000000
 1.040404  0.782828  0.000000
 1.040404  0.833333  0.000000
 1.040404  0.883838  0.000000
 1.040404  0.934343  0.000000
 1.040404  0.984848  0.000000
 1.040404  1.035354  14.000000
 1.040404  1.085859  1.000000
 1.040404  1.136364  0.000000
 1.040404  1.186869  1.000000
 1.040404  1.237374  1.000000
 1.040404  1.287879  0.000000
 1.040404  1.338384  0.000000
 1.040404  1.388889  0.000000
 1.040404  1.439394  0.000000
 1.040404  1.489899  0.000000
 1.040404  1.540404  1.000000
 1.040404  1.590909  0.000000
 1.040404  1.641414  0.000000
 1.040404  1.691919  0.000000
 1.040404  1.742424  0.000000
 1.040404  1.792929  0.000000
 1.040404  1.843434  0.000000
 1.040404  1.893939  0.000000
 1.040404  1.944444  0.000000
 1.040404  1.994949  0.000000
 1.040404  2.045455  0.000000
 1.040404  2.095960  0.000000
 1.040404  2.146465  0.000000
 1.040404  2.196970  0.000000
 1.040404  2.247475  0.000000
 1.040404  2.297980  0.000000
 1.040404  2.348485  0.000000
 1.040404  2.398990  0.000000
 1.040404  2.449495  0.000000
 1.040404  2.500000  0.000000
 1.040404  2.550505  0.000000
 1.040404  2.601010  0.000000
 1.040404  2.651515  0.000000
 1.040404  2.702020  0.000000
 1.040404  2.752525  0.000000
 1.040404  2.803030  0.000000
 1.040404  2.853535  0.000000
 1.040404  2.904040  0.000000
 1.040404  2.954545  0.000000
 1.040404  3.005051  0.000000
 1.040404  3.055556  0.000000
 1.040404  3.106061  0.000000
 1.040404  3.156566  0.000000
 1.040404  3.207071  0.000000
 1.040404  3.257576  0.000000
 1.040404  3.308081  0.000000
 1.040404  3.358586  0.000000
 1.040404  3.409091  0.000000
 1.040404  3.459596  0.000000
 1.040404  3.510101  0.000000
 1.040404  3.560606  0.000000
 1.040404  3.611111  0.000000
 1.040404  3.661616  0.000000
 1.040404  3.712121  0.000000
 1.040404  3.762626  0.000000
 1.040404  3.813131  0.000000
 1.040404  3.863636  0.000000
 1.040404  3.914141  0.000000
 1.040404  3.964646  0.000000
 1.040404  4.015152  0.000000
 1.040404  4.065657  0.000000
 1.040404  4.116162  0.000000
 1.040404  4.166667  0.000000
 1.040404  4.217172  0.000000
 1.040404  4.267677  0.000000
 1.040404  4.318182  0.000000
 1.040404  4.368687  0.000000
 1.040404  4.419192  0.000000
 1.040404  4.469697  0.000000
 1.040404  4.520202  0.000000
 1.040404  4.570707  0.000000
 1.040404  4.621212  0.000000
 1.040404  4.671717  0.000000
 1.040404  4.722222  0.000000
 1.040404  4.772727  0.000000
 1.040404  4.823232  0.000000
 1.040404  4.873737  0.000000
 1.040404  4.924242  0.000000
 1.040404  4.974747  0.000000
 1.060606  0.025253  0.000000
 1.060606  0.075758  0.000000
 1.060606  0.126263  0.000000
 1.060606  0.176768  0.000000
 1.060606  0.227273  0.000000
 1.060606  0.277778  0.000000
 1.060606  0.328283  0.000000
 1.060606  0.378788  0.000000
 1.060606  0.429293  0.000000
 1.060606  0.479798  0.000000
 1.060606  0.530303  0.000000
 1.060606  0.580808  0.000000
 1.060606  0.631313  0.000000
 1.060606  0.681818  0.000000
 1.060606  0.732323  0.000000
 1.060606  0.782828  0.000000
 1.060606  0.833333  0.000000
 1.060606  0.883838  0.000000
 1.060606  0.934343  0.000000
 1.060606  0.984848  0.000000
 1.060606  1.035354  3.000000
 1.060606  1.085859  7.000000
 1.060606  1.136364  2.000000
 1.060606  1.186869  1.000000
 1.060606  1.237374  2.000000
 1.060606  1.287879  2.000000
 1.060606  1.338384  0.000000
 1.060606  1.388889  0.000000
 1.060606  1.439394  0.000000
 1.060606  1.489899  0.000000
 1.060606  1.540404  0.000000
 1.060606  1.590909  0.000000
 1.060606  1.641414  0.000000
 1.060606  1.691919  0.000000
 1.060606  1.742424  1.000000
 1.060606  1.792929  0.000000
 1.060606  1.843434  0.000000
 1.060606  1.893939  1.000000
 1.060606  1.944444  0.000000
 1.060606  1.994949  0.000000
 1.060606  2.045455  0.000000
 1.060606  2.095960  0.000000
 1.060606  2.146465  0.000000
 1.060606  2.196970  0.000000
 1.060606  2.247475  0.000000
 1.060606  2.297980  0.000000
 1.060606  2.348485  0.000000
 1.060606  2.398990  0.000000
 1.060606  2.449495  0.000000
 1.060606  2.500000  0.000000
 1.060606  2.550505  0.000000
 1.060606  2.601010  0.000000
 1.060606  2.651515  0.000000
 1.060606  2.702020  0.000000
 1.060606  2.752525  0.000000
 1.060606  2.803030  0.000000
 1.060606  2.853535  0.000000
 1.060606  2.904040  0.000000
 1.060606  2.954545  0.000000
 1.060606  3.005051  0.000000
 1.060606  3.055556  0.000000
 1.060606  3.106061  0.000000
 1.060606  3.156566  0.000000
 1.060606  3.207071  0.000000
 1.060606  3.257576  0.000000
 1.060606  3.308081  0.000000
 1.060606  3.358586  0.000000
 1.060606  3.409091  0.000000
 1.060606  3.459596  0.000000
 1.060606  3.510101  0.000000
 1.060606  3.560606  0.000000
 1.060606  3.611111  0.000000
 1.060606  3.661616  0.000000
 1.060606  3.712121  0.000000
 1.060606  3.762626  0.000000
 1.060606  3.813131  0.000000
 1.060606  3.863636  0.000000
 1.060606  3.914141  0.000000
 1.060606  3.964646  0.000000
 1.060606  4.015152  0.000000
 1.060606  4.065657  0.000000
 1.060606  4.116162  0.000000
 1.060606  4.166667  0.000000
 1.060606  4.217172  0.000000
 1.060606  4.267677  0.000000
 1.060606  4.318182  0.000000
 1.060606  4.368687  0.000000
 1.060606  4.419192  0.000000
 1.060606  4.469697  0.000000
 1.060606  4.520202  0.000000
 1.060606  4.570707  0.000000
 1.060606  4.621212  0.000000
 1.060606  4.671717  0.000000
 1.060606  4.722222  0.000000
 1.060606  4.772727  0.000000
 1.060606  4.823232  0.000000
 1.060606  4.873737  0.000000
 1.060606  4.924242  0.000000
 1.060606  4.974747  0.000000
 1.080808  0.025253  0.000000
 1.080808  0.075758  0.000000
 1.080808  0.126263  0.000000
 1.080808  0.176768  0.000000
 1.080808  0.227273  0.000000
 1.080808  0.277778  0.000000
 1.080808  0.328283  0.000000
 1.080808  0.378788  0.000000
 1.080808  0.429293  0.000000
 1.080808  0.479798  0.000000
 1.080808  0.530303  0.000000
 1.080808  0.580808  0.000000
 1.080808  0.631313  0.000000
 1.080808  0.681818  0.000000
 1.080808  0.732323  0.000000
 1.080808  0.782828  0.000000
 1.080808  0.833333  0.000000
 1.080808  0.883838  0.000000
 1.080808  0.934343  0.000000
 1.080808  0.984848  0.000000
 1.080808  1.035354  0.000000
 1.080808  1.085859  8.000000
 1.080808  1.136364  1.000000
 1.080808  1.186869  1.000000
 1.080808  1.237374  2.000000
 1.080808  1.287879  0.000000
 1.080808  1.338384  1.000000
 1.080808  1.388889  0.000000
 1.080808  1.439394  0.000000
 1.080808  1.489899  0.000000
 1.080808  1.540404  0.000000
 1.080808  1.590909  1.000000
 1.080808  1.641414  0.000000
 1.080808  1.691919  0.000000
 1.080808  1.742424  0.000000
 1.080808  1.792929  0.000000
 1.080808  1.843434  0.000000
 1.080808  1.893939  1.000000
 1.080808  1.944444  0.000000
 1.080808  1.994949  0.000000
 1.080808  2.045455  0.000000
 1.080808  2.095960  0.000000
 1.080808  2.146465  0.000000
 1.080808  2.196970  0.000000
 1.080808  2.247475  0.000000
 1.080808  2.297980  0.000000
 1.080808  2.348485  0.000000
 1.080808  2.398990  0.000000
 1.080808  2.449495  0.000000
 1.080808  2.500000  0.000000
 1.080808  2.550505  0.000000
 1.080808  2.601010  0.000000
 1.080808  2.651515  0.000000
 1.080808  2.702020  0.000000
 1.080808  2.752525  0.000000
 1.080808  2.803030  0.000000
 1.080808  2.853535  0.000000
 1.080808  2.904040  0.000000
 1.080808  2.954545  0.000000
 1.080808  3.005051  0.000000
 1.080808  3.055556  0.000000
 1.080808  3.106061  0.000000
 1.080808  3.156566  0.000000
 1.080808  3.207071  0.000000
 1.080808  3.257576  0.000000
 1.080808  3.308081  0.000000
 1.080808  3.358586  0.000000
 1.080808  3.409091  0.000000
 1.080808  3.459596  0.000000
 1.080808  3.510101  0.000000
 1.080808  3.560606  0.000000
 1.080808  3.611111  0.000000
 1.080808  3.661616  0.000000
 1.080808  3.712121  0.000000
 1.080808  3.762626  0.000000
 1.080808  3.813131  0.000000
 1.080808  3.863636  0.000000
 1.080808  3.914141  0.000000
 1.080808  3.964646  0.000000
 1.080808  4.015152  0.000000
 1.080808  4.065657  0.000000
 1.080808  4.116162  0.000000
 1.080808  4.166667  0.000000
 1.080808  4.217172  0.000000
 1.080808  4.267677  0.000000
 1.080808  4.318182  0.000000
 1.080808  4.368687  0.000000
 1.080808  4.419192  0.000000
 1.080808  4.469697  0.000000
 1.080808  4.520202  0.000000
 1.080808  4.570707  0.000000
 1.080808  4.621212  0.000000
 1.080808  4.671717  0.000000
 1.080808  4.722222  0.000000
 1.080808  4.772727  0.000000
 1.080808  4.823232  0.000000
 1.080808  4.873737  0.000000
 1.080808  4.924242  0.000000
 1.080808  4.974747  0.000000
 1.101010  0.025253  0.000000
 1.101010  0.075758  0.000000
 1.101010  0.126263  0.000000
 1.101010  0.176768  0.000000
 1.101010  0.227273  0.000000
 1.101010  0.277778  0.000000
 1.101010  0.328283  0.000000
 1.101010  0.378788  0.000000
 1.101010  0.429293  0.000000
 1.101010  0.479798  0.000000
 1.101010  0.530303  0.000000
 1.101010  0.580808  0.000000
 1.101010  0.631313  0.000000
 1.101010  0.681818  0.000000
 1.101010  0.732323  0.000000
 1.101010  0.782828  0.000000
 1.101010  0.833333  0.000000
 1.101010  0.883838  0.000000
 1.101010  0.934343  0.000000
 1.101010  0.984848  0.000000
 1.101010  1.035354  0.000000
 1.101010  1.085859  9.000000
 1.101010  1.136364  2.000000
 1.101010  1.186869  3.000000
 1.101010  1.237374  1.000000
 1.101010  1.287879  0.000000
 1.101010  1.338384  0.000000
 1.101010  1.388889  0.000000
 1.101010  1.439394  0.000000
 1.101010  1.489899  0.000000
 1.101010  1.540404  0.000000
 1.101010  1.590909  0.000000
 1.101010  1.641414  0.000000
 1.101010  1.691919  0.000000
 1.101010  1.742424  1.000000
 1.101010  1.792929  0.000000
 1.101010  1.843434  1.000000
 1.101010  1.893939  0.000000
 1.101010  1.944444  0.000000
 1.101010  1.994949  0.000000
 1.101010  2.045455  0.000000
 1.101010  2.095960  0.000000
 1.101010  2.146465  0.000000
 1.101010  2.196970  0.000000
 1.101010  2.247475  0.000000
 1.101010  2.297980  0.000000
 1.101010  2.348485  0.000000
 1.101010  2.398990  0.000000
 1.101010  2.449495  0.000000
 1.101010  2.500000  0.000000
 1.101010  2.550505  0.000000
 1.101010  2.601010  0.000000
 1.101010  2.651515  0.000000
 1.101010  2.702020  0.000000
 1.101010  2.752525  0.000000
 1.101010  2.803030  0.000000
 1.101010  2.853535  0.000000
 1.101010  2.904040  0.000000
 1.101010  2.954545  0.000000
 1.101010  3.005051  0.000000
 1.101010  3.055556  0.000000
 1.101010  3.106061  0.000000
 1.101010  3.156566  0.000000
 1.101010  3.207071  0.000000
 1.101010  3.257576  0.000000
 1.101010  3.308081  0.000000
 1.101010  3.358586  0.000000
 1.101010  3.409091  0.000000
 1.101010  3.459596  0.000000
 1.101010  3.510101  0.000000
 1.101010  3.560606  0.000000
 1.101010  3.611111  0.000000
 1.101010  3.661616  0.000000
 1.101010  3.712121  0.000000
 1.101010  3.762626  0.000000
 1.101010  3.813131  0.000000
 1.101010  3.863636  0.000000
 1.101010  3.914141  0.000000
 1.101010  3.964646  0.000000
 1.101010  4.015152  0.000000
 1.101010  4.065657  0.000000
 1.101010  4.116162  0.000000
 1.101010  4.166667  0.000000
 1.101010  4.217172  0.000000
 1.101010  4.267677  0.000000
 1.101010  4.318182  0.000000
 1.101010  4.368687  0.000000
 1.101010  4.419192  0.000000
 1.101010  4.469697  0.000000
 1.101010  4.520202  0.000000
 1.101010  4.570707  0.000000
 1.101010  4.621212  0.000000
 1.101010  4.671717  0.000000
 1.101010  4.722222  0.000000
 1.101010  4.772727  0.000000
 1.101010  4.823232  0.000000
 1.101010  4.873737  0.000000
 1.101010  4.924242  0.000000
 1.101010  4.974747  0.000000
 1.121212  0.025253  0.000000
 1.121212  0.075758  0.000000
 1.121212  0.126263  0.000000
 1.121212  0.176768  0.000000
 1.121212  0.227273  0.000000
 1.121212  0.277778  0.000000
 1.121212  0.328283  0.000000
 1.121212  0.378788  0.000000
 1.121212  0.429293  0.000000
 1.121212  0.479798  0.000000
 1.121212  0.530303  0.000000
 1.121212  0.580808  0.000000
 1.121212  0.631313  0.000000
 1.121212  0.681818  0.000000
 1.121212  0.732323  0.000000
 1.121212  0.782828  0.000000
 1.121212  0.833333  0.000000
 1.121212  0.883838  0.000000
 1.121212  0.934343  0.000000
 1.121212  0.984848  0.000000
 1.121212  1.035354  0.000000
 1.121212  1.085859  0.000000
 1.121212  1.136364  11.000000
 1.121212  1.186869  0.000000
 1.121212  1.237374  0.000000
 1.121212  1.287879  1.000000
 1.121212  1.338384  0.000000
 1.121212  1.388889  0.000000
 1.121212  1.439394  0.000000
 1.121212  1.489899  0.000000
 1.121212  1.540404  0.000000
 1.121212  1.590909  0.000000
 1.121212  1.641414  1.000000
 1.121212  1.691919  0.000000
 1.121212  1.742424  0.000000
 1.121212  1.792929  0.000000
 1.121212  1.843434  0.000000
 1.121212  1.893939  0.000000
 1.121212  1.944444  0.000000
 1.121212  1.994949  0.000000
 1.121212  2.045455  0.000000
 1.121212  2.095960  0.000000
 1.121212  2.146465  0.000000
 1.121212  2.196970  0.000000
 1.121212  2.247475  0.000000
 1.121212  2.297980  1.000000
 1.121212  2.348485  0.000000
 1.121212  2.398990  0.000000
 1.121212  2.449495  0.000000
 1.121212  2.500000  0.000000
 1.121212  2.550505  0.000000
 1.121212  2.601010  0.000000
 1.121212  2.651515  0.000000
 1.121212  2.702020  0.000000
 1.121212  2.752525  0.000000
 1.121212  2.803030  0.000000
 1.121212  2.853535  0.000000
 1.121212  2.904040  0.000000
 1.121212  2.954545  0.000000
 1.121212  3.005051  0.000000
 1.121212  3.055556  0.000000
 1.121212  3.106061  0.000000
 1.121212  3.156566  0.000000
 1.121212  3.207071  0.000000
 1.121212  3.257576  0.000000
 1.121212  3.308081  0.000000
 1.121212  3.358586  0.000000
 1.121212  3.409091  0.000000
 1.121212  3.459596  0.000000
 1.121212  3.510101  0.000000
 1.121212  3.560606  0.000000
 1.121212  3.611111  0.000000
 1.121212  3.661616  0.000000
 1.121212  3.712121  0.000000
 1.121212  3.762626  0.000000
 1.121212  3.813131  0.000000
 1.121212  3.863636  0.000000
 1.121212  3.914141  0.000000
 1.121212  3.964646  0.000000
 1.121212  4.015152  0.000000
 1.121212  4.065657  0.000000
 1.121212  4.116162  0.000000
 1.121212  4.166667  0.000000
 1.121212  4.217172  0.000000
 1.121212  4.267677  0.000000
 1.121212  4.318182  0.000000
 1.121212  4.368687  0.000000
 1.121212  4.419192  0.000000
 1.121212  4.469697  0.000000
 1.121212  4.520202  0.000000
 1.121212  4.570707  0.000000
 1.121212  4.621212  0.000000
 1.121212  4.671717  0.000000
 1.121212  4.722222  0.000000
 1.121212  4.772727  0.000000
 1.121212  4.823232  0.000000
 1.121212  4.873737  0.000000
 1.121212  4.924242  0.000000
 1.121212  4.974747  0.000000
 1.141414  0.025253  0.000000
 1.141414  0.075758  0.000000
 1.141414  0.126263  0.000000
 1.141414  0.176768  0.000000
 1.141414  0.227273  0.000000
 1.141414  0.277778  0.000000
 1.141414  0.328283  0.000000
 1.141414  0.378788  0.000000
 1.141414  0.429293  0.000000
 1.141414  0.479798  0.000000
 1.141414  0.530303  0.000000
 1.141414  0.580808  0.000000
 1.141414  0.631313  0.000000
 1.141414  0.681818  0.000000
 1.141414  0.732323  0.000000
 1.141414  0.782828  0.000000
 1.141414  0.833333  0.000000
 1.141414  0.883838  0.000000
 1.141414  0.934343  0.000000
 1.141414  0.984848  0.000000
 1.141414  1.035354  0.000000
 1.141414  1.085859  0.000000
 1.141414  1.136364  8.000000
 1.141414  1.186869  0.000000
 1.141414  1.237374  2.000000
 1.141414  1.287879  0.000000
 1.141414  1.338384  0.000000
 1.141414  1.388889  2.000000
 1.141414  1.439394  1.000000
 1.141414  1.489899  0.000000
 1.141414  1.540404  0.000000
 1.141414  1.590909  1.000000
 1.141414  1.641414  0.000000
 1.141414  1.691919  0.000000
 1.141414  1.742424  0.000000
 1.141414  1.792929  1.000000
 1.141414  1.843434  0.000000
 1.141414  1.893939  0.000000
 1.141414  1.944444  0.000000
 1.141414  1.994949  0.000000
 1.141414  2.045455  0.000000
 1.141414  2.095960  0.000000
 1.141414  2.146465  0.000000
 1.141414  2.196970  0.000000
 1.141414  2.247475  0.000000
 1.141414  2.297980  0.000000
 1.141414  2.348485  0.000000
 1.141414  2.398990  0.000000
 1.141414  2.449495  0.000000
 1.141414  2.500000  0.000000
 1.141414  2.550505  0.000000
 1.141414  2.601010  0.000000
 1.141414  2.651515  0.000000
 1.141414  2.702020  0.000000
 1.141414  2.752525  0.000000
 1.141414  2.803030  0.000000
 1.141414  2.853535  0.000000
 1.141414  2.904040  0.000000
 1.141414  2.954545  0.000000
 1.141414  3.005051  0.000000
 1.141414  3.055556  0.000000
 1.141414  3.106061  0.000000
 1.141414  3.156566  0.000000
 1.141414  3.207071  0.000000
 1.141414  3.257576  0.000000
 1.141414  3.308081  0.000000
 1.141414  3.358586  0.000000
 1.141414  3.409091  0.000000
 1.141414  3.459596  0.000000
 1.141414  3.510101  0.000000
 1.141414  3.560606  0.000000
 1.141414  3.611111  0.000000
 1.141414  3.661616  0.000000
 1.141414  3.712121  0.000000
 1.141414  3.762626  0.000000
 1.141414  3.813131  0.000000
 1.141414  3.863636  0.000000
 1.141414  3.914141  0.000000
 1.141414  3.964646  0.000000
 1.141414  4.015152  0.000000
 1.141414  4.065657  0.000000
 1.141414  4.116162  0.000000
 1.141414  4.166667  0.000000
 1.141414  4.217172  0.000000
 1.141414  4.267677  0.000000
 1.141414  4.318182  0.000000
 1.141414  4.368687  0.000000
 1.141414  4.419192  0.000000
 1.141414  4.469697  0.000000
 1.141414  4.520202  0.000000
 1.141414  4.570707  0.000000
 1.141414  4.621212  0.000000
 1.141414  4.671717  0.000000
 1.141414  4.722222  0.000000
 1.141414  4.772727  0.000000
 1.141414  4.823232  0.000000
 1.141414  4.873737  0.000000
 1.141414  4.924242  0.000000
 1.141414  4.974747  0.000000
 1.161616  0.025253  0.000000
 1.161616  0.075758  0.000000
 1.161616  0.126263  0.000000
 1.161616  0.176768  0.000000
 1.161616  0.227273  0.000000
 1.161616  0.277778  0.000000
 1.161616  0.328283  0.000000
 1.161616  0.378788  0.000000
 1.161616  0.429293  0.000000
 1.161616  0.479798  0.000000
 1.161616  0.530303  0.000000
 1.161616  0.580808  0.000000
 1.161616  0.631313  0.000000
 1.161616  0.681818  0.000000
 1.161616  0.732323  0.000000
 1.161616  0.782828  0.000000
 1.161616  0.833333  0.000000
 1.161616  0.883838  0.000000
 1.161616  0.934343  0.000000
 1.161616  0.984848  0.000000
 1.161616  1.035354  0.000000
 1.161616  1.085859  0.000000
 1.161616  1.136364  3.000000
 1.161616  1.186869  1.000000
 1.161616  1.237374  1.000000
 1.161616  1.287879  0.000000
 1.161616  1.338384  0.000000
 1.161616  1.388889  0.000000
 1.161616  1.439394  0.000000
 1.161616  1.489899  1.000000
 1.161616  1.540404  1.000000
 1.161616  1.590909  0.000000
 1.161616  1.641414  0.000000
 1.161616  1.691919  0.000000
 1.161616  1.742424  1.000000
 1.161616  1.792929  0.000000
 1.161616  1.843434  0.000000
 1.161616  1.893939  0.000000
 1.161616  1.944444  0.000000
 1.161616  1.994949  0.000000
 1.161616  2.045455  0.000000
 1.161616  2.095960  0.000000
 1.161616  2.146465  0.000000
 1.161616  2.196970  0.000000
 1.161616  2.247475  0.000000
 1.161616  2.297980  0.000000
 1.161616  2.348485  0.000000
 1.161616  2.398990  0.000000
 1.161616  2.449495  0.000000
 1.161616  2.500000  0.000000
 1.161616  2.550505  0.000000
 1.161616  2.601010  0.000000
 1.161616  2.651515  0.000000
 1.161616  2.702020  0.000000
 1.161616  2.752525  0.000000
 1.161616  2.803030  0.000000
 1.161616  2.853535  0.000000
 1.161616  2.904040  0.000000
 1.161616  2.954545  0.000000
 1.161616  3.005051  0.000000
 1.161616  3.055556  0.000000
 1.161616  3.106061  0.000000
 1.161616  3.156566  0.000000
 1.161616  3.207071  0.000000
 1.161616  3.257576  0.000000
 1.161616  3.308081  0.000000
 1.161616  3.358586  0.000000
 1.161616  3.409091  0.000000
 1.161616  3.459596  0.000000
 1.161616  3.510101  0.000000
 1.161616  3.560606  0.000000
 1.161616  3.611111  0.000000
 1.161616  3.661616  0.000000
 1.161616  3.712121  0.000000
 1.161616  3.762626  0.000000
 1.161616  3.813131  0.000000
 1.161616  3.863636  0.000000
 1.161616  3.914141  0.000000
 1.161616  3.964646  0.000000
 1.161616  4.015152  0.000000
 1.161616  4.065657  0.000000
 1.161616  4.116162  0.000000
 1.161616  4.166667  0.000000
 1.161616  4.217172  0.000000
 1.161616  4.267677  0.000000
 1.161616  4.318182  0.000000
 1.161616  4.368687  0.000000
 1.161616  4.419192  0.000000
 1.161616  4.469697  0.000000
 1.161616  4.520202  0.000000
 1.161616  4.570707  0.000000
 1.161616  4.621212  0.000000
 1.161616  4.671717  0.000000
 1.161616  4.722222  0.000000
 1.161616  4.772727  0.000000
 1.161616  4.823232  0.000000
 1.161616  4.873737  0.000000
 1.161616  4.924242  0.000000
 1.161616  4.974747  0.000000
 1.181818  0.025253  0.000000
 1.181818  0.075758  0.000000
 1.181818  0.126263  0.000000
 1.181818  0.176768  0.000000
 1.181818  0.227273  0.000000
 1.181818  0.277778  0.000000
 1.181818  0.328283  0.000000
 1.181818  0.378788  0.000000
 1.181818  0.429293  0.000000
 1.181818  0.479798  0.000000
 1.181818  0.530303  0.000000
 1.181818  0.580808  0.000000
 1.181818  0.631313  0.000000
 1.181818  0.681818  0.000000
 1.181818  0.732323  0.000000
 1.181818  0.782828  0.000000
 1.181818  0.833333  0.000000
 1.181818  0.883838  0.000000
 1.181818  0.934343  0.000000
 1.181818  0.984848  0.000000
 1.181818  1.035354  0.000000
 1.181818  1.085859  0.000000
 1.181818  1.136364  0.000000
 1.181818  1.186869  6.000000
 1.181818  1.237374  0.000000
 1.181818  1.287879  0.000000
 1.181818  1.338384  0.000000
 1.181818  1.388889  0.000000
 1.181818  1.439394  1.000000
 1.181818  1.489899  0.000000
 1.181818  1.540404  0.000000
 1.181818  1.590909  0.000000
 1.181818  1.641414  0.000000
 1.181818  1.691919  1.000000
 1.181818  1.742424  0.000000
 1.181818  1.792929  0.000000
 1.181818  1.843434  1.000000
 1.181818  1.893939  0.000000
 1.181818  1.944444  0.000000
 1.181818  1.994949  0.000000
 1.181818  2.045455  0.000000
 1.181818  2.095960  0.000000
 1.181818  2.146465  0.000000
 1.181818  2.196970  0.000000
 1.181818  2.247475  0.000000
 1.181818  2.297980  0.000000
 1.181818  2.348485  0.000000
 1.181818  2.398990  0.000000
 1.181818  2.449495  0.000000
 1.181818  2.500000  0.000000
 1.181818  2.550505  0.000000
 1.181818  2.601010  0.000000
 1.181818  2.651515  0.000000
 1.181818  2.702020  0.000000
 1.181818  2.752525  0.000000
 1.181818  2.803030  0.000000
 1.181818  2.853535  0.000000
 1.181818  2.904040  0.000000
 1.181818  2.954545  0.000000
 1.181818  3.005051  0.000000
 1.181818  3.055556  0.000000
 1.181818  3.106061  0.000000
 1.181818  3.156566  0.000000
 1.181818  3.207071  0.000000
 1.181818  3.257576  0.000000
 1.181818  3.308081  0.000000
 1.181818  3.358586  0.000000
 1.181818  3.409091  0.000000
 1.181818  3.459596  0.000000
 1.181818  3.510101  0.000000
 1.181818  3.560606  0.000000
 1.181818  3.611111  0.000000
 1.181818  3.661616  0.000000
 1.181818  3.712121  0.000000
 1.181818  3.762626  0.000000
 1.181818  3.813131  0.000000
 1.181818  3.863636  0.000000
 1.181818  3.914141  0.000000
 1.181818  3.964646  0.000000
 1.181818  4.015152  0.000000
 1.181818  4.065657  0.000000
 1.181818  4.116162  0.000000
 1.181818  4.166667  0.000000
 1.181818  4.217172  0.000000
 1.181818  4.267677  0.000000
 1.181818  4.318182  0.000000
 1.181818  4.368687  0.000000
 1.181818  4.419192  0.000000
 1.181818  4.469697  0.000000
 1.181818  4.520202  0.000000
 1.181818  4.570707  0.000000
 1.181818  4.621212  0.000000
 1.181818  4.671717  0.000000
 1.181818  4.722222  0.000000
 1.181818  4.772727  0.000000
 1.181818  4.823232  0.000000
 1.181818  4.873737  0.000000
 1.181818  4.924242  0.000000
 1.181818  4.974747  0.000000
 1.202020  0.025253  0.000000
 1.202020  0.075758  0.000000
 1.202020  0.126263  0.000000
 1.202020  0.176768  0.000000
 1.202020  0.227273  0.000000
 1.202020  0.277778  0.000000
 1.202020  0.328283  0.000000
 1.202020  0.378788  0.000000
 1.202020  0.429293  0.000000
 1.202020  0.479798  0.000000
 1.202020  0.530303  0.000000
 1.202020  0.580808  0.000000
 1.202020  0.631313  0.000000
 1.202020  0.681818  0.000000
 1.202020  0.732323  0.000000
 1.202020  0.782828  0.000000
 1.202020  0.833333  0.000000
 1.202020  0.883838  0.000000
 1.202020  0.934343  0.000000
 1.202020  0.984848  0.000000
 1.202020  1.035354  0.000000
 1.202020  1.085859  0.000000
 1.202020  1.136364  0.000000
 1.202020  1.186869  2.000000
 1.202020  1.237374  0.000000
 1.202020  1.287879  0.000000
 1.202020  1.338384  0.000000
 1.202020  1.388889  0.000000
 1.202020  1.439394  0.000000
 1.202020  1.489899  0.000000
 1.202020  1.540404  0.000000
 1.202020  1.590909  0.000000
 1.202020  1.641414  0.000000
 1.202020  1.691919  0.000000
 1.202020  1.742424  0.000000
 1.202020  1.792929  0.000000
 1.202020  1.843434  0.000000
 1.202020  1.893939  0.000000
 1.202020  1.944444  0.000000
 1.202020  1.994949  0.000000
 1.202020  2.045455  0.000000
 1.202020  2.095960  0.000000
 1.202020  2.146465  0.000000
 1.202020  2.196970  0.000000
 1.202020  2.247475  0.000000
 1.202020  2.297980  0.000000
 1.202020  2.348485  0.000000
 1.202020  2.398990  0.000000
 1.202020  2.449495  0.000000
 1.202020  2.500000  0.000000
 1.202020  2.550505  0.000000
 1.202020  2.601010  0.000000
 1.202020  2.651515  0.000000
 1.202020  2.702020  0.000000
 1.202020  2.752525  0.000000
 1.202020  2.803030  0.000000
 1.202020  2.853535  0.000000
 1.202020  2.904040  0.000000
 1.202020  2.954545  0.000000
 1.202020  3.005051  0.000000
 1.202020  3.055556  0.000000
 1.202020  3.106061  0.000000
 1.202020  3.156566  0.000000
 1.202020  3.207071  0.000000
 1.202020  3.257576  0.000000
 1.202020  3.308081  0.000000
 1.202020  3.358586  0.000000
 1.202020  3.409091  0.000000
 1.202020  3.459596  0.000000
 1.202020  3.510101  0.000000
 1.202020  3.560606  0.000000
 1.202020  3.611111  0.000000
 1.202020  3.661616  0.000000
 1.202020  3.712121  0.000000
 1.202020  3.762626  0.000000
 1.202020  3.813131  0.000000
 1.202020  3.863636  0.000000
 1.202020  3.914141  0.000000
 1.202020  3.964646  0.000000
 1.202020  4.015152  0.000000
 1.202020  4.065657  0.000000
 1.202020  4.116162  0.000000
 1.202020  4.166667  0.000000
 1.202020  4.217172  0.000000
 1.202020  4.267677  0.000000
 1.202020  4.318182  0.000000
 1.202020  4.368687  0.000000
 1.202020  4.419192  0.000000
 1.202020  4.469697  0.000000
 1.202020  4.520202  0.000000
 1.202020  4.570707  0.000000
 1.202020  4.621212  0.000000
 1.202020  4.671717  0.000000
 1.202020  4.722222  0.000000
 1.202020  4.772727  0.000000
 1.202020  4.823232  0.000000
 1.202020  4.873737  0.000000
 1.202020  4.924242  0.000000
 1.202020  4.974747  0.000000
 1.222222  0.025253  0.000000
 1.222222  0.075758  0.000000
 1.222222  0.126263  0.000000
 1.222222  0.176768  0.000000
 1.222222  0.227273  0.000000
 1.222222  0.277778  0.000000
 1.222222  0.328283  0.000000
 1.222222  0.378788  0.000000
 1.222222  0.429293  0.000000
 1.222222  0.479798  0.000000
 1.222222  0.530303  0.000000
 1.222222  0.580808  0.000000
 1.222222  0.631313  0.000000
 1.222222  0.681818  0.000000
 1.222222  0.732323  0.000000
 1.222222  0.782828  0.000000
 1.222222  0.833333  0.000000
 1.222222  0.883838  0.000000
 1.222222  0.934343  0.000000
 1.222222  0.984848  0.000000
 1.222222  1.035354  0.000000
 1.222222  1.085859  0.000000
 1.222222  1.136364  0.000000
 1.222222  1.186869  0.000000
 1.222222  1.237374  8.000000
 1.222222  1.287879  0.000000
 1.222222  1.338384  1.000000
 1.222222  1.388889  1.000000
 1.222222  1.439394  0.000000
 1.222222  1.489899  0.000000
 1.222222  1.540404  0.000000
 1.222222  1.590909  0.000000
 1.222222  1.641414  0.000000
 1.222222  1.691919  0.000000
 1.222222  1.742424  0.000000
 1.222222  1.792929  0.000000
 1.222222  1.843434  0.000000
 1.222222  1.893939  0.000000
 1.222222  1.944444  0.000000
 1.222222  1.994949  0.000000
 1.222222  2.045455  0.000000
 1.222222  2.095960  0.000000
 1.222222  2.146465  0.000000
 1.222222  2.196970  0.000000
 1.222222  2.247475  0.000000
 1.222222  2.297980  0.000000
 1.222222  2.348485  0.000000
 1.222222  2.398990  1.000000
 1.222222  2.449495  0.000000
 1.222222  2.500000  0.000000
 1.222222  2.550505  0.000000
 1.222222  2.601010  0.000000
 1.222222  2.651515  0.000000
 1.222222  2.702020  0.000000
 1.222222  2.752525  0.000000
 1.222222  2.803030  0.000000
 1.222222  2.853535  0.000000
 1.222222  2.904040  0.000000
 1.222222  2.954545  0.000000
 1.222222  3.005051  0.000000
 1.222222  3.055556  0.000000
 1.222222  3.106061  0.000000
 1.222222  3.156566  0.000000
 1.222222  3.207071  0.000000
 1.222222  3.257576  0.000000
 1.222222  3.308081  0.000000
 1.222222  3.358586  0.000000
 1.222222  3.409091  0.000000
 1.222222  3.459596  0.000000
 1.222222  3.510101  0.000000
 1.222222  3.560606  0.000000
 1.222222  3.611111  0.000000
 1.222222  3.661616  0.000000
 1.222222  3.712121  0.000000
 1.222222  3.762626  0.000000
 1.222222  3.813131  0.000000
 1.222222  3.863636  0.000000
 1.222222  3.914141  0.000000
 1.222222  3.964646  0.000000
 1.222222  4.015152  0.000000
 1.222222  4.065657  0.000000
 1.222222  4.116162  0.000000
 1.222222  4.166667  0.000000
 1.222222  4.217172  0.000000
 1.222222  4.267677  0.000000
 1.222222  4.318182  0.000000
 1.222222  4.368687  0.000000
 1.222222  4.419192  0.000000
 1.222222  4.469697  0.000000
 1.222222  4.520202  0.000000
 1.222222  4.570707  0.000000
 1.222222  4.621212  0.000000
 1.222222  4.671717  0.000000
 1.222222  4.722222  0.000000
 1.222222  4.772727  0.000000
 1.222222  4.823232  0.000000
 1.222222  4.873737  0.000000
 1.222222  4.924242  0.000000
 1.222222  4.974747  0.000000
 1.242424  0.025253  0.000000
 1.242424  0.075758  0.000000
 1.242424  0.126263  0.000000
 1.242424  0.176768  0.000000
 1.242424  0.227273  0.000000
 1.242424  0.277778  0.000000
 1.242424  0.328283  0.000000
 1.242424  0.378788  0.000000
 1.242424  0.429293  0.000000
 1.242424  0.479798  0.000000
 1.242424  0.530303  0.000000
 1.242424  0.580808  0.000000
 1.242424  0.631313  0.000000
 1.242424  0.681818  0.000000
 1.242424  0.732323  0.000000
 1.242424  0.782828  0.000000
 1.242424  0.833333  0.000000
 1.242424  0.883838  0.000000
 1.242424  0.934343  0.000000
 1.242424  0.984848  0.000000
 1.242424  1.035354  0.000000
 1.242424  1.085859  0.000000
 1.242424  1.136364  0.000000
 1.242424  1.186869  0.000000
 1.242424  1.237374  7.000000
 1.242424  1.287879  1.000000
 1.242424  1.338384  0.000000
 1.242424  1.388889  0.000000
 1.242424  1.439394  0.000000
 1.242424  1.489899  0.000000
 1.242424  1.540404  0.000000
 1.242424  1.590909  0.000000
 1.242424  1.641414  0.000000
 1.242424  1.691919  0.000000
 1.242424  1.742424  0.000000
 1.242424  1.792929  1.000000
 1.242424  1.843434  0.000000
 1.242424  1.893939  0.000000
 1.242424  1.944444  1.000000
 1.242424  1.994949  0.000000
 1.242424  2.045455  0.000000
 1.242424  2.095960  0.000000
 1.242424  2.146465  0.000000
 1.242424  2.196970  0.000000
 1.242424  2.247475  0.000000
 1.242424  2.297980  0.000000
 1.242424  2.348485  0.000000
 1.242424  2.398990  0.000000
 1.242424  2.449495  0.000000
 1.242424  2.500000  0.000000
 1.242424  2.550505  0.000000
 1.242424  2.601010  0.000000
 1.242424  2.651515  0.000000
 1.242424  2.702020  0.000000
 1.242424  2.752525  0.000000
 1.242424  2.803030  0.000000
 1.242424  2.853535  0.000000
 1.242424  2.904040  0.000000
 1.242424  2.954545  0.000000
 1.242424  3.005051  0.000000
 1.242424  3.055556  0.000000
 1.242424  3.106061  0.000000
 1.242424  3.156566  0.000000
 1.242424  3.207071  0.000000
 1.242424  3.257576  0.000000
 1.242424  3.308081  0.000000
 1.242424  3.358586  0.000000
 1.242424  3.409091  0.000000
 1.242424  3.459596  0.000000
 1.242424  3.510101  0.000000
 1.242424  3.560606  0.000000
 1.242424  3.611111  0.000000
 1.242424  3.661616  0.000000
 1.242424  3.712121  0.000000
 1.242424  3.762626  0.000000
 1.242424  3.813131  0.000000
 1.242424  3.863636  0.000000
 1.242424  3.914141  0.000000
 1.242424  3.964646  0.000000
 1.242424  4.015152  0.000000
 1.242424  4.065657  0.000000
 1.242424  4.116162  0.000000
 1.242424  4.166667  0.000000
 1.242424  4.217172  0.000000
 1.242424  4.267677  0.000000
 1.242424  4.318182  0.000000
 1.242424  4.368687  0.000000
 1.242424  4.419192  0.000000
 1.242424  4.469697  0.000000
 1.242424  4.520202  0.000000
 1.242424  4.570707  0.000000
 1.242424  4.621212  0.000000
 1.242424  4.671717  0.000000
 1.242424  4.722222  0.000000
 1.242424  4.772727  0.000000
 1.242424  4.823232  0.000000
 1.242424  4.873737  0.000000
 1.242424  4.924242  0.000000
 1.242424  4.974747  0.000000
 1.262626  0.025253  0.000000
 1.262626  0.075758  0.000000
 1.262626  0.126263  0.000000
 1.262626  0.176768  0.000000
 1.262626  0.227273  0.000000
 1.262626  0.277778  0.000000
 1.262626  0.328283  0.000000
 1.262626  0.378788  0.000000
 1.262626  0.429293  0.000000
 1.262626  0.479798  0.000000
 1.262626  0.530303  0.000000
 1.262626  0.580808  0.000000
 1.262626  0.631313  0.000000
 1.262626  0.681818  0.000000
 1.262626  0.732323  0.000000
 1.262626  0.782828  0.000000
 1.262626  0.833333  0.000000
 1.262626  0.883838  0.000000
 1.262626  0.934343  0.000000
 1.262626  0.984848  0.000000
 1.262626  1.035354  0.000000
 1.262626  1.085859  0.000000
 1.262626  1.136364  0.000000
 1.262626  1.186869  0.000000
 1.262626  1.237374  1.000000
 1.262626  1.287879  4.000000
 1.262626  1.338384  0.000000
 1.262626  1.388889  0.000000
 1.262626  1.439394  0.000000
 1.262626  1.489899  1.000000
 1.262626  1.540404  0.000000
 1.262626  1.590909  0.000000
 1.262626  1.641414  0.000000
 1.262626  1.691919  0.000000
 1.262626  1.742424  0.000000
 1.262626  1.792929  0.000000
 1.262626  1.843434  0.000000
 1.262626  1.893939  0.000000
 1.262626  1.944444  0.000000
 1.262626  1.994949  0.000000
 1.262626  2.045455  0.000000
 1.262626  2.095960  0.000000
 1.262626  2.146465  0.000000
 1.262626  2.196970  1.000000
 1.262626  2.247475  0.000000
 1.262626  2.297980  0.000000
 1.262626  2.348485  0.000000
 1.262626  2.398990  0.000000
 1.262626  2.449495  0.000000
 1.262626  2.500000  0.000000
 1.262626  2.550505  0.000000
 1.262626  2.601010  0.000000
 1.262626  2.651515  0.000000
 1.262626  2.702020  0.000000
 1.262626  2.752525  0.000000
 1.262626  2.803030  0.000000
 1.262626  2.853535  0.000000
 1.262626  2.904040  0.000000
 1.262626  2.954545  0.000000
 1.262626  3.005051  0.000000
 1.262626  3.055556  0.000000
 1.262626  3.106061  0.000000
 1.262626  3.156566  0.000000
 1.262626  3.207071  0.000000
 1.262626  3.257576  0.000000
 1.262626  3.308081  0.000000
 1.262626  3.358586  0.000000
 1.262626  3.409091  0.000000
 1.262626  3.459596  0.000000
 1.262626  3.510101  0.000000
 1.262626  3.560606  0.000000
 1.262626  3.611111  0.000000
 1.262626  3.661616  0.000000
 1.262626  3.712121  0.000000
 1.262626  3.762626  0.000000
 1.262626  3.813131  0.000000
 1.262626  3.863636  0.000000
 1.262626  3.914141  0.000000
 1.262626  3.964646  0.000000
 1.262626  4.015152  0.000000
 1.262626  4.065657  0.000000
 1.262626  4.116162  0.000000
 1.262626  4.166667  0.000000
 1.262626  4.217172  0.000000
 1.262626  4.267677  0.000000
 1.262626  4.318182  0.000000
 1.262626  4.368687  0.000000
 1.262626  4.419192  0.000000
 1.262626  4.469697  0.000000
 1.262626  4.520202  0.000000
 1.262626  4.570707  0.000000
 1.262626  4.621212  0.000000
 1.262626  4.671717  0.000000
 1.262626  4.722222  0.000000
 1.262626  4.772727  0.000000
 1.262626  4.823232  0.000000
 1.262626  4.873737  0.000000
 1.262626  4.924242  0.000000
 1.262626  4.974747  0.000000
 1.282828  0.025253  0.000000
 1.282828  0.075758  0.000000
 1.282828  0.126263  0.000000
 1.282828  0.176768  0.000000
 1.282828  0.227273  0.000000
 1.282828  0.277778  0.000000
 1.282828  0.328283  0.000000
 1.282828  0.378788  0.000000
 1.282828  0.429293  0.000000
 1.282828  0.479798  0.000000
 1.282828  0.530303  0.000000
 1.282828  0.580808  0.000000
 1.282828  0.631313  0.000000
 1.282828  0.681818  0.000000
 1.282828  0.732323  0.000000
 1.282828  0.782828  0.000000
 1.282828  0.833333  0.000000
 1.282828  0.883838  0.000000
 1.282828  0.934343  0.000000
 1.282828  0.984848  0.000000
 1.282828  1.035354  0.000000
 1.282828  1.085859  0.000000
 1.282828  1.136364  0.000000
 1.282828  1.186869  0.000000
 1.282828  1.237374  0.000000
 1.282828  1.287879  9.000000
 1.282828  1.338384  1.000000
 1.282828  1.388889  0.000000
 1.282828  1.439394  0.000000
 1.282828  1.489899  0.000000
 1.282828  1.540404  0.000000
 1.282828  1.590909  0.000000
 1.282828  1.641414  0.000000
 1.282828  1.691919  0.000000
 1.282828  1.742424  0.000000
 1.282828  1.792929  0.000000
 1.282828  1.843434  0.000000
 1.282828  1.893939  0.000000
 1.282828  1.944444  0.000000
 1.282828  1.994949  0.000000
 1.282828  2.045455  0.000000
 1.282828  2.095960  0.000000
 1.282828  2.146465  0.000000
 1.282828  2.196970  0.000000
 1.282828  2.247475  0.000000
 1.282828  2.297980  0.000000
 1.282828  2.348485  0.000000
 1.282828  2.398990  0.000000
 1.282828  2.449495  0.000000
 1.282828  2.500000  0.000000
 1.282828  2.550505  0.000000
 1.282828  2.601010  0.000000
 1.282828  2.651515  0.000000
 1.282828  2.702020  0.000000
 1.282828  2.752525  0.000000
 1.282828  2.803030  0.000000
 1.282828  2.853535  0.000000
 1.282828  2.904040  0.000000
 1.282828  2.954545  0.000000
 1.282828  3.005051  0.000000
 1.282828  3.055556  0.000000
 1.282828  3.106061  0.000000
 1.282828  3.156566  0.000000
 1.282828  3.207071  0.000000
 1.282828  3.257576  0.000000
 1.282828  3.308081  0.000000
 1.282828  3.358586  0.000000
 1.282828  3.409091  0.000000
 1.282828  3.459596  0.000000
 1.282828  3.510101  0.000000
 1.282828  3.560606  0.000000
 1.282828  3.611111  0.000000
 1.282828  3.661616  0.000000
 1.282828  3.712121  0.000000
 1.282828  3.762626  0.000000
 1.282828  3.813131  0.000000
 1.282828  3.863636  0.000000
 1.282828  3.914141  0.000000
 1.282828  3.964646  0.000000
 1.282828  4.015152  0.000000
 1.282828  4.065657  0.000000
 1.282828  4.116162  0.000000
 1.282828  4.166667  0.000000
 1.282828  4.217172  0.000000
 1.282828  4.267677  0.000000
 1.282828  4.318182  0.000000
 1.282828  4.368687  0.000000
 1.282828  4.419192  0.000000
 1.282828  4.469697  0.000000
 1.282828  4.520202  0.000000
 1.282828  4.570707  0.000000
 1.282828  4.621212  0.000000
 1.282828  4.671717  0.000000
 1.282828  4.722222  0.000000
 1.282828  4.772727  0.000000
 1.282828  4.823232  0.000000
 1.282828  4.873737  0.000000
 1.282828  4.924242  0.000000
 1.282828  4.974747  0.000000
 1.303030  0.025253  0.000000
 1.303030  0.075758  0.000000
 1.303030  0.126263  0.000000
 1.303030  0.176768  0.000000
 1.303030  0.227273  0.000000
 1.303030  0.277778  0.000000
 1.303030  0.328283  0.000000
 1.303030  0.378788  0.000000
 1.303030  0.429293  0.000000
 1.303030  0.479798  0.000000
 1.303030  0.530303  0.000000
 1.303030  0.580808  0.000000
 1.303030  0.631313  0.000000
 1.303030  0.681818  0.000000
 1.303030  0.732323  0.000000
 1.303030  0.782828  0.000000
 1.303030  0.833333  0.000000
 1.303030  0.883838  0.000000
 1.303030  0.934343  0.000000
 1.303030  0.984848  0.000000
 1.303030  1.035354  0.000000
 1.303030  1.085859  0.000000
 1.303030  1.136364  0.000000
 1.303030  1.186869  0.000000
 1.303030  1.237374  0.000000
 1.303030  1.287879  10.000000
 1.303030  1.338384  0.000000
 1.303030  1.388889  1.000000
 1.303030  1.439394  0.000000
 1.303030  1.489899  0.000000
 1.303030  1.540404  0.000000
 1.303030  1.590909  0.000000
 1.303030  1.641414  0.000000
 1.303030  1.691919  0.000000
 1.303030  1.742424  0.000000
 1.303030  1.792929  0.000000
 1.303030  1.843434  0.000000
 1.303030  1.893939  0.000000
 1.303030  1.944444  0.000000
 1.303030  1.994949  0.000000
 1.303030  2.045455  0.000000
 1.303030  2.095960  0.000000
 1.303030  2.146465  0.000000
 1.303030  2.196970  0.000000
 1.303030  2.247475  0.000000
 1.303030  2.297980  0.000000
 1.303030  2.348485  0.000000
 1.303030  2.398990  0.000000
 1.303030  2.449495  0.000000
 1.303030  2.500000  0.000000
 1.303030  2.550505  0.000000
 1.303030  2.601010  0.000000
 1.303030  2.651515  0.000000
 1.303030  2.702020  0.000000
 1.303030  2.752525  0.000000
 1.303030  2.803030  0.000000
 1.303030  2.853535  0.000000
 1.303030  2.904040  0.000000
 1.303030  2.954545  0.000000
 1.303030  3.005051  0.000000
 1.303030  3.055556  0.000000
 1.303030  3.106061  0.000000
 1.303030  3.156566  0.000000
 1.303030  3.207071  0.000000
 1.303030  3.257576  0.000000
 1.303030  3.308081  0.000000
 1.303030  3.358586  0.000000
 1.303030  3.409091  0.000000
 1.303030  3.459596  0.000000
 1.303030  3.510101  0.000000
 1.303030  3.560606  0.000000
 1.303030  3.611111  0.000000
 1.303030  3.661616  0.000000
 1.303030  3.712121  0.000000
 1.303030  3.762626  0.000000
 1.303030  3.813131  0.000000
 1.303030  3.863636  0.000000
 1.303030  3.914141  0.000000
 1.303030  3.964646  0.000000
 1.303030  4.015152  0.000000
 1.303030  4.065657  0.000000
 1.303030  4.116162  0.000000
 1.303030  4.166667  0.000000
 1.303030  4.217172  0.000000
 1.303030  4.267677  0.000000
 1.303030  4.318182  0.000000
 1.303030  4.368687  0.000000
 1.303030  4.419192  0.000000
 1.303030  4.469697  0.000000
 1.303030  4.520202  0.000000
 1.303030  4.570707  0.000000
 1.303030  4.621212  0.000000
 1.303030  4.671717  0.000000
 1.303030  4.722222  0.000000
 1.303030  4.772727  0.000000
 1.303030  4.823232  0.000000
 1.303030  4.873737  0.000000
 1.303030  4.924242  0.000000
 1.303030  4.974747  0.000000
 1.323232  0.025253  0.000000
 1.323232  0.075758  0.000000
 1.323232  0.126263  0.000000
 1.323232  0.176768  0.000000
 1.323232  0.227273  0.000000
 1.323232  0.277778  0.000000
 1.323232  0.328283  0.000000
 1.323232  0.378788  0.000000
 1.323232  0.429293  0.000000
 1.323232  0.479798  0.000000
 1.323232  0.530303  0.000000
 1.323232  0.580808  0.000000
 1.323232  0.631313  0.000000
 1.323232  0.681818  0.000000
 1.323232  0.732323  0.000000
 1.323232  0.782828  0.000000
 1.323232  0.833333  0.000000
 1.323232  0.883838  0.000000
 1.323232  0.934343  0.000000
 1.323232  0.984848  0.000000
 1.323232  1.035354  0.000000
 1.323232  1.085859  0.000000
 1.323232  1.136364  0.000000
 1.323232  1.186869  0.000000
 1.323232  1.237374  0.000000
 1.323232  1.287879  0.000000
 1.323232  1.338384  4.000000
 1.323232  1.388889  0.000000
 1.323232  1.439394  0.000000
 1.323232  1.489899  0.000000
 1.323232  1.540404  0.000000
 1.323232  1.590909  0.000000
 1.323232  1.641414  0.000000
 1.323232  1.691919  0.000000
 1.323232  1.742424  0.000000
 1.323232  1.792929  0.000000
 1.323232  1.843434  0.000000
 1.323232  1.893939  0.000000
 1.323232  1.944444  0.000000
 1.323232  1.994949  0.000000
 1.323232  2.045455  2.000000
 1.323232  2.095960  0.000000
 1.323232  2.146465  0.000000
 1.323232  2.196970  0.000000
 1.323232  2.247475  0.000000
 1.323232  2.297980  0.000000
 1.323232  2.348485  0.000000
 1.323232  2.398990  0.000000
 1.323232  2.449495  0.000000
 1.323232  2.500000  0.000000
 1.323232  2.550505  0.000000
 1.323232  2.601010  0.000000
 1.323232  2.651515  0.000000
 1.323232  2.702020  0.000000
 1.323232  2.752525  0.000000
 1.323232  2.803030  0.000000
 1.323232  2.853535  0.000000
 1.323232  2.904040  0.000000
 1.323232  2.954545  0.000000
 1.323232  3.005051  0.000000
 1.323232  3.055556  0.000000
 1.323232  3.106061  0.000000
 1.323232  3.156566  0.000000
 1.323232  3.207071  0.000000
 1.323232  3.257576  0.000000
 1.323232  3.308081  0.000000
 1.323232  3.358586  0.000000
 1.323232  3.409091  0.000000
 1.323232  3.459596  0.000000
 1.323232  3.510101  0.000000
 1.323232  3.560606  0.000000
 1.323232  3.611111  0.000000
 1.323232  3.661616  0.000000
 1.323232  3.712121  0.000000
 1.323232  3.762626  0.000000
 1.323232  3.813131  0.000000
 1.323232  3.863636  0.000000
 1.323232  3.914141  0.000000
 1.323232  3.964646  0.000000
 1.323232  4.015152  0.000000
 1.323232  4.065657  0.000000
 1.323232  4.116162  0.000000
 1.323232  4.166667  0.000000
 1.323232  4.217172  0.000000
 1.323232  4.267677  0.000000
 1.323232  4.318182  0.000000
 1.323232  4.368687  0.000000
 1.323232  4.419192  0.000000
 1.323232  4.469697  0.000000
 1.323232  4.520202  0.000000
 1.323232  4.570707  0.000000
 1.323232  4.621212  0.000000
 1.323232  4.671717  0.000000
 1.323232  4.722222  0.000000
 1.323232  4.772727  0.000000
 1.323232  4.823232  0.000000
 1.323232  4.873737  0.000000
 1.323232  4.924242  0.000000
 1.323232  4.974747  0.000000
 1.343434  0.025253  0.000000
 1.343434  0.075758  0.000000
 1.343434  0.126263  0.000000
 1.343434  0.176768  0.000000
 1.343434  0.227273  0.000000
 1.343434  0.277778  0.000000
 1.343434  0.328283  0.000000
 1.343434  0.378788  0.000000
 1.343434  0.429293  0.000000
 1.343434  0.479798  0.000000
 1.343434  0.530303  0.000000
 1.343434  0.580808  0.000000
 1.343434  0.631313  0.000000
 1.343434  0.681818  0.000000
 1.343434  0.732323  0.000000
 1.343434  0.782828  0.000000
 1.343434  0.833333  0.000000
 1.343434  0.883838  0.000000
 1.343434  0.934343  0.000000
 1.343434  0.984848  0.000000
 1.343434  1.035354  0.000000
 1.343434  1.085859  0.000000
 1.343434  1.136364  0.000000
 1.343434  1.186869  0.000000
 1.343434  1.237374  0.000000
 1.343434  1.287879  0.000000
 1.343434  1.338384  5.000000
 1.343434  1.388889  2.000000
 1.343434  1.439394  0.000000
 1.343434  1.489899  0.000000
 1.343434  1.540404  0.000000
 1.343434  1.590909  0.000000
 1.343434  1.641414  0.000000
 1.343434  1.691919  0.000000
 1.343434  1.742424  0.000000
 1.343434  1.792929  0.000000
 1.343434  1.843434  0.000000
 1.343434  1.893939  0.000000
 1.343434  1.944444  0.000000
 1.343434  1.994949  0.000000
 1.343434  2.045455  0.000000
 1.343434  2.095960  0.000000
 1.343434  2.146465  0.000000
 1.343434  2.196970  0.000000
 1.343434  2.247475  0.000000
 1.343434  2.297980  0.000000
 1.343434  2.348485  0.000000
 1.343434  2.398990  0.000000
 1.343434  2.449495  0.000000
 1.343434  2.500000  0.000000
 1.343434  2.550505  0.000000
 1.343434  2.601010  0.000000
 1.343434  2.651515  0.000000
 1.343434  2.702020  0.000000
 1.343434  2.752525  0.000000
 1.343434  2.803030  0.000000
 1.343434  2.853535  0.000000
 1.343434  2.904040  0.000000
 1.343434  2.954545  0.000000
 1.343434  3.005051  0.000000
 1.343434  3.055556  0.000000
 1.343434  3.106061  0.000000
 1.343434  3.156566  0.000000
 1.343434  3.207071  0.000000
 1.343434  3.257576  0.000000
 1.343434  3.308081  0.000000
 1.343434  3.358586  0.000000
 1.343434  3.409091  0.000000
 1.343434  3.459596  0.000000
 1.343434  3.510101  0.000000
 1.343434  3.560606  0.000000
 1.343434  3.611111  0.000000
 1.343434  3.661616  0.000000
 1.343434  3.712121  0.000000
 1.343434  3.762626  0.000000
 1.343434  3.813131  0.000000
 1.343434  3.863636  0.000000
 1.343434  3.914141  0.000000
 1.343434  3.964646  0.000000
 1.343434  4.015152  0.000000
 1.343434  4.065657  0.000000
 1.343434  4.116162  0.000000
 1.343434  4.166667  0.000000
 1.343434  4.217172  0.000000
 1.343434  4.267677  0.000000
 1.343434  4.318182  0.000000
 1.343434  4.368687  0.000000
 1.343434  4.419192  0.000000
 1.343434  4.469697  0.000000
 1.343434  4.520202  0.000000
 1.343434  4.570707  0.000000
 1.343434  4.621212  0.000000
 1.343434  4.671717  0.000000
 1.343434  4.722222  0.000000
 1.343434  4.772727  0.000000
 1.343434  4.823232  0.000000
 1.343434  4.873737  0.000000
 1.343434  4.924242  0.000000
 1.343434  4.974747  0.000000
 1.363636  0.025253  0.000000
 1.363636  0.075758  0.000000
 1.363636  0.126263  0.000000
 1.363636  0.176768  0.000000
 1.363636  0.227273  0.000000
 1.363636  0.277778  0.000000
 1.363636  0.328283  0.000000
 1.363636  0.378788  0.000000
 1.363636  0.429293  0.000000
 1.363636  0.479798  0.000000
 1.363636  0.530303  0.000000
 1.363636  0.580808  0.000000
 1.363636  0.631313  0.000000
 1.363636  0.681818  0.000000
 1.363636  0.732323  0.000000
 1.363636  0.782828  0.000000
 1.363636  0.833333  0.000000
 1.363636  0.883838  0.000000
 1.363636  0.934343  0.000000
 1.363636  0.984848  0.000000
 1.363636  1.035354  0.000000
 1.363636  1.085859  0.000000
 1.363636  1.136364  0.000000
 1.363636  1.186869  0.000000
 1.363636  1.237374  0.000000
 1.363636  1.287879  0.000000
 1.363636  1.338384  2.000000
 1.363636  1.388889  3.000000
 1.363636  1.439394  0.000000
 1.363636  1.489899  1.000000
 1.363636  1.540404  0.000000
 1.363636  1.590909  0.000000
 1.363636  1.641414  0.000000
 1.363636  1.691919  0.000000
 1.363636  1.742424  0.000000
 1.363636  1.792929  0.000000
 1.363636  1.843434  0.000000
 1.363636  1.893939  0.000000
 1.363636  1.944444  0.000000
 1.363636  1.994949  0.000000
 1.363636  2.045455  0.000000
 1.363636  2.095960  0.000000
 1.363636  2.146465  0.000000
 1.363636  2.196970  0.000000
 1.363636  2.247475  0.000000
 1.363636  2.297980  0.000000
 1.363636  2.348485  0.000000
 1.363636  2.398990  0.000000
 1.363636  2.449495  0.000000
 1.363636  2.500000  0.000000
 1.363636  2.550505  0.000000
 1.363636  2.601010  0.000000
 1.363636  2.651515  0.000000
 1.363636  2.702020  0.000000
 1.363636  2.752525  0.000000
 1.363636  2.803030  0.000000
 1.363636  2.853535  0.000000
 1.363636  2.904040  0.000000
 1.363636  2.954545  0.000000
 1.363636  3.005051  0.000000
 1.363636  3.055556  0.000000
 1.363636  3.106061  0.000000
 1.363636  3.156566  0.000000
 1.363636  3.207071  0.000000
 1.363636  3.257576  0.000000
 1.363636  3.308081  0.000000
 1.363636  3.358586  0.000000
 1.363636  3.409091  0.000000
 1.363636  3.459596  0.000000
 1.363636  3.510101  0.000000
 1.363636  3.560606  0.000000
 1.363636  3.611111  0.000000
 1.363636  3.661616  0.000000
 1.363636  3.712121  0.000000
 1.363636  3.762626  0.000000
 1.363636  3.813131  0.000000
 1.363636  3.863636  0.000000
 1.363636  3.914141  0.000000
 1.363636  3.964646  0.000000
 1.363636  4.015152  0.000000
 1.363636  4.065657  0.000000
 1.363636  4.116162  0.000000
 1.363636  4.166667  0.000000
 1.363636  4.217172  0.000000
 1.363636  4.267677  0.000000
 1.363636  4.318182  0.000000
 1.363636  4.368687  0.000000
 1.363636  4.419192  0.000000
 1.363636  4.469697  0.000000
 1.363636  4.520202  0.000000
 1.363636  4.570707  0.000000
 1.363636  4.621212  0.000000
 1.363636  4.671717  0.000000
 1.363636  4.722222  0.000000
 1.363636  4.772727  0.000000
 1.363636  4.823232  0.000000
 1.363636  4.873737  0.000000
 1.363636  4.924242  0.000000
 1.363636  4.974747  0.000000
 1.383838  0.025253  0.000000
 1.383838  0.075758  0.000000
 1.383838  0.126263  0.000000
 1.383838  0.176768  0.000000
 1.383838  0.227273  0.000000
 1.383838  0.277778  0.000000
 1.383838  0.328283  0.000000
 1.383838  0.378788  0.000000
 1.383838  0.429293  0.000000
 1.383838  0.479798  0.000000
 1.383838  0.530303  0.000000
 1.383838  0.580808  0.000000
 1.383838  0.631313  0.000000
 1.383838  0.681818  0.000000
 1.383838  0.732323  0.000000
 1.383838  0.782828  0.000000
 1.383838  0.833333  0.000000
 1.383838  0.883838  0.000000
 1.383838  0.934343  0.000000
 1.383838  0.984848  0.000000
 1.383838  1.035354  0.000000
 1.383838  1.085859  0.000000
 1.383838  1.136364  0.000000
 1.383838  1.186869  0.000000
 1.383838  1.237374  0.000000
 1.383838  1.287879  0.000000
 1.383838  1.338384  0.000000
 1.383838  1.388889  4.000000
 1.383838  1.439394  0.000000
 1.383838  1.489899  0.000000
 1.383838  1.540404  0.000000
 1.383838  1.590909  0.000000
 1.383838  1.641414  0.000000
 1.383838  1.691919  0.000000
 1.383838  1.742424  0.000000
 1.383838  1.792929  0.000000
 1.383838  1.843434  0.000000
 1.383838  1.893939  0.000000
 1.383838  1.944444  0.000000
 1.383838  1.994949  0.000000
 1.383838  2.045455  0.000000
 1.383838  2.095960  0.000000
 1.383838  2.146465  0.000000
 1.383838  2.196970  0.000000
 1.383838  2.247475  0.000000
 1.383838  2.297980  0.000000
 1.383838  2.348485  0.000000
 1.383838  2.398990  0.000000
 1.383838  2.449495  0.000000
 1.383838  2.500000  0.000000
 1.383838  2.550505  0.000000
 1.383838  2.601010  0.000000
 1.383838  2.651515  0.000000
 1.383838  2.702020  0.000000
 1.383838  2.752525  0.000000
 1.383838  2.803030  0.000000
 1.383838  2.853535  0.000000
 1.383838  2.904040  0.000000
 1.383838  2.954545  0.000000
 1.383838  3.005051  0.000000
 1.383838  3.055556  0.000000
 1.383838  3.106061  0.000000
 1.383838  3.156566  0.000000
 1.383838  3.207071  0.000000
 1.383838  3.257576  0.000000
 1.383838  3.308081  0.000000
 1.383838  3.358586  0.000000
 1.383838  3.409091  0.000000
 1.383838  3.459596  0.000000
 1.383838  3.510101  0.000000
 1.383838  3.560606  0.000000
 1.383838  3.611111  0.000000
 1.383838  3.661616  0.000000
 1.383838  3.712121  0.000000
 1.383838  3.762626  0.000000
 1.383838  3.813131  0.000000
 1.383838  3.863636  0.000000
 1.383838  3.914141  0.000000
 1.383838  3.964646  0.000000
 1.383838  4.015152  0.000000
 1.383838  4.065657  0.000000
 1.383838  4.116162  0.000000
 1.383838  4.166667  0.000000
 1.383838  4.217172  0.000000
 1.383838  4.267677  0.000000
 1.383838  4.318182  0.000000
 1.383838  4.368687  0.000000
 1.383838  4.419192  0.000000
 1.383838  4.469697  0.000000
 1.383838  4.520202  0.000000
 1.383838  4.570707  0.000000
 1.383838  4.621212  0.000000
 1.383838  4.671717  0.000000
 1.383838  4.722222  0.000000
 1.383838  4.772727  0.000000
 1.383838  4.823232  0.000000
 1.383838  4.873737  0.000000
 1.383838  4.924242  0.000000
 1.383838  4.974747  0.000000
 1.404040  0.025253  0.000000
 1.404040  0.075758  0.000000
 1.404040  0.126263  0.000000
 1.404040  0.176768  0.000000
 1.404040  0.227273  0.000000
 1.404040  0.277778  0.000000
 1.404040  0.328283  0.000000
 1.404040  0.378788  0.000000
 1.404040  0.429293  0.000000
 1.404040  0.479798  0.000000
 1.404040  0.530303  0.000000
 1.404040  0.580808  0.000000
 1.404040  0.631313  0.000000
 1.404040  0.681818  0.000000
 1.404040  0.732323  0.000000
 1.404040  0.782828  0.000000
 1.404040  0.833333  0.000000
 1.404040  0.883838  0.000000
 1.404040  0.934343  0.000000
 1.404040  0.984848  0.000000
 1.404040  1.035354  0.000000
 1.404040  1.085859  0.000000
 1.404040  1.136364  0.000000
 1.404040  1.186869  0.000000
 1.404040  1.237374  0.000000
 1.404040  1.287879  0.000000
 1.404040  1.338384  0.000000
 1.404040  1.388889  0.000000
 1.404040  1.439394  0.000000
 1.404040  1.489899  0.000000
 1.404040  1.540404  0.000000
 1.404040  1.590909  0.000000
 1.404040  1.641414  0.000000
 1.404040  1.691919  0.000000
 1.404040  1.742424  0.000000
 1.404040  1.792929  0.000000
 1.404040  1.843434  0.000000
 1.404040  1.893939  0.000000
 1.404040  1.944444  0.000000
 1.404040  1.994949  0.000000
 1.404040  2.045455  0.000000
 1.404040  2.095960  0.000000
 1.404040  2.146465  0.000000
 1.404040  2.196970  0.000000
 1.404040  2.247475  0.000000
 1.404040  2.297980  0.000000
 1.404040  2.348485  0.000000
 1.404040  2.398990  0.000000
 1.404040  2.449495  0.000000
 1.404040  2.500000  0.000000
 1.404040  2.550505  0.000000
 1.404040  2.601010  0.000000
 1.404040  2.651515  0.000000
 1.404040  2.702020  0.000000
 1.404040  2.752525  0.000000
 1.404040  2.803030  0.000000
 1.404040  2.853535  0.000000
 1.404040  2.904040  0.000000
 1.404040  2.954545  0.000000
 1.404040  3.005051  0.000000
 1.404040  3.055556  0.000000
 1.404040  3.106061  0.000000
 1.404040  3.156566  0.000000
 1.404040  3.207071  0.000000
 1.404040  3.257576  0.000000
 1.404040  3.308081  0.000000
 1.404040  3.358586  0.000000
 1.404040  3.409091  0.000000
 1.404040  3.459596  0.000000
 1.404040  3.510101  0.000000
 1.404040  3.560606  0.000000
 1.404040  3.611111  0.000000
 1.404040  3.661616  0.000000
 1.404040  3.712121  0.000000
 1.404040  3.762626  0.000000
 1.404040  3.813131  0.000000
 1.404040  3.863636  0.000000
 1.404040  3.914141  0.000000
 1.404040  3.964646  0.000000
 1.404040  4.015152  0.000000
 1.404040  4.065657  0.000000
 1.404040  4.116162  0.000000
 1.404040  4.166667  0.000000
 1.404040  4.217172  0.000000
 1.404040  4.267677  0.000000
 1.404040  4.318182  0.000000
 1.404040  4.368687  0.000000
 1.404040  4.419192  0.000000
 1.404040  4.469697  0.000000
 1.404040  4.520202  0.000000
 1.404040  4.570707  0.000000
 1.404040  4.621212  0.000000
 1.404040  4.671717  0.000000
 1.404040  4.722222  0.000000
 1.404040  4.772727  0.000000
 1.404040  4.823232  0.000000
 1.404040  4.873737  0.000000
 1.404040  4.924242  0.000000
 1.404040  4.974747  0.000000
 1.424242  0.025253  0.000000
 1.424242  0.075758  0.000000
 1.424242  0.126263  0.000000
 1.424242  0.176768  0.000000
 1.424242  0.227273  0.000000
 1.424242  0.277778  0.000000
 1.424242  0.328283  0.000000
 1.424242  0.378788  0.000000
 1.424242  0.429293  0.000000
 1.424242  0.479798  0.000000
 1.424242  0.530303  0.000000
 1.424242  0.580808  0.000000
 1.424242  0.631313  0.000000
 1.424242  0.681818  0.000000
 1.424242  0.732323  0.000000
 1.424242  0.782828  0.000000
 1.424242  0.833333  0.000000
 1.424242  0.883838  0.000000
 1.424242  0.934343  0.000000
 1.424242  0.984848  0.000000
 1.424242  1.035354  0.000000
 1.424242  1.085859  0.000000
 1.424242  1.136364  0.000000
 1.424242  1.186869  0.000000
 1.424242  1.237374  0.000000
 1.424242  1.287879  0.000000
 1.424242  1.338384  0.000000
 1.424242  1.388889  0.000000
 1.424242  1.439394  0.000000
 1.424242  1.489899  0.000000
 1.424242  1.540404  0.000000
 1.424242  1.590909  0.000000
 1.424242  1.641414  0.000000
 1.424242  1.691919  0.000000
 1.424242  1.742424  0.000000
 1.424242  1.792929  0.000000
 1.424242  1.843434  0.000000
 1.424242  1.893939  0.000000
 1.424242  1.944444  0.000000
 1.424242  1.994949  0.000000
 1.424242  2.045455  0.000000
 1.424242  2.095960  0.000000
 1.424242  2.146465  0.000000
 1.424242  2.196970  0.000000
 1.424242  2.247475  0.000000
 1.424242  2.297980  1.000000
 1.424242  2.348485  0.000000
 1.424242  2.398990  0.000000
 1.424242  2.449495  0.000000
 1.424242  2.500000  0.000000
 1.424242  2.550505  0.000000
 1.424242  2.601010  0.000000
 1.424242  2.651515  0.000000
 1.424242  2.702020  0.000000
 1.424242  2.752525  0.000000
 1.424242  2.803030  0.000000
 1.424242  2.853535  0.000000
 1.424242  2.904040  0.000000
 1.424242  2.954545  0.000000
 1.424242  3.005051  0.000000
 1.424242  3.055556  0.000000
 1.424242  3.106061  0.000000
 1.424242  3.156566  0.000000
 1.424242  3.207071  0.000000
 1.424242  3.257576  0.000000
 1.424242  3.308081  0.000000
 1.424242  3.358586  0.000000
 1.424242  3.409091  0.000000
 1.424242  3.459596  0.000000
 1.424242  3.510101  0.000000
 1.424242  3.560606  0.000000
 1.424242  3.611111  0.000000
 1.424242  3.661616  0.000000
 1.424242  3.712121  0.000000
 1.424242  3.762626  0.000000
 1.424242  3.813131  0.000000
 1.424242  3.863636  0.000000
 1.424242  3.914141  0.000000
 1.424242  3.964646  0.000000
 1.424242  4.015152  0.000000
 1.424242  4.065657  0.000000
 1.424242  4.116162  0.000000
 1.424242  4.166667  0.000000
 1.424242  4.217172  0.000000
 1.424242  4.267677  0.000000
 1.424242  4.318182  0.000000
 1.424242  4.368687  0.000000
 1.424242  4.419192  0.000000
 1.424242  4.469697  0.000000
 1.424242  4.520202  0.000000
 1.424242  4.570707  0.000000
 1.424242  4.621212  0.000000
 1.424242  4.671717  0.000000
 1.424242  4.722222  0.000000
 1.424242  4.772727  0.000000
 1.424242  4.823232  0.000000
 1.424242  4.873737  0.000000
 1.424242  4.924242  0.000000
 1.424242  4.974747  0.000000
 1.444444  0.025253  0.000000
 1.444444  0.075758  0.000000
 1.444444  0.126263  0.000000
 1.444444  0.176768  0.000000
 1.444444  0.227273  0.000000
 1.444444  0.277778  0.000000
 1.444444  0.328283  0.000000
 1.444444  0.378788  0.000000
 1.444444  0.429293  0.000000
 1.444444  0.479798  0.000000
 1.444444  0.530303  0.000000
 1.444444  0.580808  0.000000
 1.444444  0.631313  0.000000
 1.444444  0.681818  0.000000
 1.444444  0.732323  0.000000
 1.444444  0.782828  0.000000
 1.444444  0.833333  0.000000
 1.444444  0.883838  0.000000
 1.444444  0.934343  0.000000
 1.444444  0.984848  0.000000
 1.444444  1.035354  0.000000
 1.444444  1.085859  0.000000
 1.444444  1.136364  0.000000
 1.444444  1.186869  0.000000
 1.444444  1.237374  0.000000
 1.444444  1.287879  0.000000
 1.444444  1.338384  0.000000
 1.444444  1.388889  0.000000
 1.444444  1.439394  0.000000
 1.444444  1.489899  0.000000
 1.444444  1.540404  0.000000
 1.444444  1.590909  0.000000
 1.444444  1.641414  0.000000
 1.444444  1.691919  0.000000
 1.444444  1.742424  0.000000
 1.444444  1.792929  0.000000
 1.444444  1.843434  0.000000
 1.444444  1.893939  0.000000
 1.444444  1.944444  0.000000
 1.444444  1.994949  0.000000
 1.444444  2.045455  0.000000
 1.444444  2.095960  0.000000
 1.444444  2.146465  0.000000
 1.444444  2.196970  0.000000
 1.444444  2.247475  0.000000
 1.444444  2.297980  0.000000
 1.444444  2.348485  0.000000
 1.444444  2.398990  0.000000
 1.444444  2.449495  0.000000
 1.444444  2.500000  0.000000
 1.444444  2.550505  0.000000
 1.444444  2.601010  0.000000
 1.444444  2.651515  0.000000
 1.444444  2.702020  0.000000
 1.444444  2.752525  0.000000
 1.444444  2.803030  0.000000
 1.444444  2.853535  0.000000
 1.444444  2.904040  0.000000
 1.444444  2.954545  0.000000
 1.444444  3.005051  0.000000
 1.444444  3.055556  0.000000
 1.444444  3.106061  0.000000
 1.444444  3.156566  0.000000
 1.444444  3.207071  0.000000
 1.444444  3.257576  0.000000
 1.444444  3.308081  0.000000
 1.444444  3.358586  0.000000
 1.444444  3.409091  0.000000
 1.444444  3.459596  0.000000
 1.444444  3.510101  0.000000
 1.444444  3.560606  0.000000
 1.444444  3.611111  0.000000
 1.444444  3.661616  0.000000
 1.444444  3.712121  0.000000
 1.444444  3.762626  0.000000
 1.444444  3.813131  0.000000
 1.444444  3.863636  0.000000
 1.444444  3.914141  0.000000
 1.444444  3.964646  0.000000
 1.444444  4.015152  0.000000
 1.444444  4.065657  0.000000
 1.444444  4.116162  0.000000
 1.444444  4.166667  0.000000
 1.444444  4.217172  0.000000
 1.444444  4.267677  0.000000
 1.444444  4.318182  0.000000
 1.444444  4.368687  0.000000
 1.444444  4.419192  0.000000
 1.444444  4.469697  0.000000
 1.444444  4.520202  0.000000
 1.444444  4.570707  0.000000
 1.444444  4.621212  0.000000
 1.444444  4.671717  0.000000
 1.444444  4.722222  0.000000
 1.444444  4.772727  0.000000
 1.444444  4.823232  0.000000
 1.444444  4.873737  0.000000
 1.444444  4.924242  0.000000
 1.444444  4.974747  0.000000
 1.464646  0.025253  0.000000
 1.464646  0.075758  0.000000
 1.464646  0.126263  0.000000
 1.464646  0.176768  0.000000
 1.464646  0.227273  0.000000
 1.464646  0.277778  0.000000
 1.464646  0.328283  0.000000
 1.464646  0.378788  0.000000
 1.464646  0.429293  0.000000
 1.464646  0.479798  0.000000
 1.464646  0.530303  0.000000
 1.464646  0.580808  0.000000
 1.464646  0.631313  0.000000
 1.464646  0.681818  0.000000
 1.464646  0.732323  0.000000
 1.464646  0.782828  0.000000
 1.464646  0.833333  0.000000
 1.464646  0.883838  0.000000
 1.464646  0.934343  0.000000
 1.464646  0.984848  0.000000
 1.464646  1.035354  0.000000
 1.464646  1.085859  0.000000
 1.464646  1.136364  0.000000
 1.464646  1.186869  0.000000
 1.464646  1.237374  0.000000
 1.464646  1.287879  0.000000
 1.464646  1.338384  0.000000
 1.464646  1.388889  0.000000
 1.464646  1.439394  0.000000
 1.464646  1.489899  0.000000
 1.464646  1.540404  0.000000
 1.464646  1.590909  0.000000
 1.464646  1.641414  0.000000
 1.464646  1.691919  0.000000
 1.464646  1.742424  0.000000
 1.464646  1.792929  0.000000
 1.464646  1.843434  0.000000
 1.464646  1.893939  0.000000
 1.464646  1.944444  0.000000
 1.464646  1.994949  0.000000
 1.464646  2.045455  0.000000
 1.464646  2.095960  0.000000
 1.464646  2.146465  0.000000
 1.464646  2.196970  0.000000
 1.464646  2.247475  0.000000
 1.464646  2.297980  0.000000
 1.464646  2.348485  0.000000
 1.464646  2.398990  0.000000
 1.464646  2.449495  0.000000
 1.464646  2.500000  0.000000
 1.464646  2.550505  0.000000
 1.464646  2.601010  0.000000
 1.464646  2.651515  0.000000
 1.464646  2.702020  0.000000
 1.464646  2.752525  0.000000
 1.464646  2.803030  0.000000
 1.464646  2.853535  0.000000
 1.464646  2.904040  0.000000
 1.464646  2.954545  0.000000
 1.464646  3.005051  0.000000
 1.464646  3.055556  0.000000
 1.464646  3.106061  0.000000
 1.464646  3.156566  0.000000
 1.464646  3.207071  0.000000
 1.464646  3.257576  0.000000
 1.464646  3.308081  0.000000
 1.464646  3.358586  0.000000
 1.464646  3.409091  0.000000
 1.464646  3.459596  0.000000
 1.464646  3.510101  0.000000
 1.464646  3.560606  0.000000
 1.464646  3.611111  0.000000
 1.464646  3.661616  0.000000
 1.464646  3.712121  0.000000
 1.464646  3.762626  0.000000
 1.464646  3.813131  0.000000
 1.464646  3.863636  0.000000
 1.464646  3.914141  0.000000
 1.464646  3.964646  0.000000
 1.464646  4.015152  0.000000
 1.464646  4.065657  0.000000
 1.464646  4.116162  0.000000
 1.464646  4.166667  0.000000
 1.464646  4.217172  0.000000
 1.464646  4.267677  0.000000
 1.464646  4.318182  0.000000
 1.464646  4.368687  0.000000
 1.464646  4.419192  0.000000
 1.464646  4.469697  0.000000
 1.464646  4.520202  0.000000
 1.464646  4.570707  0.000000
 1.464646  4.621212  0.000000
 1.464646  4.671717  0.000000
 1.464646  4.722222  0.000000
 1.464646  4.772727  0.000000
 1.464646  4.823232  0.000000
 1.464646  4.873737  0.000000
 1.464646  4.924242  0.000000
 1.464646  4.974747  0.000000
 1.484848  0.025253  0.000000
 1.484848  0.075758  0.000000
 1.484848  0.126263  0.000000
 1.484848  0.176768  0.000000
 1.484848  0.227273  0.000000
 1.484848  0.277778  0.000000
 1.484848  0.328283  0.000000
 1.484848  0.378788  0.000000
 1.484848  0.429293  0.000000
 1.484848  0.479798  0.000000
 1.484848  0.530303  0.000000
 1.484848  0.580808  0.000000
 1.484848  0.631313  0.000000
 1.484848  0.681818  0.000000
 1.484848  0.732323  0.000000
 1.484848  0.782828  0.000000
 1.484848  0.833333  0.000000
 1.484848  0.883838  0.000000
 1.484848  0.934343  0.000000
 1.484848  0.984848  0.000000
 1.484848  1.035354  0.000000
 1.484848  1.085859  0.000000
 1.484848  1.136364  0.000000
 1.484848  1.186869  0.000000
 1.484848  1.237374  0.000000
 1.484848  1.287879  0.000000
 1.484848  1.338384  0.000000
 1.484848  1.388889  0.000000
 1.484848  1.439394  0.000000
 1.484848  1.489899  0.000000
 1.484848  1.540404  0.000000
 1.484848  1.590909  0.000000
 1.484848  1.641414  0.000000
 1.484848  1.691919  0.000000
 1.484848  1.742424  0.000000
 1.484848  1.792929  0.000000
 1.484848  1.843434  0.000000
 1.484848  1.893939  0.000000
 1.484848  1.944444  0.000000
 1.484848  1.994949  0.000000
 1.484848  2.045455  0.000000
 1.484848  2.095960  0.000000
 1.484848  2.146465  0.000000
 1.484848  2.196970  0.000000
 1.484848  2.247475  0.000000
 1.484848  2.297980  0.000000
 1.484848  2.348485  0.000000
 1.484848  2.398990  0.000000
 1.484848  2.449495  0.000000
 1.484848  2.500000  0.000000
 1.484848  2.550505  0.000000
 1.484848  2.601010  0.000000
 1.484848  2.651515  0.000000
 1.484848  2.702020  0.000000
 1.484848  2.752525  0.000000
 1.484848  2.803030  0.000000
 1.484848  2.853535  0.000000
 1.484848  2.904040  0.000000
 1.484848  2.954545  0.000000
 1.484848  3.005051  0.000000
 1.484848  3.055556  0.000000
 1.484848  3.106061  0.000000
 1.484848  3.156566  0.000000
 1.484848  3.207071  0.000000
 1.484848  3.257576  0.000000
 1.484848  3.308081  0.000000
 1.484848  3.358586  0.000000
 1.484848  3.409091  0.000000
 1.484848  3.459596  0.000000
 1.484848  3.510101  0.000000
 1.484848  3.560606  0.000000
 1.484848  3.611111  0.000000
 1.484848  3.661616  0.000000
 1.484848  3.712121  0.000000
 1.484848  3.762626  0.000000
 1.484848  3.813131  0.000000
 1.484848  3.863636  0.000000
 1.484848  3.914141  0.000000
 1.484848  3.964646  0.000000
 1.484848  4.015152  0.000000
 1.484848  4.065657  0.000000
 1.484848  4.116162  0.000000
 1.484848  4.166667  0.000000
 1.484848  4.217172  0.000000
 1.484848  4.267677  0.000000
 1.484848  4.318182  0.000000
 1.484848  4.368687  0.000000
 1.484848  4.419192  0.000000
 1.484848  4.469697  0.000000
 1.484848  4.520202  0.000000
 1.484848  4.570707  0.000000
 1.484848  4.621212  0.000000
 1.484848  4.671717  0.000000
 1.484848  4.722222  0.000000
 1.484848  4.772727  0.000000
 1.484848  4.823232  0.000000
 1.484848  4.873737  0.000000
 1.484848  4.924242  0.000000
 1.484848  4.974747  0.000000
 1.505051  0.025253  0.000000
 1.505051  0.075758  0.000000
 1.505051  0.126263  0.000000
 1.505051  0.176768  0.000000
 1.505051  0.227273  0.000000
 1.505051  0.277778  0.000000
 1.505051  0.328283  0.000000
 1.505051  0.378788  0.000000
 1.505051  0.429293  0.000000
 1.505051  0.479798  0.000000
 1.505051  0.530303  0.000000
 1.505051  0.580808  0.000000
 1.505051  0.631313  0.000000
 1.505051  0.681818  0.000000
 1.505051  0.732323  0.000000
 1.505051  0.782828  0.000000
 1.505051  0.833333  0.000000
 1.505051  0.883838  0.000000
 1.505051  0.934343  0.000000
 1.505051  0.984848  0.000000
 1.505051  1.035354  0.000000
 1.505051  1.085859  0.000000
 1.505051  1.136364  0.000000
 1.505051  1.186869  0.000000
 1.505051  1.237374  0.000000
 1.505051  1.287879  0.000000
 1.505051  1.338384  0.000000
 1.505051  1.388889  0.000000
 1.505051  1.439394  0.000000
 1.505051  1.489899  0.000000
 1.505051  1.540404  0.000000
 1.505051  1.590909  0.000000
 1.505051  1.641414  0.000000
 1.505051  1.691919  0.000000
 1.505051  1.742424  0.000000
 1.505051  1.792929  0.000000
 1.505051  1.843434  0.000000
 1.505051  1.893939  0.000000
 1.505051  1.944444  0.000000
 1.505051  1.994949  0.000000
 1.505051  2.045455  0.000000
 1.505051  2.095960  0.000000
 1.505051  2.146465  0.000000
 1.505051  2.196970  0.000000
 1.505051  2.247475  0.000000
 1.505051  2.297980  0.000000
 1.505051  2.348485  0.000000
 1.505051  2.398990  0.000000
 1.505051  2.449495  0.000000
 1.505051  2.500000  0.000000
 1.505051  2.550505  0.000000
 1.505051  2.601010  0.000000
 1.505051  2.651515  0.000000
 1.505051  2.702020  0.000000
 1.505051  2.752525  0.000000
 1.505051  2.803030  0.000000
 1.505051  2.853535  0.000000
 1.505051  2.904040  0.000000
 1.505051  2.954545  0.000000
 1.505051  3.005051  0.000000
 1.505051  3.055556  0.000000
 1.505051  3.106061  0.000000
 1.505051  3.156566  0.000000
 1.505051  3.207071  0.000000
 1.505051  3.257576  0.000000
 1.505051  3.308081  0.000000
 1.505051  3.358586  0.000000
 1.505051  3.409091  0.000000
 1.505051  3.459596  0.000000
 1.505051  3.510101  0.000000
 1.505051  3.560606  0.000000
 1.505051  3.611111  0.000000
 1.505051  3.661616  0.000000
 1.505051  3.712121  0.000000
 1.505051  3.762626  0.000000
 1.505051  3.813131  0.000000
 1.505051  3.863636  0.000000
 1.505051  3.914141  0.000000
 1.505051  3.964646  0.000000
 1.505051  4.015152  0.000000
 1.505051  4.065657  0.000000
 1.505051  4.116162  0.000000
 1.505051  4.166667  0.000000
 1.505051  4.217172  0.000000
 1.505051  4.267677  0.000000
 1.505051  4.318182  0.000000
 1.505051  4.368687  0.000000
 1.505051  4.419192  0.000000
 1.505051  4.469697  0.000000
 1.505051  4.520202  0.000000
 1.505051  4.570707  0.000000
 1.505051  4.621212  0.000000
 1.505051  4.671717  0.000000
 1.505051  4.722222  0.000000
 1.505051  4.772727  0.000000
 1.505051  4.823232  0.000000
 1.505051  4.873737  0.000000
 1.505051  4.924242  0.000000
 1.505051  4.974747  0.000000
 1.525253  0.025253  0.000000
 1.525253  0.075758  0.000000
 1.525253  0.126263  0.000000
 1.525253  0.176768  0.000000
 1.525253  0.227273  0.000000
 1.525253  0.277778  0.000000
 1.525253  0.328283  0.000000
 1.525253  0.378788  0.000000
 1.525253  0.429293  0.000000
 1.525253  0.479798  0.000000
 1.525253  0.530303  0.000000
 1.525253  0.580808  0.000000
 1.525253  0.631313  0.000000
 1.525253  0.681818  0.000000
 1.525253  0.732323  0.000000
 1.525253  0.782828  0.000000
 1.525253  0.833333  0.000000
 1.525253  0.883838  0.000000
 1.525253  0.934343  0.000000
 1.525253  0.984848  0.000000
 1.525253  1.035354  0.000000
 1.525253  1.085859  0.000000
 1.525253  1.136364  0.000000
 1.525253  1.186869  0.000000
 1.525253  1.237374  0.000000
 1.525253  1.287879  0.000000
 1.525253  1.338384  0.000000
 1.525253  1.388889  0.000000
 1.525253  1.439394  0.000000
 1.525253  1.489899  0.000000
 1.525253  1.540404  0.000000
 1.525253  1.590909  0.000000
 1.525253  1.641414  0.000000
 1.525253  1.691919  0.000000
 1.525253  1.742424  0.000000
 1.525253  1.792929  0.000000
 1.525253  1.843434  0.000000
 1.525253  1.893939  0.000000
 1.525253  1.944444  0.000000
 1.525253  1.994949  0.000000
 1.525253  2.045455  0.000000
 1.525253  2.095960  0.000000
 1.525253  2.146465  0.000000
 1.525253  2.196970  0.000000
 1.525253  2.247475  0.000000
 1.525253  2.297980  0.000000
 1.525253  2.348485  0.000000
 1.525253  2.398990  0.000000
 1.525253  2.449495  0.000000
 1.525253  2.500000  0.000000
 1.525253  2.550505  0.000000
 1.525253  2.601010  0.000000
 1.525253  2.651515  0.000000
 1.525253  2.702020  0.000000
 1.525253  2.752525  0.000000
 1.525253  2.803030  0.000000
 1.525253  2.853535  0.000000
 1.525253  2.904040  0.000000
 1.525253  2.954545  0.000000
 1.525253  3.005051  0.000000
 1.525253  3.055556  0.000000
 1.525253  3.106061  0.000000
 1.525253  3.156566  0.000000
 1.525253  3.207071  0.000000
 1.525253  3.257576  0.000000
 1.525253  3.308081  0.000000
 1.525253  3.358586  0.000000
 1.525253  3.409091  0.000000
 1.525253  3.459596  0.000000
 1.525253  3.510101  0.000000
 1.525253  3.560606  0.000000
 1.525253  3.611111  0.000000
 1.525253  3.661616  0.000000
 1.525253  3.712121  0.000000
 1.525253  3.762626  0.000000
 1.525253  3.813131  0.000000
 1.525253  3.863636  0.000000
 1.525253  3.914141  0.000000
 1.525253  3.964646  0.000000
 1.525253  4.015152  0.000000
 1.525253  4.065657  0.000000
 1.525253  4.116162  0.000000
 1.525253  4.166667  0.000000
 1.525253  4.217172  0.000000
 1.525253  4.267677  0.000000
 1.525253  4.318182  0.000000
 1.525253  4.368687  0.000000
 1.525253  4.419192  0.000000
 1.525253  4.469697  0.000000
 1.525253  4.520202  0.000000
 1.525253  4.570707  0.000000
 1.525253  4.621212  0.000000
 1.525253  4.671717  0.000000
 1.525253  4.722222  0.000000
 1.525253  4.772727  0.000000
 1.525253  4.823232  0.000000
 1.525253  4.873737  0.000000
 1.525253  4.924242  0.000000
 1.525253  4.974747  0.000000
 1.545455  0.025253  0.000000
 1.545455  0.075758  0.000000
 1.545455  0.126263  0.000000
 1.545455  0.176768  0.000000
 1.545455  0.227273  0.000000
 1.545455  0.277778  0.000000
 1.545455  0.328283  0.000000
 1.545455  0.378788  0.000000
 1.545455  0.429293  0.000000
 1.545455  0.479798  0.000000
 1.545455  0.530303  0.000000
 1.545455  0.580808  0.000000
 1.545455  0.631313  0.000000
 1.545455  0.681818  0.000000
 1.545455  0.732323  0.000000
 1.545455  0.782828  0.000000
 1.545455  0.833333  0.000000
 1.545455  0.883838  0.000000
 1.545455  0.934343  0.000000
 1.545455  0.984848  0.000000
 1.545455  1.035354  0.000000
 1.545455  1.085859  0.000000
 1.545455  1.136364  0.000000
 1.545455  1.186869  0.000000
 1.545455  1.237374  0.000000
 1.545455  1.287879  0.000000
 1.545455  1.338384  0.000000
 1.545455  1.388889  0.000000
 1.545455  1.439394  0.000000
 1.545455  1.489899  0.000000
 1.545455  1.540404  0.000000
 1.545455  1.590909  0.000000
 1.545455  1.641414  1.000000
 1.545455  1.691919  0.000000
 1.545455  1.742424  0.000000
 1.545455  1.792929  0.000000
 1.545455  1.843434  0.000000
 1.545455  1.893939  0.000000
 1.545455  1.944444  0.000000
 1.545455  1.994949  0.000000
 1.545455  2.045455  0.000000
 1.545455  2.095960  0.000000
 1.545455  2.146465  0.000000
 1.545455  2.196970  0.000000
 1.545455  2.247475  0.000000
 1.545455  2.297980  0.000000
 1.545455  2.348485  0.000000
 1.545455  2.398990  0.000000
 1.545455  2.449495  0.000000
 1.545455  2.500000  0.000000
 1.545455  2.550505  0.000000
 1.545455  2.601010  0.000000
 1.545455  2.651515  0.000000
 1.545455  2.702020  0.000000
 1.545455  2.752525  0.000000
 1.545455  2.803030  0.000000
 1.545455  2.853535  0.000000
 1.545455  2.904040  0.000000
 1.545455  2.954545  0.000000
 1.545455  3.005051  0.000000
 1.545455  3.055556  0.000000
 1.545455  3.106061  0.000000
 1.545455  3.156566  0.000000
 1.545455  3.207071  0.000000
 1.545455  3.257576  0.000000
 1.545455  3.308081  0.000000
 1.545455  3.358586  0.000000
 1.545455  3.409091  0.000000
 1.545455  3.459596  0.000000
 1.545455  3.510101  0.000000
 1.545455  3.560606  0.000000
 1.545455  3.611111  0.000000
 1.545455  3.661616  0.000000
 1.545455  3.712121  0.000000
 1.545455  3.762626  0.000000
 1.545455  3.813131  0.000000
 1.545455  3.863636  0.000000
 1.545455  3.914141  0.000000
 1.545455  3.964646  0.000000
 1.545455  4.015152  0.000000
 1.545455  4.065657  0.000000
 1.545455  4.116162  0.000000
 1.545455  4.166667  0.000000
 1.545455  4.217172  0.000000
 1.545455  4.267677  0.000000
 1.545455  4.318182  0.000000
 1.545455  4.368687  0.000000
 1.545455  4.419192  0.000000
 1.545455  4.469697  0.000000
 1.545455  4.520202  0.000000
 1.545455  4.570707  0.000000
 1.545455  4.621212  0.000000
 1.545455  4.671717  0.000000
 1.545455  4.722222  0.000000
 1.545455  4.772727  0.000000
 1.545455  4.823232  0.000000
 1.545455  4.873737  0.000000
 1.545455  4.924242  0.000000
 1.545455  4.974747  0.000000
 1.565657  0.025253  0.000000
 1.565657  0.075758  0.000000
 1.565657  0.126263  0.000000
 1.565657  0.176768  0.000000
 1.565657  0.227273  0.000000
 1.565657  0.277778  0.000000
 1.565657  0.328283  0.000000
 1.565657  0.378788  0.000000
 1.565657  0.429293  0.000000
 1.565657  0.479798  0.000000
 1.565657  0.530303  0.000000
 1.565657  0.580808  0.000000
 1.565657  0.631313  0.000000
 1.565657  0.681818  0.000000
 1.565657  0.732323  0.000000
 1.565657  0.782828  0.000000
 1.565657  0.833333  0.000000
 1.565657  0.883838  0.000000
 1.565657  0.934343  0.000000
 1.565657  0.984848  0.000000
 1.565657  1.035354  0.000000
 1.565657  1.085859  0.000000
 1.565657  1.136364  0.000000
 1.565657  1.186869  0.000000
 1.565657  1.237374  0.000000
 1.565657  1.287879  0.000000
 1.565657  1.338384  0.000000
 1.565657  1.388889  0.000000
 1.565657  1.439394  0.000000
 1.565657  1.489899  0.000000
 1.565657  1.540404  0.000000
 1.565657  1.590909  0.000000
 1.565657  1.641414  0.000000
 1.565657  1.691919  0.000000
 1.565657  1.742424  0.000000
 1.565657  1.792929  0.000000
 1.565657  1.843434  0.000000
 1.565657  1.893939  0.000000
 1.565657  1.944444  0.000000
 1.565657  1.994949  0.000000
 1.565657  2.045455  0.000000
 1.565657  2.095960  0.000000
 1.565657  2.146465  0.000000
 1.565657  2.196970  0.000000
 1.565657  2.247475  0.000000
 1.565657  2.297980  0.000000
 1.565657  2.348485  0.000000
 1.565657  2.398990  0.000000
 1.565657  2.449495  0.000000
 1.565657  2.500000  0.000000
 1.565657  2.550505  0.000000
 1.565657  2.601010  0.000000
 1.565657  2.651515  0.000000
 1.565657  2.702020  0.000000
 1.565657  2.752525  0.000000
 1.565657  2.803030  0.000000
 1.565657  2.853535  0.000000
 1.565657  2.904040  0.000000
 1.565657  2.954545  0.000000
 1.565657  3.005051  0.000000
 1.565657  3.055556  0.000000
 1.565657  3.106061  0.000000
 1.565657  3.156566  0.000000
 1.565657  3.207071  0.000000
 1.565657  3.257576  0.000000
 1.565657  3.308081  0.000000
 1.565657  3.358586  0.000000
 1.565657  3.409091  0.000000
 1.565657  3.459596  0.000000
 1.565657  3.510101  0.000000
 1.565657  3.560606  0.000000
 1.565657  3.611111  0.000000
 1.565657  3.661616  0.000000
 1.565657  3.712121  0.000000
 1.565657  3.762626  0.000000
 1.565657  3.813131  0.000000
 1.565657  3.863636  0.000000
 1.565657  3.914141  0.000000
 1.565657  3.964646  0.000000
 1.565657  4.015152  0.000000
 1.565657  4.065657  0.000000
 1.565657  4.116162  0.000000
 1.565657  4.166667  0.000000
 1.565657  4.217172  0.000000
 1.565657  4.267677  0.000000
 1.565657  4.318182  0.000000
 1.565657  4.368687  0.000000
 1.565657  4.419192  0.000000
 1.565657  4.469697  0.000000
 1.565657  4.520202  0.000000
 1.565657  4.570707  0.000000
 1.565657  4.621212  0.000000
 1.565657  4.671717  0.000000
 1.565657  4.722222  0.000000
 1.565657  4.772727  0.000000
 1.565657  4.823232  0.000000
 1.565657  4.873737  0.000000
 1.565657  4.924242  0.000000
 1.565657  4.974747  0.000000
 1.585859  0.025253  0.000000
 1.585859  0.075758  0.000000
 1.585859  0.126263  0.000000
 1.585859  0.176768  0.000000
 1.585859  0.227273  0.000000
 1.585859  0.277778  0.000000
 1.585859  0.328283  0.000000
 1.585859  0.378788  0.000000
 1.585859  0.429293  0.000000
 1.585859  0.479798  0.000000
 1.585859  0.530303  0.000000
 1.585859  0.580808  0.000000
 1.585859  0.631313  0.000000
 1.585859  0.681818  0.000000
 1.585859  0.732323  0.000000
 1.585859  0.782828  0.000000
 1.585859  0.833333  0.000000
 1.585859  0.883838  0.000000
 1.585859  0.934343  0.000000
 1.585859  0.984848  0.000000
 1.585859  1.035354  0.000000
 1.585859  1.085859  0.000000
 1.585859  1.136364  0.000000
 1.585859  1.186869  0.000000
 1.585859  1.237374  0.000000
 1.585859  1.287879  0.000000
 1.585859  1.338384  0.000000
 1.585859  1.388889  0.000000
 1.585859  1.439394  0.000000
 1.585859  1.489899  0.000000
 1.585859  1.540404  0.000000
 1.585859  1.590909  0.000000
 1.585859  1.641414  0.000000
 1.585859  1.691919  0.000000
 1.585859  1.742424  0.000000
 1.585859  1.792929  0.000000
 1.585859  1.843434  0.000000
 1.585859  1.893939  0.000000
 1.585859  1.944444  0.000000
 1.585859  1.994949  0.000000
 1.585859  2.045455  0.000000
 1.585859  2.095960  0.000000
 1.585859  2.146465  0.000000
 1.585859  2.196970  0.000000
 1.585859  2.247475  0.000000
 1.585859  2.297980  0.000000
 1.585859  2.348485  0.000000
 1.585859  2.398990  0.000000
 1.585859  2.449495  0.000000
 1.585859  2.500000  0.000000
 1.585859  2.550505  0.000000
 1.585859  2.601010  0.000000
 1.585859  2.651515  0.000000
 1.585859  2.702020  0.000000
 1.585859  2.752525  0.000000
 1.585859  2.803030  0.000000
 1.585859  2.853535  0.000000
 1.585859  2.904040  0.000000
 1.585859  2.954545  0.000000
 1.585859  3.005051  0.000000
 1.585859  3.055556  0.000000
 1.585859  3.106061  0.000000
 1.585859  3.156566  0.000000
 1.585859  3.207071  0.000000
 1.585859  3.257576  0.000000
 1.585859  3.308081  0.000000
 1.585859  3.358586  0.000000
 1.585859  3.409091  0.000000
 1.585859  3.459596  0.000000
 1.585859  3.510101  0.000000
 1.585859  3.560606  0.000000
 1.585859  3.611111  0.000000
 1.585859  3.661616  0.000000
 1.585859  3.712121  0.000000
 1.585859  3.762626  0.000000
 1.585859  3.813131  0.000000
 1.585859  3.863636  0.000000
 1.585859  3.914141  0.000000
 1.585859  3.964646  0.000000
 1.585859  4.015152  0.000000
 1.585859  4.065657  0.000000
 1.585859  4.116162  0.000000
 1.585859  4.166667  0.000000
 1.585859  4.217172  0.000000
 1.585859  4.267677  0.000000
 1.585859  4.318182  0.000000
 1.585859  4.368687  0.000000
 1.585859  4.419192  0.000000
 1.585859  4.469697  0.000000
 1.585859  4.520202  0.000000
 1.585859  4.570707  0.000000
 1.585859  4.621212  0.000000
 1.585859  4.671717  0.000000
 1.585859  4.722222  0.000000
 1.585859  4.772727  0.000000
 1.585859  4.823232  0.000000
 1.585859  4.873737  0.000000
 1.585859  4.924242  0.000000
 1.585859  4.974747  0.000000
 1.606061  0.025253  0.000000
 1.606061  0.075758  0.000000
 1.606061  0.126263  0.000000
 1.606061  0.176768  0.000000
 1.606061  0.227273  0.000000
 1.606061  0.277778  0.000000
 1.606061  0.328283  0.000000
 1.606061  0.378788  0.000000
 1.606061  0.429293  0.000000
 1.606061  0.479798  0.000000
 1.606061  0.530303  0.000000
 1.606061  0.580808  0.000000
 1.606061  0.631313  0.000000
 1.606061  0.681818  0.000000
 1.606061  0.732323  0.000000
 1.606061  0.782828  0.000000
 1.606061  0.833333  0.000000
 1.606061  0.883838  0.000000
 1.606061  0.934343  0.000000
 1.606061  0.984848  0.000000
 1.606061  1.035354  0.000000
 1.606061  1.085859  0.000000
 1.606061  1.136364  0.000000
 1.606061  1.186869  0.000000
 1.606061  1.237374  0.000000
 1.606061  1.287879  0.000000
 1.606061  1.338384  0.000000
 1.606061  1.388889  0.000000
 1.606061  1.439394  0.000000
 1.606061  1.489899  0.000000
 1.606061  1.540404  0.000000
 1.606061  1.590909  0.000000
 1.606061  1.641414  0.000000
 1.606061  1.691919  0.000000
 1.606061  1.742424  0.000000
 1.606061  1.792929  0.000000
 1.606061  1.843434  0.000000
 1.606061  1.893939  0.000000
 1.606061  1.944444  0.000000
 1.606061  1.994949  0.000000
 1.606061  2.045455  0.000000
 1.606061  2.095960  0.000000
 1.606061  2.146465  0.000000
 1.606061  2.196970  0.000000
 1.606061  2.247475  0.000000
 1.606061  2.297980  0.000000
 1.606061  2.348485  0.000000
 1.606061  2.398990  0.000000
 1.606061  2.449495  0.000000
 1.606061  2.500000  0.000000
 1.606061  2.550505  0.000000
 1.606061  2.601010  0.000000
 1.606061  2.651515  0.000000
 1.606061  2.702020  0.000000
 1.606061  2.752525  0.000000
 1.606061  2.803030  0.000000
 1.606061  2.853535  0.000000
 1.606061  2.904040  0.000000
 1.606061  2.954545  0.000000
 1.606061  3.005051  0.000000
 1.606061  3.055556  0.000000
 1.606061  3.106061  0.000000
 1.606061  3.156566  0.000000
 1.606061  3.207071  0.000000
 1.606061  3.257576  0.000000
 1.606061  3.308081  0.000000
 1.606061  3.358586  0.000000
 1.606061  3.409091  0.000000
 1.606061  3.459596  0.000000
 1.606061  3.510101  0.000000
 1.606061  3.560606  0.000000
 1.606061  3.611111  0.000000
 1.606061  3.661616  0.000000
 1.606061  3.712121  0.000000
 1.606061  3.762626  0.000000
 1.606061  3.813131  0.000000
 1.606061  3.863636  0.000000
 1.606061  3.914141  0.000000
 1.606061  3.964646  0.000000
 1.606061  4.015152  0.000000
 1.606061  4.065657  0.000000
 1.606061  4.116162  0.000000
 1.606061  4.166667  0.000000
 1.606061  4.217172  0.000000
 1.606061  4.267677  0.000000
 1.606061  4.318182  0.000000
 1.606061  4.368687  0.000000
 1.606061  4.419192  0.000000
 1.606061  4.469697  0.000000
 1.606061  4.520202  0.000000
 1.606061  4.570707  0.000000
 1.606061  4.621212  0.000000
 1.606061  4.671717  0.000000
 1.606061  4.722222  0.000000
 1.606061  4.772727  0.000000
 1.606061  4.823232  0.000000
 1.606061  4.873737  0.000000
 1.606061  4.924242  0.000000
 1.606061  4.974747  0.000000
 1.626263  0.025253  0.000000
 1.626263  0.075758  0.000000
 1.626263  0.126263  0.000000
 1.626263  0.176768  0.000000
 1.626263  0.227273  0.000000
 1.626263  0.277778  0.000000
 1.626263  0.328283  0.000000
 1.626263  0.378788  0.000000
 1.626263  0.429293  0.000000
 1.626263  0.479798  0.000000
 1.626263  0.530303  0.000000
 1.626263  0.580808  0.000000
 1.626263  0.631313  0.000000
 1.626263  0.681818  0.000000
 1.626263  0.732323  0.000000
 1.626263  0.782828  0.000000
 1.626263  0.833333  0.000000
 1.626263  0.883838  0.000000
 1.626263  0.934343  0.000000
 1.626263  0.984848  0.000000
 1.626263  1.035354  0.000000
 1.626263  1.085859  0.000000
 1.626263  1.136364  0.000000
 1.626263  1.186869  0.000000
 1.626263  1.237374  0.000000
 1.626263  1.287879  0.000000
 1.626263  1.338384  0.000000
 1.626263  1.388889  0.000000
 1.626263  1.439394  0.000000
 1.626263  1.489899  0.000000
 1.626263  1.540404  0.000000
 1.626263  1.590909  0.000000
 1.626263  1.641414  0.000000
 1.626263  1.691919  0.000000
 1.626263  1.742424  0.000000
 1.626263  1.792929  0.000000
 1.626263  1.843434  0.000000
 1.626263  1.893939  0.000000
 1.626263  1.944444  0.000000
 1.626263  1.994949  0.000000
 1.626263  2.045455  0.000000
 1.626263  2.095960  0.000000
 1.626263  2.146465  0.000000
 1.626263  2.196970  0.000000
 1.626263  2.247475  0.000000
 1.626263  2.297980  0.000000
 1.626263  2.348485  0.000000
 1.626263  2.398990  0.000000
 1.626263  2.449495  0.000000
 1.626263  2.500000  0.000000
 1.626263  2.550505  0.000000
 1.626263  2.601010  0.000000
 1.626263  2.651515  0.000000
 1.626263  2.702020  0.000000
 1.626263  2.752525  0.000000
 1.626263  2.803030  0.000000
 1.626263  2.853535  0.000000
 1.626263  2.904040  0.000000
 1.626263  2.954545  0.000000
 1.626263  3.005051  0.000000
 1.626263  3.055556  0.000000
 1.626263  3.106061  0.000000
 1.626263  3.156566  0.000000
 1.626263  3.207071  0.000000
 1.626263  3.257576  0.000000
 1.626263  3.308081  0.000000
 1.626263  3.358586  0.000000
 1.626263  3.409091  0.000000
 1.626263  3.459596  0.000000
 1.626263  3.510101  0.000000
 1.626263  3.560606  0.000000
 1.626263  3.611111  0.000000
 1.626263  3.661616  0.000000
 1.626263  3.712121  0.000000
 1.626263  3.762626  0.000000
 1.626263  3.813131  0.000000
 1.626263  3.863636  0.000000
 1.626263  3.914141  0.000000
 1.626263  3.964646  0.000000
 1.626263  4.015152  0.000000
 1.626263  4.065657  0.000000
 1.626263  4.116162  0.000000
 1.626263  4.166667  0.000000
 1.626263  4.217172  0.000000
 1.626263  4.267677  0.000000
 1.626263  4.318182  0.000000
 1.626263  4.368687  0.000000
 1.626263  4.419192  0.000000
 1.626263  4.469697  0.000000
 1.626263  4.520202  0.000000
 1.626263  4.570707  0.000000
 1.626263  4.621212  0.000000
 1.626263  4.671717  0.000000
 1.626263  4.722222  0.000000
 1.626263  4.772727  0.000000
 1.626263  4.823232  0.000000
 1.626263  4.873737  0.000000
 1.626263  4.924242  0.000000
 1.626263  4.974747  0.000000
 1.646465  0.025253  0.000000
 1.646465  0.075758  0.000000
 1.646465  0.126263  0.000000
 1.646465  0.176768  0.000000
 1.646465  0.227273  0.000000
 1.646465  0.277778  0.000000
 1.646465  0.328283  0.000000
 1.646465  0.378788  0.000000
 1.646465  0.429293  0.000000
 1.646465  0.479798  0.000000
 1.646465  0.530303  0.000000
 1.646465  0.580808  0.000000
 1.646465  0.631313  0.000000
 1.646465  0.681818  0.000000
 1.646465  0.732323  0.000000
 1.646465  0.782828  0.000000
 1.646465  0.833333  0.000000
 1.646465  0.883838  0.000000
 1.646465  0.934343  0.000000
 1.646465  0.984848  0.000000
 1.646465  1.035354  0.000000
 1.646465  1.085859  0.000000
 1.646465  1.136364  0.000000
 1.646465  1.186869  0.000000
 1.646465  1.237374  0.000000
 1.646465  1.287879  0.000000
 1.646465  1.338384  0.000000
 1.646465  1.388889  0.000000
 1.646465  1.439394  0.000000
 1.646465  1.489899  0.000000
 1.646465  1.540404  0.000000
 1.646465  1.590909  0.000000
 1.646465  1.641414  0.000000
 1.646465  1.691919  0.000000
 1.646465  1.742424  0.000000
 1.646465  1.792929  0.000000
 1.646465  1.843434  0.000000
 1.646465  1.893939  0.000000
 1.646465  1.944444  0.000000
 1.646465  1.994949  0.000000
 1.646465  2.045455  0.000000
 1.646465  2.095960  0.000000
 1.646465  2.146465  0.000000
 1.646465  2.196970  0.000000
 1.646465  2.247475  0.000000
 1.646465  2.297980  0.000000
 1.646465  2.348485  0.000000
 1.646465  2.398990  0.000000
 1.646465  2.449495  0.000000
 1.646465  2.500000  0.000000
 1.646465  2.550505  0.000000
 1.646465  2.601010  0.000000
 1.646465  2.651515  0.000000
 1.646465  2.702020  0.000000
 1.646465  2.752525  0.000000
 1.646465  2.803030  0.000000
 1.646465  2.853535  0.000000
 1.646465  2.904040  0.000000
 1.646465  2.954545  0.000000
 1.646465  3.005051  0.000000
 1.646465  3.055556  0.000000
 1.646465  3.106061  0.000000
 1.646465  3.156566  0.000000
 1.646465  3.207071  0.000000
 1.646465  3.257576  0.000000
 1.646465  3.308081  0.000000
 1.646465  3.358586  0.000000
 1.646465  3.409091  0.000000
 1.646465  3.459596  0.000000
 1.646465  3.510101  0.000000
 1.646465  3.560606  0.000000
 1.646465  3.611111  0.000000
 1.646465  3.661616  0.000000
 1.646465  3.712121  0.000000
 1.646465  3.762626  0.000000
 1.646465  3.813131  0.000000
 1.646465  3.863636  0.000000
 1.646465  3.914141  0.000000
 1.646465  3.964646  0.000000
 1.646465  4.015152  0.000000
 1.646465  4.065657  0.000000
 1.646465  4.116162  0.000000
 1.646465  4.166667  0.000000
 1.646465  4.217172  0.000000
 1.646465  4.267677  0.000000
 1.646465  4.318182  0.000000
 1.646465  4.368687  0.000000
 1.646465  4.419192  0.000000
 1.646465  4.469697  0.000000
 1.646465  4.520202  0.000000
 1.646465  4.570707  0.000000
 1.646465  4.621212  0.000000
 1.646465  4.671717  0.000000
 1.646465  4.722222  0.000000
 1.646465  4.772727  0.000000
 1.646465  4.823232  0.000000
 1.646465  4.873737  0.000000
 1.646465  4.924242  0.000000
 1.646465  4.974747  0.000000
 1.666667  0.025253  0.000000
 1.666667  0.075758  0.000000
 1.666667  0.126263  0.000000
 1.666667  0.176768  0.000000
 1.666667  0.227273  0.000000
 1.666667  0.277778  0.000000
 1.666667  0.328283  0.000000
 1.666667  0.378788  0.000000
 1.666667  0.429293  0.000000
 1.666667  0.479798  0.000000
 1.666667  0.530303  0.000000
 1.666667  0.580808  0.000000
 1.666667  0.631313  0.000000
 1.666667  0.681818  0.000000
 1.666667  0.732323  0.000000
 1.666667  0.782828  0.000000
 1.666667  0.833333  0.000000
 1.666667  0.883838  0.000000
 1.666667  0.934343  0.000000
 1.666667  0.984848  0.000000
 1.666667  1.035354  0.000000
 1.666667  1.085859  0.000000
 1.666667  1.136364  0.000000
 1.666667  1.186869  0.000000
 1.666667  1.237374  0.000000
 1.666667  1.287879  0.000000
 1.666667  1.338384  0.000000
 1.666667  1.388889  0.000000
 1.666667  1.439394  0.000000
 1.666667  1.489899  0.000000
 1.666667  1.540404  0.000000
 1.666667  1.590909  0.000000
 1.666667  1.641414  0.000000
 1.666667  1.691919  0.000000
 1.666667  1.742424  0.000000
 1.666667  1.792929  0.000000
 1.666667  1.843434  0.000000
 1.666667  1.893939  0.000000
 1.666667  1.944444  0.000000
 1.666667  1.994949  0.000000
 1.666667  2.045455  0.000000
 1.666667  2.095960  0.000000
 1.666667  2.146465  0.000000
 1.666667  2.196970  0.000000
 1.666667  2.247475  0.000000
 1.666667  2.297980  0.000000
 1.666667  2.348485  0.000000
 1.666667  2.398990  0.000000
 1.666667  2.449495  0.000000
 1.666667  2.500000  0.000000
 1.666667  2.550505  0.000000
 1.666667  2.601010  0.000000
 1.666667  2.651515  0.000000
 1.666667  2.702020  0.000000
 1.666667  2.752525  0.000000
 1.666667  2.803030  0.000000
 1.666667  2.853535  0.000000
 1.666667  2.904040  0.000000
 1.666667  2.954545  0.000000
 1.666667  3.005051  0.000000
 1.666667  3.055556  0.000000
 1.666667  3.106061  0.000000
 1.666667  3.156566  0.000000
 1.666667  3.207071  0.000000
 1.666667  3.257576  0.000000
 1.666667  3.308081  0.000000
 1.666667  3.358586  0.000000
 1.666667  3.409091  0.000000
 1.666667  3.459596  0.000000
 1.666667  3.510101  0.000000
 1.666667  3.560606  0.000000
 1.666667  3.611111  0.000000
 1.666667  3.661616  0.000000
 1.666667  3.712121  0.000000
 1.666667  3.762626  0.000000
 1.666667  3.813131  0.000000
 1.666667  3.863636  0.000000
 1.666667  3.914141  0.000000
 1.666667  3.964646  0.000000
 1.666667  4.015152  0.000000
 1.666667  4.065657  0.000000
 1.666667  4.116162  0.000000
 1.666667  4.166667  0.000000
 1.666667  4.217172  0.000000
 1.666667  4.267677  0.000000
 1.666667  4.318182  0.000000
 1.666667  4.368687  0.000000
 1.666667  4.419192  0.000000
 1.666667  4.469697  0.000000
 1.666667  4.520202  0.000000
 1.666667  4.570707  0.000000
 1.666667  4.621212  0.000000
 1.666667  4.671717  0.000000
 1.666667  4.722222  0.000000
 1.666667  4.772727  0.000000
 1.666667  4.823232  0.000000
 1.666667  4.873737  0.000000
 1.666667  4.924242  0.000000
 1.666667  4.974747  0.000000
 1.686869  0.025253  0.000000
 1.686869  0.075758  0.000000
 1.686869  0.126263  0.000000
 1.686869  0.176768  0.000000
 1.686869  0.227273  0.000000
 1.686869  0.277778  0.000000
 1.686869  0.328283  0.000000
 1.686869  0.378788  0.000000
 1.686869  0.429293  0.000000
 1.686869  0.479798  0.000000
 1.686869  0.530303  0.000000
 1.686869  0.580808  0.000000
 1.686869  0.631313  0.000000
 1.686869  0.681818  0.000000
 1.686869  0.732323  0.000000
 1.686869  0.782828  0.000000
 1.686869  0.833333  0.000000
 1.686869  0.883838  0.000000
 1.686869  0.934343  0.000000
 1.686869  0.984848  0.000000
 1.686869  1.035354  0.000000
 1.686869  1.085859  0.000000
 1.686869  1.136364  0.000000
 1.686869  1.186869  0.000000
 1.686869  1.237374  0.000000
 1.686869  1.287879  0.000000
 1.686869  1.338384  0.000000
 1.686869  1.388889  0.000000
 1.686869  1.439394  0.000000
 1.686869  1.489899  0.000000
 1.686869  1.540404  0.000000
 1.686869  1.590909  0.000000
 1.686869  1.641414  0.000000
 1.686869  1.691919  0.000000
 1.686869  1.742424  0.000000
 1.686869  1.792929  0.000000
 1.686869  1.843434  0.000000
 1.686869  1.893939  0.000000
 1.686869  1.944444  0.000000
 1.686869  1.994949  0.000000
 1.686869  2.045455  0.000000
 1.686869  2.095960  0.000000
 1.686869  2.146465  0.000000
 1.686869  2.196970  0.000000
 1.686869  2.247475  0.000000
 1.686869  2.297980  0.000000
 1.686869  2.348485  0.000000
 1.686869  2.398990  0.000000
 1.686869  2.449495  0.000000
 1.686869  2.500000  0.000000
 1.686869  2.550505  0.000000
 1.686869  2.601010  0.000000
 1.686869  2.651515  0.000000
 1.686869  2.702020  0.000000
 1.686869  2.752525  0.000000
 1.686869  2.803030  0.000000
 1.686869  2.853535  0.000000
 1.686869  2.904040  0.000000
 1.686869  2.954545  0.000000
 1.686869  3.005051  0.000000
 1.686869  3.055556  0.000000
 1.686869  3.106061  0.000000
 1.686869  3.156566  0.000000
 1.686869  3.207071  0.000000
 1.686869  3.257576  0.000000
 1.686869  3.308081  0.000000
 1.686869  3.358586  0.000000
 1.686869  3.409091  0.000000
 1.686869  3.459596  0.000000
 1.686869  3.510101  0.000000
 1.686869  3.560606  0.000000
 1.686869  3.611111  0.000000
 1.686869  3.661616  0.000000
 1.686869  3.712121  0.000000
 1.686869  3.762626  0.000000
 1.686869  3.813131  0.000000
 1.686869  3.863636  0.000000
 1.686869  3.914141  0.000000
 1.686869  3.964646  0.000000
 1.686869  4.015152  0.000000
 1.686869  4.065657  0.000000
 1.686869  4.116162  0.000000
 1.686869  4.166667  0.000000
 1.686869  4.217172  0.000000
 1.686869  4.267677  0.000000
 1.686869  4.318182  0.000000
 1.686869  4.368687  0.000000
 1.686869  4.419192  0.000000
 1.686869  4.469697  0.000000
 1.686869  4.520202  0.000000
 1.686869  4.570707  0.000000
 1.686869  4.621212  0.000000
 1.686869  4.671717  0.000000
 1.686869  4.722222  0.000000
 1.686869  4.772727  0.000000
 1.686869  4.823232  0.000000
 1.686869  4.873737  0.000000
 1.686869  4.924242  0.000000
 1.686869  4.974747  0.000000
 1.707071  0.025253  0.000000
 1.707071  0.075758  0.000000
 1.707071  0.126263  0.000000
 1.707071  0.176768  0.000000
 1.707071  0.227273  0.000000
 1.707071  0.277778  0.000000
 1.707071  0.328283  0.000000
 1.707071  0.378788  0.000000
 1.707071  0.429293  0.000000
 1.707071  0.479798  0.000000
 1.707071  0.530303  0.000000
 1.707071  0.580808  0.000000
 1.707071  0.631313  0.000000
 1.707071  0.681818  0.000000
 1.707071  0.732323  0.000000
 1.707071  0.782828  0.000000
 1.707071  0.833333  0.000000
 1.707071  0.883838  0.000000
 1.707071  0.934343  0.000000
 1.707071  0.984848  0.000000
 1.707071  1.035354  0.000000
 1.707071  1.085859  0.000000
 1.707071  1.136364  0.000000
 1.707071  1.186869  0.000000
 1.707071  1.237374  0.000000
 1.707071  1.287879  0.000000
 1.707071  1.338384  0.000000
 1.707071  1.388889  0.000000
 1.707071  1.439394  0.000000
 1.707071  1.489899  0.000000
 1.707071  1.540404  0.000000
 1.707071  1.590909  0.000000
 1.707071  1.641414  0.000000
 1.707071  1.691919  0.000000
 1.707071  1.742424  0.000000
 1.707071  1.792929  0.000000
 1.707071  1.843434  0.000000
 1.707071  1.893939  0.000000
 1.707071  1.944444  0.000000
 1.707071  1.994949  0.000000
 1.707071  2.045455  0.000000
 1.707071  2.095960  0.000000
 1.707071  2.146465  0.000000
 1.707071  2.196970  0.000000
 1.707071  2.247475  0.000000
 1.707071  2.297980  0.000000
 1.707071  2.348485  0.000000
 1.707071  2.398990  0.000000
 1.707071  2.449495  0.000000
 1.707071  2.500000  0.000000
 1.707071  2.550505  0.000000
 1.707071  2.601010  0.000000
 1.707071  2.651515  0.000000
 1.707071  2.702020  0.000000
 1.707071  2.752525  0.000000
 1.707071  2.803030  0.000000
 1.707071  2.853535  0.000000
 1.707071  2.904040  0.000000
 1.707071  2.954545  0.000000
 1.707071  3.005051  0.000000
 1.707071  3.055556  0.000000
 1.707071  3.106061  0.000000
 1.707071  3.156566  0.000000
 1.707071  3.207071  0.000000
 1.707071  3.257576  0.000000
 1.707071  3.308081  0.000000
 1.707071  3.358586  0.000000
 1.707071  3.409091  0.000000
 1.707071  3.459596  0.000000
 1.707071  3.510101  0.000000
 1.707071  3.560606  0.000000
 1.707071  3.611111  0.000000
 1.707071  3.661616  0.000000
 1.707071  3.712121  0.000000
 1.707071  3.762626  0.000000
 1.707071  3.813131  0.000000
 1.707071  3.863636  0.000000
 1.707071  3.914141  0.000000
 1.707071  3.964646  0.000000
 1.707071  4.015152  0.000000
 1.707071  4.065657  0.000000
 1.707071  4.116162  0.000000
 1.707071  4.166667  0.000000
 1.707071  4.217172  0.000000
 1.707071  4.267677  0.000000
 1.707071  4.318182  0.000000
 1.707071  4.368687  0.000000
 1.707071  4.419192  0.000000
 1.707071  4.469697  0.000000
 1.707071  4.520202  0.000000
 1.707071  4.570707  0.000000
 1.707071  4.621212  0.000000
 1.707071  4.671717  0.000000
 1.707071  4.722222  0.000000
 1.707071  4.772727  0.000000
 1.707071  4.823232  0.000000
 1.707071  4.873737  0.000000
 1.707071  4.924242  0.000000
 1.707071  4.974747  0.000000
 1.727273  0.025253  0.000000
 1.727273  0.075758  0.000000
 1.727273  0.126263  0.000000
 1.727273  0.176768  0.000000
 1.727273  0.227273  0.000000
 1.727273  0.277778  0.000000
 1.727273  0.328283  0.000000
 1.727273  0.378788  0.000000
 1.727273  0.429293  0.000000
 1.727273  0.479798  0.000000
 1.727273  0.530303  0.000000
 1.727273  0.580808  0.000000
 1.727273  0.631313  0.000000
 1.727273  0.681818  0.000000
 1.727273  0.732323  0.000000
 1.727273  0.782828  0.000000
 1.727273  0.833333  0.000000
 1.727273  0.883838  0.000000
 1.727273  0.934343  0.000000
 1.727273  0.984848  0.000000
 1.727273  1.035354  0.000000
 1.727273  1.085859  0.000000
 1.727273  1.136364  0.000000
 1.727273  1.186869  0.000000
 1.727273  1.237374  0.000000
 1.727273  1.287879  0.000000
 1.727273  1.338384  0.000000
 1.727273  1.388889  0.000000
 1.727273  1.439394  0.000000
 1.727273  1.489899  0.000000
 1.727273  1.540404  0.000000
 1.727273  1.590909  0.000000
 1.727273  1.641414  0.000000
 1.727273  1.691919  0.000000
 1.727273  1.742424  0.000000
 1.727273  1.792929  0.000000
 1.727273  1.843434  0.000000
 1.727273  1.893939  0.000000
 1.727273  1.944444  0.000000
 1.727273  1.994949  0.000000
 1.727273  2.045455  0.000000
 1.727273  2.095960  0.000000
 1.727273  2.146465  0.000000
 1.727273  2.196970  0.000000
 1.727273  2.247475  0.000000
 1.727273  2.297980  0.000000
 1.727273  2.348485  0.000000
 1.727273  2.398990  0.000000
 1.727273  2.449495  0.000000
 1.727273  2.500000  0.000000
 1.727273  2.550505  0.000000
 1.727273  2.601010  0.000000
 1.727273  2.651515  0.000000
 1.727273  2.702020  0.000000
 1.727273  2.752525  0.000000
 1.727273  2.803030  0.000000
 1.727273  2.853535  0.000000
 1.727273  2.904040  0.000000
 1.727273  2.954545  0.000000
 1.727273  3.005051  0.000000
 1.727273  3.055556  0.000000
 1.727273  3.106061  0.000000
 1.727273  3.156566  0.000000
 1.727273  3.207071  0.000000
 1.727273  3.257576  0.000000
 1.727273  3.308081  0.000000
 1.727273  3.358586  0.000000
 1.727273  3.409091  0.000000
 1.727273  3.459596  0.000000
 1.727273  3.510101  0.000000
 1.727273  3.560606  0.000000
 1.727273  3.611111  0.000000
 1.727273  3.661616  0.000000
 1.727273  3.712121  0.000000
 1.727273  3.762626  0.000000
 1.727273  3.813131  0.000000
 1.727273  3.863636  0.000000
 1.727273  3.914141  0.000000
 1.727273  3.964646  0.000000
 1.727273  4.015152  0.000000
 1.727273  4.065657  0.000000
 1.727273  4.116162  0.000000
 1.727273  4.166667  0.000000
 1.727273  4.217172  0.000000
 1.727273  4.267677  0.000000
 1.727273  4.318182  0.000000
 1.727273  4.368687  0.000000
 1.727273  4.419192  0.000000
 1.727273  4.469697  0.000000
 1.727273  4.520202  0.000000
 1.727273  4.570707  0.000000
 1.727273  4.621212  0.000000
 1.727273  4.671717  0.000000
 1.727273  4.722222  0.000000
 1.727273  4.772727  0.000000
 1.727273  4.823232  0.000000
 1.727273  4.873737  0.000000
 1.727273  4.924242  0.000000
 1.727273  4.974747  0.000000
 1.747475  0.025253  0.000000
 1.747475  0.075758  0.000000
 1.747475  0.126263  0.000000
 1.747475  0.176768  0.000000
 1.747475  0.227273  0.000000
 1.747475  0.277778  0.000000
 1.747475  0.328283  0.000000
 1.747475  0.378788  0.000000
 1.747475  0.429293  0.000000
 1.747475  0.479798  0.000000
 1.747475  0.530303  0.000000
 1.747475  0.580808  0.000000
 1.747475  0.631313  0.000000
 1.747475  0.681818  0.000000
 1.747475  0.732323  0.000000
 1.747475  0.782828  0.000000
 1.747475  0.833333  0.000000
 1.747475  0.883838  0.000000
 1.747475  0.934343  0.000000
 1.747475  0.984848  0.000000
 1.747475  1.035354  0.000000
 1.747475  1.085859  0.000000
 1.747475  1.136364  0.000000
 1.747475  1.186869  0.000000
 1.747475  1.237374  0.000000
 1.747475  1.287879  0.000000
 1.747475  1.338384  0.000000
 1.747475  1.388889  0.000000
 1.747475  1.439394  0.000000
 1.747475  1.489899  0.000000
 1.747475  1.540404  0.000000
 1.747475  1.590909  0.000000
 1.747475  1.641414  0.000000
 1.747475  1.691919  0.000000
 1.747475  1.742424  0.000000
 1.747475  1.792929  0.000000
 1.747475  1.843434  0.000000
 1.747475  1.893939  0.000000
 1.747475  1.944444  0.000000
 1.747475  1.994949  0.000000
 1.747475  2.045455  0.000000
 1.747475  2.095960  0.000000
 1.747475  2.146465  0.000000
 1.747475  2.196970  0.000000
 1.747475  2.247475  0.000000
 1.747475  2.297980  0.000000
 1.747475  2.348485  0.000000
 1.747475  2.398990  0.000000
 1.747475  2.449495  0.000000
 1.747475  2.500000  0.000000
 1.747475  2.550505  0.000000
 1.747475  2.601010  0.000000
 1.747475  2.651515  0.000000
 1.747475  2.702020  0.000000
 1.747475  2.752525  0.000000
 1.747475  2.803030  0.000000
 1.747475  2.853535  0.000000
 1.747475  2.904040  1.000000
 1.747475  2.954545  0.000000
 1.747475  3.005051  0.000000
 1.747475  3.055556  0.000000
 1.747475  3.106061  0.000000
 1.747475  3.156566  0.000000
 1.747475  3.207071  0.000000
 1.747475  3.257576  0.000000
 1.747475  3.308081  0.000000
 1.747475  3.358586  0.000000
 1.747475  3.409091  0.000000
 1.747475  3.459596  0.000000
 1.747475  3.510101  0.000000
 1.747475  3.560606  0.000000
 1.747475  3.611111  0.000000
 1.747475  3.661616  0.000000
 1.747475  3.712121  0.000000
 1.747475  3.762626  0.000000
 1.747475  3.813131  0.000000
 1.747475  3.863636  0.000000
 1.747475  3.914141  0.000000
 1.747475  3.964646  0.000000
 1.747475  4.015152  0.000000
 1.747475  4.065657  0.000000
 1.747475  4.116162  0.000000
 1.747475  4.166667  0.000000
 1.747475  4.217172  0.000000
 1.747475  4.267677  0.000000
 1.747475  4.318182  0.000000
 1.747475  4.368687  0.000000
 1.747475  4.419192  0.000000
 1.747475  4.469697  0.000000
 1.747475  4.520202  0.000000
 1.747475  4.570707  0.000000
 1.747475  4.621212  0.000000
 1.747475  4.671717  0.000000
 1.747475  4.722222  0.000000
 1.747475  4.772727  0.000000
 1.747475  4.823232  0.000000
 1.747475  4.873737  0.000000
 1.747475  4.924242  0.000000
 1.747475  4.974747  0.000000
 1.767677  0.025253  0.000000
 1.767677  0.075758  0.000000
 1.767677  0.126263  0.000000
 1.767677  0.176768  0.000000
 1.767677  0.227273  0.000000
 1.767677  0.277778  0.000000
 1.767677  0.328283  0.000000
 1.767677  0.378788  0.000000
 1.767677  0.429293  0.000000
 1.767677  0.479798  0.000000
 1.767677  0.530303  0.000000
 1.767677  0.580808  0.000000
 1.767677  0.631313  0.000000
 1.767677  0.681818  0.000000
 1.767677  0.732323  0.000000
 1.767677  0.782828  0.000000
 1.767677  0.833333  0.000000
 1.767677  0.883838  0.000000
 1.767677  0.934343  0.000000
 1.767677  0.984848  0.000000
 1.767677  1.035354  0.000000
 1.767677  1.085859  0.000000
 1.767677  1.136364  0.000000
 1.767677  1.186869  0.000000
 1.767677  1.237374  0.000000
 1.767677  1.287879  0.000000
 1.767677  1.338384  0.000000
 1.767677  1.388889  0.000000
 1.767677  1.439394  0.000000
 1.767677  1.489899  0.000000
 1.767677  1.540404  0.000000
 1.767677  1.590909  0.000000
 1.767677  1.641414  0.000000
 1.767677  1.691919  0.000000
 1.767677  1.742424  0.000000
 1.767677  1.792929  0.000000
 1.767677  1.843434  0.000000
 1.767677  1.893939  0.000000
 1.767677  1.944444  0.000000
 1.767677  1.994949  0.000000
 1.767677  2.045455  0.000000
 1.767677  2.095960  0.000000
 1.767677  2.146465  0.000000
 1.767677  2.196970  0.000000
 1.767677  2.247475  0.000000
 1.767677  2.297980  0.000000
 1.767677  2.348485  0.000000
 1.767677  2.398990  0.000000
 1.767677  2.449495  0.000000
 1.767677  2.500000  0.000000
 1.767677  2.550505  0.000000
 1.767677  2.601010  0.000000
 1.767677  2.651515  0.000000
 1.767677  2.702020  0.000000
 1.767677  2.752525  0.000000
 1.767677  2.803030  0.000000
 1.767677  2.853535  0.000000
 1.767677  2.904040  0.000000
 1.767677  2.954545  0.000000
 1.767677  3.005051  0.000000
 1.767677  3.055556  0.000000
 1.767677  3.106061  0.000000
 1.767677  3.156566  0.000000
 1.767677  3.207071  0.000000
 1.767677  3.257576  0.000000
 1.767677  3.308081  0.000000
 1.767677  3.358586  0.000000
 1.767677  3.409091  0.000000
 1.767677  3.459596  0.000000
 1.767677  3.510101  0.000000
 1.767677  3.560606  0.000000
 1.767677  3.611111  0.000000
 1.767677  3.661616  0.000000
 1.767677  3.712121  0.000000
 1.767677  3.762626  0.000000
 1.767677  3.813131  0.000000
 1.767677  3.863636  0.000000
 1.767677  3.914141  0.000000
 1.767677  3.964646  0.000000
 1.767677  4.015152  0.000000
 1.767677  4.065657  0.000000
 1.767677  4.116162  0.000000
 1.767677  4.166667  0.000000
 1.767677  4.217172  0.000000
 1.767677  4.267677  0.000000
 1.767677  4.318182  0.000000
 1.767677  4.368687  0.000000
 1.767677  4.419192  0.000000
 1.767677  4.469697  0.000000
 1.767677  4.520202  0.000000
 1.767677  4.570707  0.000000
 1.767677  4.621212  0.000000
 1.767677  4.671717  0.000000
 1.767677  4.722222  0.000000
 1.767677  4.772727  0.000000
 1.767677  4.823232  0.000000
 1.767677  4.873737  0.000000
 1.767677  4.924242  0.000000
 1.767677  4.974747  0.000000
 1.787879  0.025253  0.000000
 1.787879  0.075758  0.000000
 1.787879  0.126263  0.000000
 1.787879  0.176768  0.000000
 1.787879  0.227273  0.000000
 1.787879  0.277778  0.000000
 1.787879  0.328283  0.000000
 1.787879  0.378788  0.000000
 1.787879  0.429293  0.000000
 1.787879  0.479798  0.000000
 1.787879  0.530303  0.000000
 1.787879  0.580808  0.000000
 1.787879  0.631313  0.000000
 1.787879  0.681818  0.000000
 1.787879  0.732323  0.000000
 1.787879  0.782828  0.000000
 1.787879  0.833333  0.000000
 1.787879  0.883838  0.000000
 1.787879  0.934343  0.000000
 1.787879  0.984848  0.000000
 1.787879  1.035354  0.000000
 1.787879  1.085859  0.000000
 1.787879  1.136364  0.000000
 1.787879  1.186869  0.000000
 1.787879  1.237374  0.000000
 1.787879  1.287879  0.000000
 1.787879  1.338384  0.000000
 1.787879  1.388889  0.000000
 1.787879  1.439394  0.000000
 1.787879  1.489899  0.000000
 1.787879  1.540404  0.000000
 1.787879  1.590909  0.000000
 1.787879  1.641414  0.000000
 1.787879  1.691919  0.000000
 1.787879  1.742424  0.000000
 1.787879  1.792929  0.000000
 1.787879  1.843434  0.000000
 1.787879  1.893939  0.000000
 1.787879  1.944444  0.000000
 1.787879  1.994949  0.000000
 1.787879  2.045455  0.000000
 1.787879  2.095960  0.000000
 1.787879  2.146465  0.000000
 1.787879  2.196970  0.000000
 1.787879  2.247475  0.000000
 1.787879  2.297980  0.000000
 1.787879  2.348485  0.000000
 1.787879  2.398990  0.000000
 1.787879  2.449495  0.000000
 1.787879  2.500000  0.000000
 1.787879  2.550505  0.000000
 1.787879  2.601010  0.000000
 1.787879  2.651515  0.000000
 1.787879  2.702020  0.000000
 1.787879  2.752525  0.000000
 1.787879  2.803030  0.000000
 1.787879  2.853535  0.000000
 1.787879  2.904040  0.000000
 1.787879  2.954545  0.000000
 1.787879  3.005051  0.000000
 1.787879  3.055556  0.000000
 1.787879  3.106061  0.000000
 1.787879  3.156566  0.000000
 1.787879  3.207071  0.000000
 1.787879  3.257576  0.000000
 1.787879  3.308081  0.000000
 1.787879  3.358586  0.000000
 1.787879  3.409091  0.000000
 1.787879  3.459596  0.000000
 1.787879  3.510101  0.000000
 1.787879  3.560606  0.000000
 1.787879  3.611111  0.000000
 1.787879  3.661616  0.000000
 1.787879  3.712121  0.000000
 1.787879  3.762626  0.000000
 1.787879  3.813131  0.000000
 1.787879  3.863636  0.000000
 1.787879  3.914141  0.000000
 1.787879  3.964646  0.000000
 1.787879  4.015152  0.000000
 1.787879  4.065657  0.000000
 1.787879  4.116162  0.000000
 1.787879  4.166667  0.000000
 1.787879  4.217172  0.000000
 1.787879  4.267677  0.000000
 1.787879  4.318182  0.000000
 1.787879  4.368687  0.000000
 1.787879  4.419192  0.000000
 1.787879  4.469697  0.000000
 1.787879  4.520202  0.000000
 1.787879  4.570707  0.000000
 1.787879  4.621212  0.000000
 1.787879  4.671717  0.000000
 1.787879  4.722222  0.000000
 1.787879  4.772727  0.000000
 1.787879  4.823232  0.000000
 1.787879  4.873737  0.000000
 1.787879  4.924242  0.000000
 1.787879  4.974747  0.000000
 1.808081  0.025253  0.000000
 1.808081  0.075758  0.000000
 1.808081  0.126263  0.000000
 1.808081  0.176768  0.000000
 1.808081  0.227273  0.000000
 1.808081  0.277778  0.000000
 1.808081  0.328283  0.000000
 1.808081  0.378788  0.000000
 1.808081  0.429293  0.000000
 1.808081  0.479798  0.000000
 1.808081  0.530303  0.000000
 1.808081  0.580808  0.000000
 1.808081  0.631313  0.000000
 1.808081  0.681818  0.000000
 1.808081  0.732323  0.000000
 1.808081  0.782828  0.000000
 1.808081  0.833333  0.000000
 1.808081  0.883838  0.000000
 1.808081  0.934343  0.000000
 1.808081  0.984848  0.000000
 1.808081  1.035354  0.000000
 1.808081  1.085859  0.000000
 1.808081  1.136364  0.000000
 1.808081  1.186869  0.000000
 1.808081  1.237374  0.000000
 1.808081  1.287879  0.000000
 1.808081  1.338384  0.000000
 1.808081  1.388889  0.000000
 1.808081  1.439394  0.000000
 1.808081  1.489899  0.000000
 1.808081  1.540404  0.000000
 1.808081  1.590909  0.000000
 1.808081  1.641414  0.000000
 1.808081  1.691919  0.000000
 1.808081  1.742424  0.000000
 1.808081  1.792929  0.000000
 1.808081  1.843434  0.000000
 1.808081  1.893939  0.000000
 1.808081  1.944444  0.000000
 1.808081  1.994949  0.000000
 1.808081  2.045455  0.000000
 1.808081  2.095960  0.000000
 1.808081  2.146465  0.000000
 1.808081  2.196970  0.000000
 1.808081  2.247475  0.000000
 1.808081  2.297980  0.000000
 1.808081  2.348485  0.000000
 1.808081  2.398990  0.000000
 1.808081  2.449495  0.000000
 1.808081  2.500000  0.000000
 1.808081  2.550505  0.000000
 1.808081  2.601010  0.000000
 1.808081  2.651515  0.000000
 1.808081  2.702020  0.000000
 1.808081  2.752525  0.000000
 1.808081  2.803030  0.000000
 1.808081  2.853535  0.000000
 1.808081  2.904040  0.000000
 1.808081  2.954545  0.000000
 1.808081  3.005051  0.000000
 1.808081  3.055556  0.000000
 1.808081  3.106061  0.000000
 1.808081  3.156566  0.000000
 1.808081  3.207071  0.000000
 1.808081  3.257576  0.000000
 1.808081  3.308081  0.000000
 1.808081  3.358586  0.000000
 1.808081  3.409091  0.000000
 1.808081  3.459596  0.000000
 1.808081  3.510101  0.000000
 1.808081  3.560606  0.000000
 1.808081  3.611111  0.000000
 1.808081  3.661616  0.000000
 1.808081  3.712121  0.000000
 1.808081  3.762626  0.000000
 1.808081  3.813131  0.000000
 1.808081  3.863636  0.000000
 1.808081  3.914141  0.000000
 1.808081  3.964646  0.000000
 1.808081  4.015152  0.000000
 1.808081  4.065657  0.000000
 1.808081  4.116162  0.000000
 1.808081  4.166667  0.000000
 1.808081  4.217172  0.000000
 1.808081  4.267677  0.000000
 1.808081  4.318182  0.000000
 1.808081  4.368687  0.000000
 1.808081  4.419192  0.000000
 1.808081  4.469697  0.000000
 1.808081  4.520202  0.000000
 1.808081  4.570707  0.000000
 1.808081  4.621212  0.000000
 1.808081  4.671717  0.000000
 1.808081  4.722222  0.000000
 1.808081  4.772727  0.000000
 1.808081  4.823232  0.000000
 1.808081  4.873737  0.000000
 1.808081  4.924242  0.000000
 1.808081  4.974747  0.000000
 1.828283  0.025253  0.000000
 1.828283  0.075758  0.000000
 1.828283  0.126263  0.000000
 1.828283  0.176768  0.000000
 1.828283  0.227273  0.000000
 1.828283  0.277778  0.000000
 1.828283  0.328283  0.000000
 1.828283  0.378788  0.000000
 1.828283  0.429293  0.000000
 1.828283  0.479798  0.000000
 1.828283  0.530303  0.000000
 1.828283  0.580808  0.000000
 1.828283  0.631313  0.000000
 1.828283  0.681818  0.000000
 1.828283  0.732323  0.000000
 1.828283  0.782828  0.000000
 1.828283  0.833333  0.000000
 1.828283  0.883838  0.000000
 1.828283  0.934343  0.000000
 1.828283  0.984848  0.000000
 1.828283  1.035354  0.000000
 1.828283  1.085859  0.000000
 1.828283  1.136364  0.000000
 1.828283  1.186869  0.000000
 1.828283  1.237374  0.000000
 1.828283  1.287879  0.000000
 1.828283  1.338384  0.000000
 1.828283  1.388889  0.000000
 1.828283  1.439394  0.000000
 1.828283  1.489899  0.000000
 1.828283  1.540404  0.000000
 1.828283  1.590909  0.000000
 1.828283  1.641414  0.000000
 1.828283  1.691919  0.000000
 1.828283  1.742424  0.000000
 1.828283  1.792929  0.000000
 1.828283  1.843434  0.000000
 1.828283  1.893939  0.000000
 1.828283  1.944444  0.000000
 1.828283  1.994949  0.000000
 1.828283  2.045455  0.000000
 1.828283  2.095960  0.000000
 1.828283  2.146465  0.000000
 1.828283  2.196970  0.000000
 1.828283  2.247475  0.000000
 1.828283  2.297980  0.000000
 1.828283  2.348485  0.000000
 1.828283  2.398990  0.000000
 1.828283  2.449495  0.000000
 1.828283  2.500000  0.000000
 1.828283  2.550505  0.000000
 1.828283  2.601010  0.000000
 1.828283  2.651515  0.000000
 1.828283  2.702020  0.000000
 1.828283  2.752525  0.000000
 1.828283  2.803030  0.000000
 1.828283  2.853535  0.000000
 1.828283  2.904040  0.000000
 1.828283  2.954545  0.000000
 1.828283  3.005051  0.000000
 1.828283  3.055556  0.000000
 1.828283  3.106061  0.000000
 1.828283  3.156566  0.000000
 1.828283  3.207071  0.000000
 1.828283  3.257576  0.000000
 1.828283  3.308081  0.000000
 1.828283  3.358586  0.000000
 1.828283  3.409091  0.000000
 1.828283  3.459596  0.000000
 1.828283  3.510101  0.000000
 1.828283  3.560606  0.000000
 1.828283  3.611111  0.000000
 1.828283  3.661616  0.000000
 1.828283  3.712121  0.000000
 1.828283  3.762626  0.000000
 1.828283  3.813131  0.000000
 1.828283  3.863636  0.000000
 1.828283  3.914141  0.000000
 1.828283  3.964646  0.000000
 1.828283  4.015152  0.000000
 1.828283  4.065657  0.000000
 1.828283  4.116162  0.000000
 1.828283  4.166667  0.000000
 1.828283  4.217172  0.000000
 1.828283  4.267677  0.000000
 1.828283  4.318182  0.000000
 1.828283  4.368687  0.000000
 1.828283  4.419192  0.000000
 1.828283  4.469697  0.000000
 1.828283  4.520202  0.000000
 1.828283  4.570707  0.000000
 1.828283  4.621212  0.000000
 1.828283  4.671717  0.000000
 1.828283  4.722222  0.000000
 1.828283  4.772727  0.000000
 1.828283  4.823232  0.000000
 1.828283  4.873737  0.000000
 1.828283  4.924242  0.000000
 1.828283  4.974747  0.000000
 1.848485  0.025253  0.000000
 1.848485  0.075758  0.000000
 1.848485  0.126263  0.000000
 1.848485  0.176768  0.000000
 1.848485  0.227273  0.000000
 1.848485  0.277778  0.000000
 1.848485  0.328283  0.000000
 1.848485  0.378788  0.000000
 1.848485  0.429293  0.000000
 1.848485  0.479798  0.000000
 1.848485  0.530303  0.000000
 1.848485  0.580808  0.000000
 1.848485  0.631313  0.000000
 1.848485  0.681818  0.000000
 1.848485  0.732323  0.000000
 1.848485  0.782828  0.000000
 1.848485  0.833333  0.000000
 1.848485  0.883838  0.000000
 1.848485  0.934343  0.000000
 1.848485  0.984848  0.000000
 1.848485  1.035354  0.000000
 1.848485  1.085859  0.000000
 1.848485  1.136364  0.000000
 1.848485  1.186869  0.000000
 1.848485  1.237374  0.000000
 1.848485  1.287879  0.000000
 1.848485  1.338384  0.000000
 1.848485  1.388889  0.000000
 1.848485  1.439394  0.000000
 1.848485  1.489899  0.000000
 1.848485  1.540404  0.000000
 1.848485  1.590909  0.000000
 1.848485  1.641414  0.000000
 1.848485  1.691919  0.000000
 1.848485  1.742424  0.000000
 1.848485  1.792929  0.000000
 1.848485  1.843434  0.000000
 1.848485  1.893939  0.000000
 1.848485  1.944444  0.000000
 1.848485  1.994949  0.000000
 1.848485  2.045455  0.000000
 1.848485  2.095960  0.000000
 1.848485  2.146465  0.000000
 1.848485  2.196970  0.000000
 1.848485  2.247475  0.000000
 1.848485  2.297980  0.000000
 1.848485  2.348485  0.000000
 1.848485  2.398990  0.000000
 1.848485  2.449495  0.000000
 1.848485  2.500000  0.000000
 1.848485  2.550505  0.000000
 1.848485  2.601010  0.000000
 1.848485  2.651515  0.000000
 1.848485  2.702020  0.000000
 1.848485  2.752525  0.000000
 1.848485  2.803030  0.000000
 1.848485  2.853535  0.000000
 1.848485  2.904040  0.000000
 1.848485  2.954545  0.000000
 1.848485  3.005051  0.000000
 1.848485  3.055556  0.000000
 1.848485  3.106061  0.000000
 1.848485  3.156566  0.000000
 1.848485  3.207071  0.000000
 1.848485  3.257576  0.000000
 1.848485  3.308081  0.000000
 1.848485  3.358586  0.000000
 1.848485  3.409091  0.000000
 1.848485  3.459596  0.000000
 1.848485  3.510101  0.000000
 1.848485  3.560606  0.000000
 1.848485  3.611111  0.000000
 1.848485  3.661616  0.000000
 1.848485  3.712121  0.000000
 1.848485  3.762626  0.000000
 1.848485  3.813131  0.000000
 1.848485  3.863636  0.000000
 1.848485  3.914141  0.000000
 1.848485  3.964646  0.000000
 1.848485  4.015152  0.000000
 1.848485  4.065657  0.000000
 1.848485  4.116162  0.000000
 1.848485  4.166667  0.000000
 1.848485  4.217172  0.000000
 1.848485  4.267677  0.000000
 1.848485  4.318182  0.000000
 1.848485  4.368687  0.000000
 1.848485  4.419192  0.000000
 1.848485  4.469697  0.000000
 1.848485  4.520202  0.000000
 1.848485  4.570707  0.000000
 1.848485  4.621212  0.000000
 1.848485  4.671717  0.000000
 1.848485  4.722222  0.000000
 1.848485  4.772727  0.000000
 1.848485  4.823232  0.000000
 1.848485  4.873737  0.000000
 1.848485  4.924242  0.000000
 1.848485  4.974747  0.000000
 1.868687  0.025253  0.000000
 1.868687  0.075758  0.000000
 1.868687  0.126263  0.000000
 1.868687  0.176768  0.000000
 1.868687  0.227273  0.000000
 1.868687  0.277778  0.000000
 1.868687  0.328283  0.000000
 1.868687  0.378788  0.000000
 1.868687  0.429293  0.000000
 1.868687  0.479798  0.000000
 1.868687  0.530303  0.000000
 1.868687  0.580808  0.000000
 1.868687  0.631313  0.000000
 1.868687  0.681818  0.000000
 1.868687  0.732323  0.000000
 1.868687  0.782828  0.000000
 1.868687  0.833333  0.000000
 1.868687  0.883838  0.000000
 1.868687  0.934343  0.000000
 1.868687  0.984848  0.000000
 1.868687  1.035354  0.000000
 1.868687  1.085859  0.000000
 1.868687  1.136364  0.000000
 1.868687  1.186869  0.000000
 1.868687  1.237374  0.000000
 1.868687  1.287879  0.000000
 1.868687  1.338384  0.000000
 1.868687  1.388889  0.000000
 1.868687  1.439394  0.000000
 1.868687  1.489899  0.000000
 1.868687  1.540404  0.000000
 1.868687  1.590909  0.000000
 1.868687  1.641414  0.000000
 1.868687  1.691919  0.000000
 1.868687  1.742424  0.000000
 1.868687  1.792929  0.000000
 1.868687  1.843434  0.000000
 1.868687  1.893939  0.000000
 1.868687  1.944444  0.000000
 1.868687  1.994949  0.000000
 1.868687  2.045455  0.000000
 1.868687  2.095960  0.000000
 1.868687  2.146465  0.000000
 1.868687  2.196970  0.000000
 1.868687  2.247475  0.000000
 1.868687  2.297980  0.000000
 1.868687  2.348485  0.000000
 1.868687  2.398990  0.000000
 1.868687  2.449495  0.000000
 1.868687  2.500000  0.000000
 1.868687  2.550505  0.000000
 1.868687  2.601010  0.000000
 1.868687  2.651515  0.000000
 1.868687  2.702020  0.000000
 1.868687  2.752525  0.000000
 1.868687  2.803030  0.000000
 1.868687  2.853535  0.000000
 1.868687  2.904040  0.000000
 1.868687  2.954545  0.000000
 1.868687  3.005051  0.000000
 1.868687  3.055556  0.000000
 1.868687  3.106061  0.000000
 1.868687  3.156566  0.000000
 1.868687  3.207071  0.000000
 1.868687  3.257576  0.000000
 1.868687  3.308081  0.000000
 1.868687  3.358586  0.000000
 1.868687  3.409091  0.000000
 1.868687  3.459596  0.000000
 1.868687  3.510101  0.000000
 1.868687  3.560606  0.000000
 1.868687  3.611111  0.000000
 1.868687  3.661616  0.000000
 1.868687  3.712121  0.000000
 1.868687  3.762626  0.000000
 1.868687  3.813131  0.000000
 1.868687  3.863636  0.000000
 1.868687  3.914141  0.000000
 1.868687  3.964646  0.000000
 1.868687  4.015152  0.000000
 1.868687  4.065657  0.000000
 1.868687  4.116162  0.000000
 1.868687  4.166667  0.000000
 1.868687  4.217172  0.000000
 1.868687  4.267677  0.000000
 1.868687  4.318182  0.000000
 1.868687  4.368687  0.000000
 1.868687  4.419192  0.000000
 1.868687  4.469697  0.000000
 1.868687  4.520202  0.000000
 1.868687  4.570707  0.000000
 1.868687  4.621212  0.000000
 1.868687  4.671717  0.000000
 1.868687  4.722222  0.000000
 1.868687  4.772727  0.000000
 1.868687  4.823232  0.000000
 1.868687  4.873737  0.000000
 1.868687  4.924242  0.000000
 1.868687  4.974747  0.000000
 1.888889  0.025253  0.000000
 1.888889  0.075758  0.000000
 1.888889  0.126263  0.000000
 1.888889  0.176768  0.000000
 1.888889  0.227273  0.000000
 1.888889  0.277778  0.000000
 1.888889  0.328283  0.000000
 1.888889  0.378788  0.000000
 1.888889  0.429293  0.000000
 1.888889  0.479798  0.000000
 1.888889  0.530303  0.000000
 1.888889  0.580808  0.000000
 1.888889  0.631313  0.000000
 1.888889  0.681818  0.000000
 1.888889  0.732323  0.000000
 1.888889  0.782828  0.000000
 1.888889  0.833333  0.000000
 1.888889  0.883838  0.000000
 1.888889  0.934343  0.000000
 1.888889  0.984848  0.000000
 1.888889  1.035354  0.000000
 1.888889  1.085859  0.000000
 1.888889  1.136364  0.000000
 1.888889  1.186869  0.000000
 1.888889  1.237374  0.000000
 1.888889  1.287879  0.000000
 1.888889  1.338384  0.000000
 1.888889  1.388889  0.000000
 1.888889  1.439394  0.000000
 1.888889  1.489899  0.000000
 1.888889  1.540404  0.000000
 1.888889  1.590909  0.000000
 1.888889  1.641414  0.000000
 1.888889  1.691919  0.000000
 1.888889  1.742424  0.000000
 1.888889  1.792929  0.000000
 1.888889  1.843434  0.000000
 1.888889  1.893939  0.000000
 1.888889  1.944444  0.000000
 1.888889  1.994949  0.000000
 1.888889  2.045455  0.000000
 1.888889  2.095960  0.000000
 1.888889  2.146465  0.000000
 1.888889  2.196970  0.000000
 1.888889  2.247475  0.000000
 1.888889  2.297980  0.000000
 1.888889  2.348485  0.000000
 1.888889  2.398990  0.000000
 1.888889  2.449495  0.000000
 1.888889  2.500000  0.000000
 1.888889  2.550505  0.000000
 1.888889  2.601010  0.000000
 1.888889  2.651515  0.000000
 1.888889  2.702020  0.000000
 1.888889  2.752525  0.000000
 1.888889  2.803030  0.000000
 1.888889  2.853535  0.000000
 1.888889  2.904040  0.000000
 1.888889  2.954545  0.000000
 1.888889  3.005051  0.000000
 1.888889  3.055556  0.000000
 1.888889  3.106061  0.000000
 1.888889  3.156566  0.000000
 1.888889  3.207071  0.000000
 1.888889  3.257576  0.000000
 1.888889  3.308081  0.000000
 1.888889  3.358586  0.000000
 1.888889  3.409091  0.000000
 1.888889  3.459596  0.000000
 1.888889  3.510101  0.000000
 1.888889  3.560606  0.000000
 1.888889  3.611111  0.000000
 1.888889  3.661616  0.000000
 1.888889  3.712121  0.000000
 1.888889  3.762626  0.000000
 1.888889  3.813131  0.000000
 1.888889  3.863636  0.000000
 1.888889  3.914141  0.000000
 1.888889  3.964646  0.000000
 1.888889  4.015152  0.000000
 1.888889  4.065657  0.000000
 1.888889  4.116162  0.000000
 1.888889  4.166667  0.000000
 1.888889  4.217172  0.000000
 1.888889  4.267677  0.000000
 1.888889  4.318182  0.000000
 1.888889  4.368687  0.000000
 1.888889  4.419192  0.000000
 1.888889  4.469697  0.000000
 1.888889  4.520202  0.000000
 1.888889  4.570707  0.000000
 1.888889  4.621212  0.000000
 1.888889  4.671717  0.000000
 1.888889  4.722222  0.000000
 1.888889  4.772727  0.000000
 1.888889  4.823232  0.000000
 1.888889  4.873737  0.000000
 1.888889  4.924242  0.000000
 1.888889  4.974747  0.000000
 1.909091  0.025253  0.000000
 1.909091  0.075758  0.000000
 1.909091  0.126263  0.000000
 1.909091  0.176768  0.000000
 1.909091  0.227273  0.000000
 1.909091  0.277778  0.000000
 1.909091  0.328283  0.000000
 1.909091  0.378788  0.000000
 1.909091  0.429293  0.000000
 1.909091  0.479798  0.000000
 1.909091  0.530303  0.000000
 1.909091  0.580808  0.000000
 1.909091  0.631313  0.000000
 1.909091  0.681818  0.000000
 1.909091  0.732323  0.000000
 1.909091  0.782828  0.000000
 1.909091  0.833333  0.000000
 1.909091  0.883838  0.000000
 1.909091  0.934343  0.000000
 1.909091  0.984848  0.000000
 1.909091  1.035354  0.000000
 1.909091  1.085859  0.000000
 1.909091  1.136364  0.000000
 1.909091  1.186869  0.000000
 1.909091  1.237374  0.000000
 1.909091  1.287879  0.000000
 1.909091  1.338384  0.000000
 1.909091  1.388889  0.000000
 1.909091  1.439394  0.000000
 1.909091  1.489899  0.000000
 1.909091  1.540404  0.000000
 1.909091  1.590909  0.000000
 1.909091  1.641414  0.000000
 1.909091  1.691919  0.000000
 1.909091  1.742424  0.000000
 1.909091  1.792929  0.000000
 1.909091  1.843434  0.000000
 1.909091  1.893939  0.000000
 1.909091  1.944444  0.000000
 1.909091  1.994949  0.000000
 1.909091  2.045455  0.000000
 1.909091  2.095960  0.000000
 1.909091  2.146465  0.000000
 1.909091  2.196970  0.000000
 1.909091  2.247475  0.000000
 1.909091  2.297980  0.000000
 1.909091  2.348485  0.000000
 1.909091  2.398990  0.000000
 1.909091  2.449495  0.000000
 1.909091  2.500000  0.000000
 1.909091  2.550505  0.000000
 1.909091  2.601010  0.000000
 1.909091  2.651515  0.000000
 1.909091  2.702020  0.000000
 1.909091  2.752525  0.000000
 1.909091  2.803030  0.000000
 1.909091  2.853535  0.000000
 1.909091  2.904040  0.000000
 1.909091  2.954545  0.000000
 1.909091  3.005051  0.000000
 1.909091  3.055556  0.000000
 1.909091  3.106061  0.000000
 1.909091  3.156566  0.000000
 1.909091  3.207071  0.000000
 1.909091  3.257576  0.000000
 1.909091  3.308081  0.000000
 1.909091  3.358586  0.000000
 1.909091  3.409091  0.000000
 1.909091  3.459596  0.000000
 1.909091  3.510101  0.000000
 1.909091  3.560606  0.000000
 1.909091  3.611111  0.000000
 1.909091  3.661616  0.000000
 1.909091  3.712121  0.000000
 1.909091  3.762626  0.000000
 1.909091  3.813131  0.000000
 1.909091  3.863636  0.000000
 1.909091  3.914141  0.000000
 1.909091  3.964646  0.000000
 1.909091  4.015152  0.000000
 1.909091  4.065657  0.000000
 1.909091  4.116162  0.000000
 1.909091  4.166667  0.000000
 1.909091  4.217172  0.000000
 1.909091  4.267677  0.000000
 1.909091  4.318182  0.000000
 1.909091  4.368687  0.000000
 1.909091  4.419192  0.000000
 1.909091  4.469697  0.000000
 1.909091  4.520202  0.000000
 1.909091  4.570707  0.000000
 1.909091  4.621212  0.000000
 1.909091  4.671717  0.000000
 1.909091  4.722222  0.000000
 1.909091  4.772727  0.000000
 1.909091  4.823232  0.000000
 1.909091  4.873737  0.000000
 1.909091  4.924242  0.000000
 1.909091  4.974747  0.000000
 1.929293  0.025253  0.000000
 1.929293  0.075758  0.000000
 1.929293  0.126263  0.000000
 1.929293  0.176768  0.000000
 1.929293  0.227273  0.000000
 1.929293  0.277778  0.000000
 1.929293  0.328283  0.000000
 1.929293  0.378788  0.000000
 1.929293  0.429293  0.000000
 1.929293  0.479798  0.000000
 1.929293  0.530303  0.000000
 1.929293  0.580808  0.000000
 1.929293  0.631313  0.000000
 1.929293  0.681818  0.000000
 1.929293  0.732323  0.000000
 1.929293  0.782828  0.000000
 1.929293  0.833333  0.000000
 1.929293  0.883838  0.000000
 1.929293  0.934343  0.000000
 1.929293  0.984848  0.000000
 1.929293  1.035354  0.000000
 1.929293  1.085859  0.000000
 1.929293  1.136364  0.000000
 1.929293  1.186869  0.000000
 1.929293  1.237374  0.000000
 1.929293  1.287879  0.000000
 1.929293  1.338384  0.000000
 1.929293  1.388889  0.000000
 1.929293  1.439394  0.000000
 1.929293  1.489899  0.000000
 1.929293  1.540404  0.000000
 1.929293  1.590909  0.000000
 1.929293  1.641414  0.000000
 1.929293  1.691919  0.000000
 1.929293  1.742424  0.000000
 1.929293  1.792929  0.000000
 1.929293  1.843434  0.000000
 1.929293  1.893939  0.000000
 1.929293  1.944444  0.000000
 1.929293  1.994949  0.000000
 1.929293  2.045455  0.000000
 1.929293  2.095960  0.000000
 1.929293  2.146465  0.000000
 1.929293  2.196970  0.000000
 1.929293  2.247475  0.000000
 1.929293  2.297980  0.000000
 1.929293  2.348485  0.000000
 1.929293  2.398990  0.000000
 1.929293  2.449495  0.000000
 1.929293  2.500000  0.000000
 1.929293  2.550505  0.000000
 1.929293  2.601010  0.000000
 1.929293  2.651515  0.000000
 1.929293  2.702020  0.000000
 1.929293  2.752525  0.000000
 1.929293  2.803030  0.000000
 1.929293  2.853535  0.000000
 1.929293  2.904040  0.000000
 1.929293  2.954545  0.000000
 1.929293  3.005051  0.000000
 1.929293  3.055556  0.000000
 1.929293  3.106061  0.000000
 1.929293  3.156566  0.000000
 1.929293  3.207071  0.000000
 1.929293  3.257576  0.000000
 1.929293  3.308081  0.000000
 1.929293  3.358586  0.000000
 1.929293  3.409091  0.000000
 1.929293  3.459596  0.000000
 1.929293  3.510101  0.000000
 1.929293  3.560606  0.000000
 1.929293  3.611111  0.000000
 1.929293  3.661616  0.000000
 1.929293  3.712121  0.000000
 1.929293  3.762626  0.000000
 1.929293  3.813131  0.000000
 1.929293  3.863636  0.000000
 1.929293  3.914141  0.000000
 1.929293  3.964646  0.000000
 1.929293  4.015152  0.000000
 1.929293  4.065657  0.000000
 1.929293  4.116162  0.000000
 1.929293  4.166667  0.000000
 1.929293  4.217172  0.000000
 1.929293  4.267677  0.000000
 1.929293  4.318182  0.000000
 1.929293  4.368687  0.000000
 1.929293  4.419192  0.000000
 1.929293  4.469697  0.000000
 1.929293  4.520202  0.000000
 1.929293  4.570707  0.000000
 1.929293  4.621212  0.000000
 1.929293  4.671717  0.000000
 1.929293  4.722222  0.000000
 1.929293  4.772727  0.000000
 1.929293  4.823232  0.000000
 1.929293  4.873737  0.000000
 1.929293  4.924242  0.000000
 1.929293  4.974747  0.000000
 1.949495  0.025253  0.000000
 1.949495  0.075758  0.000000
 1.949495  0.126263  0.000000
 1.949495  0.176768  0.000000
 1.949495  0.227273  0.000000
 1.949495  0.277778  0.000000
 1.949495  0.328283  0.000000
 1.949495  0.378788  0.000000
 1.949495  0.429293  0.000000
 1.949495  0.479798  0.000000
 1.949495  0.530303  0.000000
 1.949495  0.580808  0.000000
 1.949495  0.631313  0.000000
 1.949495  0.681818  0.000000
 1.949495  0.732323  0.000000
 1.949495  0.782828  0.000000
 1.949495  0.833333  0.000000
 1.949495  0.883838  0.000000
 1.949495  0.934343  0.000000
 1.949495  0.984848  0.000000
 1.949495  1.035354  0.000000
 1.949495  1.085859  0.000000
 1.949495  1.136364  0.000000
 1.949495  1.186869  0.000000
 1.949495  1.237374  0.000000
 1.949495  1.287879  0.000000
 1.949495  1.338384  0.000000
 1.949495  1.388889  0.000000
 1.949495  1.439394  0.000000
 1.949495  1.489899  0.000000
 1.949495  1.540404  0.000000
 1.949495  1.590909  0.000000
 1.949495  1.641414  0.000000
 1.949495  1.691919  0.000000
 1.949495  1.742424  0.000000
 1.949495  1.792929  0.000000
 1.949495  1.843434  0.000000
 1.949495  1.893939  0.000000
 1.949495  1.944444  0.000000
 1.949495  1.994949  0.000000
 1.949495  2.045455  0.000000
 1.949495  2.095960  0.000000
 1.949495  2.146465  0.000000
 1.949495  2.196970  0.000000
 1.949495  2.247475  0.000000
 1.949495  2.297980  0.000000
 1.949495  2.348485  0.000000
 1.949495  2.398990  0.000000
 1.949495  2.449495  0.000000
 1.949495  2.500000  0.000000
 1.949495  2.550505  0.000000
 1.949495  2.601010  0.000000
 1.949495  2.651515  0.000000
 1.949495  2.702020  0.000000
 1.949495  2.752525  0.000000
 1.949495  2.803030  0.000000
 1.949495  2.853535  0.000000
 1.949495  2.904040  0.000000
 1.949495  2.954545  0.000000
 1.949495  3.005051  0.000000
 1.949495  3.055556  0.000000
 1.949495  3.106061  0.000000
 1.949495  3.156566  0.000000
 1.949495  3.207071  0.000000
 1.949495  3.257576  0.000000
 1.949495  3.308081  0.000000
 1.949495  3.358586  0.000000
 1.949495  3.409091  0.000000
 1.949495  3.459596  0.000000
 1.949495  3.510101  0.000000
 1.949495  3.560606  0.000000
 1.949495  3.611111  0.000000
 1.949495  3.661616  0.000000
 1.949495  3.712121  0.000000
 1.949495  3.762626  0.000000
 1.949495  3.813131  0.000000
 1.949495  3.863636  0.000000
 1.949495  3.914141  0.000000
 1.949495  3.964646  0.000000
 1.949495  4.015152  0.000000
 1.949495  4.065657  0.000000
 1.949495  4.116162  0.000000
 1.949495  4.166667  0.000000
 1.949495  4.217172  0.000000
 1.949495  4.267677  0.000000
 1.949495  4.318182  0.000000
 1.949495  4.368687  0.000000
 1.949495  4.419192  0.000000
 1.949495  4.469697  0.000000
 1.949495  4.520202  0.000000
 1.949495  4.570707  0.000000
 1.949495  4.621212  0.000000
 1.949495  4.671717  0.000000
 1.949495  4.722222  0.000000
 1.949495  4.772727  0.000000
 1.949495  4.823232  0.000000
 1.949495  4.873737  0.000000
 1.949495  4.924242  0.000000
 1.949495  4.974747  0.000000
 1.969697  0.025253  0.000000
 1.969697  0.075758  0.000000
 1.969697  0.126263  0.000000
 1.969697  0.176768  0.000000
 1.969697  0.227273  0.000000
 1.969697  0.277778  0.000000
 1.969697  0.328283  0.000000
 1.969697  0.378788  0.000000
 1.969697  0.429293  0.000000
 1.969697  0.479798  0.000000
 1.969697  0.530303  0.000000
 1.969697  0.580808  0.000000
 1.969697  0.631313  0.000000
 1.969697  0.681818  0.000000
 1.969697  0.732323  0.000000
 1.969697  0.782828  0.000000
 1.969697  0.833333  0.000000
 1.969697  0.883838  0.000000
 1.969697  0.934343  0.000000
 1.969697  0.984848  0.000000
 1.969697  1.035354  0.000000
 1.969697  1.085859  0.000000
 1.969697  1.136364  0.000000
 1.969697  1.186869  0.000000
 1.969697  1.237374  0.000000
 1.969697  1.287879  0.000000
 1.969697  1.338384  0.000000
 1.969697  1.388889  0.000000
 1.969697  1.439394  0.000000
 1.969697  1.489899  0.000000
 1.969697  1.540404  0.000000
 1.969697  1.590909  0.000000
 1.969697  1.641414  0.000000
 1.969697  1.691919  0.000000
 1.969697  1.742424  0.000000
 1.969697  1.792929  0.000000
 1.969697  1.843434  0.000000
 1.969697  1.893939  0.000000
 1.969697  1.944444  0.000000
 1.969697  1.994949  0.000000
 1.969697  2.045455  0.000000
 1.969697  2.095960  0.000000
 1.969697  2.146465  0.000000
 1.969697  2.196970  0.000000
 1.969697  2.247475  0.000000
 1.969697  2.297980  0.000000
 1.969697  2.348485  0.000000
 1.969697  2.398990  0.000000
 1.969697  2.449495  0.000000
 1.969697  2.500000  0.000000
 1.969697  2.550505  0.000000
 1.969697  2.601010  0.000000
 1.969697  2.651515  0.000000
 1.969697  2.702020  0.000000
 1.969697  2.752525  0.000000
 1.969697  2.803030  0.000000
 1.969697  2.853535  0.000000
 1.969697  2.904040  0.000000
 1.969697  2.954545  0.000000
 1.969697  3.005051  0.000000
 1.969697  3.055556  0.000000
 1.969697  3.106061  0.000000
 1.969697  3.156566  0.000000
 1.969697  3.207071  0.000000
 1.969697  3.257576  0.000000
 1.969697  3.308081  0.000000
 1.969697  3.358586  0.000000
 1.969697  3.409091  0.000000
 1.969697  3.459596  0.000000
 1.969697  3.510101  0.000000
 1.969697  3.560606  0.000000
 1.969697  3.611111  0.000000
 1.969697  3.661616  0.000000
 1.969697  3.712121  0.000000
 1.969697  3.762626  0.000000
 1.969697  3.813131  0.000000
 1.969697  3.863636  0.000000
 1.969697  3.914141  0.000000
 1.969697  3.964646  0.000000
 1.969697  4.015152  0.000000
 1.969697  4.065657  0.000000
 1.969697  4.116162  0.000000
 1.969697  4.166667  0.000000
 1.969697  4.217172  0.000000
 1.969697  4.267677  0.000000
 1.969697  4.318182  0.000000
 1.969697  4.368687  0.000000
 1.969697  4.419192  0.000000
 1.969697  4.469697  0.000000
 1.969697  4.520202  0.000000
 1.969697  4.570707  0.000000
 1.969697  4.621212  0.000000
 1.969697  4.671717  0.000000
 1.969697  4.722222  0.000000
 1.969697  4.772727  0.000000
 1.969697  4.823232  0.000000
 1.969697  4.873737  0.000000
 1.969697  4.924242  0.000000
 1.969697  4.974747  0.000000
 1.989899  0.025253  0.000000
 1.989899  0.075758  0.000000
 1.989899  0.126263  0.000000
 1.989899  0.176768  0.000000
 1.989899  0.227273  0.000000
 1.989899  0.277778  0.000000
 1.989899  0.328283  0.000000
 1.989899  0.378788  0.000000
 1.989899  0.429293  0.000000
 1.989899  0.479798  0.000000
 1.989899  0.530303  0.000000
 1.989899  0.580808  0.000000
 1.989899  0.631313  0.000000
 1.989899  0.681818  0.000000
 1.989899  0.732323  0.000000
 1.989899  0.782828  0.000000
 1.989899  0.833333  0.000000
 1.989899  0.883838  0.000000
 1.989899  0.934343  0.000000
 1.989899  0.984848  0.000000
 1.989899  1.035354  0.000000
 1.989899  1.085859  0.000000
 1.989899  1.136364  0.000000
 1.989899  1.186869  0.000000
 1.989899  1.237374  0.000000
 1.989899  1.287879  0.000000
 1.989899  1.338384  0.000000
 1.989899  1.388889  0.000000
 1.989899  1.439394  0.000000
 1.989899  1.489899  0.000000
 1.989899  1.540404  0.000000
 1.989899  1.590909  0.000000
 1.989899  1.641414  0.000000
 1.989899  1.691919  0.000000
 1.989899  1.742424  0.000000
 1.989899  1.792929  0.000000
 1.989899  1.843434  0.000000
 1.989899  1.893939  0.000000
 1.989899  1.944444  0.000000
 1.989899  1.994949  0.000000
 1.989899  2.045455  0.000000
 1.989899  2.095960  0.000000
 1.989899  2.146465  0.000000
 1.989899  2.196970  0.000000
 1.989899  2.247475  0.000000
 1.989899  2.297980  0.000000
 1.989899  2.348485  0.000000
 1.989899  2.398990  0.000000
 1.989899  2.449495  0.000000
 1.989899  2.500000  0.000000
 1.989899  2.550505  0.000000
 1.989899  2.601010  0.000000
 1.989899  2.651515  0.000000
 1.989899  2.702020  0.000000
 1.989899  2.752525  0.000000
 1.989899  2.803030  0.000000
 1.989899  2.853535  0.000000
 1.989899  2.904040  0.000000
 1.989899  2.954545  0.000000
 1.989899  3.005051  0.000000
 1.989899  3.055556  0.000000
 1.989899  3.106061  0.000000
 1.989899  3.156566  0.000000
 1.989899  3.207071  0.000000
 1.989899  3.257576  0.000000
 1.989899  3.308081  0.000000
 1.989899  3.358586  0.000000
 1.989899  3.409091  0.000000
 1.989899  3.459596  0.000000
 1.989899  3.510101  0.000000
 1.989899  3.560606  0.000000
 1.989899  3.611111  0.000000
 1.989899  3.661616  0.000000
 1.989899  3.712121  0.000000
 1.989899  3.762626  0.000000
 1.989899  3.813131  0.000000
 1.989899  3.863636  0.000000
 1.989899  3.914141  0.000000
 1.989899  3.964646  0.000000
 1.989899  4.015152  0.000000
 1.989899  4.065657  0.000000
 1.989899  4.116162  0.000000
 1.989899  4.166667  0.000000
 1.989899  4.217172  0.000000
 1.989899  4.267677  0.000000
 1.989899  4.318182  0.000000
 1.989899  4.368687  0.000000
 1.989899  4.419192  0.000000
 1.989899  4.469697  0.000000
 1.989899  4.520202  0.000000
 1.989899  4.570707  0.000000
 1.989899  4.621212  0.000000
 1.989899  4.671717  0.000000
 1.989899  4.722222  0.000000
 1.989899  4.772727  0.000000
 1.989899  4.823232  0.000000
 1.989899  4.873737  0.000000
 1.989899  4.924242  0.000000
 1.989899  4.974747  0.000000


==> anc/Figure2b.txt <==
#SvN       S_OPDM    counts
#bin       bin           
#center    center     
 0.010101  0.025253  20847.000000
 0.010101  0.075758  743.000000
 0.010101  0.126263  327.000000
 0.010101  0.176768  179.000000
 0.010101  0.227273  150.000000
 0.010101  0.277778  93.000000
 0.010101  0.328283  76.000000
 0.010101  0.378788  66.000000
 0.010101  0.429293  44.000000
 0.010101  0.479798  40.000000
 0.010101  0.530303  29.000000
 0.010101  0.580808  40.000000
 0.010101  0.631313  33.000000
 0.010101  0.681818  27.000000
 0.010101  0.732323  25.000000
 0.010101  0.782828  31.000000
 0.010101  0.833333  23.000000
 0.010101  0.883838  21.000000
 0.010101  0.934343  17.000000
 0.010101  0.984848  18.000000
 0.010101  1.035354  10.000000
 0.010101  1.085859  10.000000
 0.010101  1.136364  13.000000
 0.010101  1.186869  18.000000
 0.010101  1.237374  8.000000
 0.010101  1.287879  9.000000
 0.010101  1.338384  11.000000
 0.010101  1.388889  14.000000
 0.010101  1.439394  12.000000
 0.010101  1.489899  17.000000
 0.010101  1.540404  13.000000
 0.010101  1.590909  8.000000
 0.010101  1.641414  7.000000
 0.010101  1.691919  8.000000
 0.010101  1.742424  13.000000
 0.010101  1.792929  14.000000
 0.010101  1.843434  7.000000
 0.010101  1.893939  9.000000
 0.010101  1.944444  4.000000
 0.010101  1.994949  12.000000
 0.010101  2.045455  5.000000
 0.010101  2.095960  5.000000
 0.010101  2.146465  7.000000
 0.010101  2.196970  7.000000
 0.010101  2.247475  11.000000
 0.010101  2.297980  7.000000
 0.010101  2.348485  7.000000
 0.010101  2.398990  11.000000
 0.010101  2.449495  11.000000
 0.010101  2.500000  16.000000
 0.010101  2.550505  21.000000
 0.010101  2.601010  13.000000
 0.010101  2.651515  9.000000
 0.010101  2.702020  23.000000
 0.010101  2.752525  33.000000
 0.010101  2.803030  6.000000
 0.010101  2.853535  2.000000
 0.010101  2.904040  4.000000
 0.010101  2.954545  3.000000
 0.010101  3.005051  0.000000
 0.010101  3.055556  2.000000
 0.010101  3.106061  0.000000
 0.010101  3.156566  1.000000
 0.010101  3.207071  0.000000
 0.010101  3.257576  0.000000
 0.010101  3.308081  1.000000
 0.010101  3.358586  1.000000
 0.010101  3.409091  0.000000
 0.010101  3.459596  1.000000
 0.010101  3.510101  2.000000
 0.010101  3.560606  1.000000
 0.010101  3.611111  2.000000
 0.010101  3.661616  0.000000
 0.010101  3.712121  0.000000
 0.010101  3.762626  2.000000
 0.010101  3.813131  0.000000
 0.010101  3.863636  1.000000
 0.010101  3.914141  0.000000
 0.010101  3.964646  0.000000
 0.010101  4.015152  0.000000
 0.010101  4.065657  0.000000
 0.010101  4.116162  0.000000
 0.010101  4.166667  0.000000
 0.010101  4.217172  0.000000
 0.010101  4.267677  0.000000
 0.010101  4.318182  0.000000
 0.010101  4.368687  0.000000
 0.010101  4.419192  0.000000
 0.010101  4.469697  0.000000
 0.010101  4.520202  0.000000
 0.010101  4.570707  0.000000
 0.010101  4.621212  0.000000
 0.010101  4.671717  0.000000
 0.010101  4.722222  0.000000
 0.010101  4.772727  0.000000
 0.010101  4.823232  0.000000
 0.010101  4.873737  0.000000
 0.010101  4.924242  0.000000
 0.010101  4.974747  0.000000
 0.030303  0.025253  7082.000000
 0.030303  0.075758  708.000000
 0.030303  0.126263  234.000000
 0.030303  0.176768  101.000000
 0.030303  0.227273  66.000000
 0.030303  0.277778  41.000000
 0.030303  0.328283  30.000000
 0.030303  0.378788  18.000000
 0.030303  0.429293  34.000000
 0.030303  0.479798  21.000000
 0.030303  0.530303  17.000000
 0.030303  0.580808  21.000000
 0.030303  0.631313  14.000000
 0.030303  0.681818  14.000000
 0.030303  0.732323  9.000000
 0.030303  0.782828  10.000000
 0.030303  0.833333  8.000000
 0.030303  0.883838  9.000000
 0.030303  0.934343  12.000000
 0.030303  0.984848  9.000000
 0.030303  1.035354  11.000000
 0.030303  1.085859  7.000000
 0.030303  1.136364  6.000000
 0.030303  1.186869  6.000000
 0.030303  1.237374  5.000000
 0.030303  1.287879  5.000000
 0.030303  1.338384  8.000000
 0.030303  1.388889  2.000000
 0.030303  1.439394  7.000000
 0.030303  1.489899  7.000000
 0.030303  1.540404  7.000000
 0.030303  1.590909  6.000000
 0.030303  1.641414  6.000000
 0.030303  1.691919  9.000000
 0.030303  1.742424  5.000000
 0.030303  1.792929  6.000000
 0.030303  1.843434  7.000000
 0.030303  1.893939  4.000000
 0.030303  1.944444  4.000000
 0.030303  1.994949  2.000000
 0.030303  2.045455  3.000000
 0.030303  2.095960  3.000000
 0.030303  2.146465  8.000000
 0.030303  2.196970  3.000000
 0.030303  2.247475  4.000000
 0.030303  2.297980  6.000000
 0.030303  2.348485  8.000000
 0.030303  2.398990  10.000000
 0.030303  2.449495  6.000000
 0.030303  2.500000  4.000000
 0.030303  2.550505  8.000000
 0.030303  2.601010  5.000000
 0.030303  2.651515  6.000000
 0.030303  2.702020  6.000000
 0.030303  2.752525  12.000000
 0.030303  2.803030  4.000000
 0.030303  2.853535  0.000000
 0.030303  2.904040  2.000000
 0.030303  2.954545  0.000000
 0.030303  3.005051  3.000000
 0.030303  3.055556  3.000000
 0.030303  3.106061  1.000000
 0.030303  3.156566  0.000000
 0.030303  3.207071  0.000000
 0.030303  3.257576  2.000000
 0.030303  3.308081  1.000000
 0.030303  3.358586  0.000000
 0.030303  3.409091  0.000000
 0.030303  3.459596  1.000000
 0.030303  3.510101  1.000000
 0.030303  3.560606  1.000000
 0.030303  3.611111  0.000000
 0.030303  3.661616  0.000000
 0.030303  3.712121  0.000000
 0.030303  3.762626  0.000000
 0.030303  3.813131  0.000000
 0.030303  3.863636  0.000000
 0.030303  3.914141  0.000000
 0.030303  3.964646  0.000000
 0.030303  4.015152  0.000000
 0.030303  4.065657  0.000000
 0.030303  4.116162  0.000000
 0.030303  4.166667  0.000000
 0.030303  4.217172  0.000000
 0.030303  4.267677  0.000000
 0.030303  4.318182  0.000000
 0.030303  4.368687  0.000000
 0.030303  4.419192  0.000000
 0.030303  4.469697  0.000000
 0.030303  4.520202  0.000000
 0.030303  4.570707  0.000000
 0.030303  4.621212  0.000000
 0.030303  4.671717  0.000000
 0.030303  4.722222  0.000000
 0.030303  4.772727  0.000000
 0.030303  4.823232  0.000000
 0.030303  4.873737  0.000000
 0.030303  4.924242  0.000000
 0.030303  4.974747  0.000000
 0.050505  0.025253  1631.000000
 0.050505  0.075758  2409.000000
 0.050505  0.126263  213.000000
 0.050505  0.176768  76.000000
 0.050505  0.227273  46.000000
 0.050505  0.277778  32.000000
 0.050505  0.328283  20.000000
 0.050505  0.378788  17.000000
 0.050505  0.429293  16.000000
 0.050505  0.479798  7.000000
 0.050505  0.530303  16.000000
 0.050505  0.580808  11.000000
 0.050505  0.631313  10.000000
 0.050505  0.681818  7.000000
 0.050505  0.732323  8.000000
 0.050505  0.782828  10.000000
 0.050505  0.833333  11.000000
 0.050505  0.883838  2.000000
 0.050505  0.934343  4.000000
 0.050505  0.984848  5.000000
 0.050505  1.035354  3.000000
 0.050505  1.085859  6.000000
 0.050505  1.136364  1.000000
 0.050505  1.186869  8.000000
 0.050505  1.237374  2.000000
 0.050505  1.287879  0.000000
 0.050505  1.338384  3.000000
 0.050505  1.388889  1.000000
 0.050505  1.439394  0.000000
 0.050505  1.489899  6.000000
 0.050505  1.540404  1.000000
 0.050505  1.590909  3.000000
 0.050505  1.641414  0.000000
 0.050505  1.691919  1.000000
 0.050505  1.742424  6.000000
 0.050505  1.792929  2.000000
 0.050505  1.843434  2.000000
 0.050505  1.893939  1.000000
 0.050505  1.944444  1.000000
 0.050505  1.994949  1.000000
 0.050505  2.045455  1.000000
 0.050505  2.095960  5.000000
 0.050505  2.146465  5.000000
 0.050505  2.196970  0.000000
 0.050505  2.247475  1.000000
 0.050505  2.297980  2.000000
 0.050505  2.348485  2.000000
 0.050505  2.398990  7.000000
 0.050505  2.449495  6.000000
 0.050505  2.500000  2.000000
 0.050505  2.550505  1.000000
 0.050505  2.601010  3.000000
 0.050505  2.651515  1.000000
 0.050505  2.702020  3.000000
 0.050505  2.752525  4.000000
 0.050505  2.803030  9.000000
 0.050505  2.853535  0.000000
 0.050505  2.904040  1.000000
 0.050505  2.954545  1.000000
 0.050505  3.005051  0.000000
 0.050505  3.055556  0.000000
 0.050505  3.106061  0.000000
 0.050505  3.156566  1.000000
 0.050505  3.207071  0.000000
 0.050505  3.257576  0.000000
 0.050505  3.308081  0.000000
 0.050505  3.358586  0.000000
 0.050505  3.409091  0.000000
 0.050505  3.459596  0.000000
 0.050505  3.510101  0.000000
 0.050505  3.560606  1.000000
 0.050505  3.611111  0.000000
 0.050505  3.661616  0.000000
 0.050505  3.712121  0.000000
 0.050505  3.762626  0.000000
 0.050505  3.813131  0.000000
 0.050505  3.863636  0.000000
 0.050505  3.914141  0.000000
 0.050505  3.964646  0.000000
 0.050505  4.015152  1.000000
 0.050505  4.065657  0.000000
 0.050505  4.116162  0.000000
 0.050505  4.166667  0.000000
 0.050505  4.217172  0.000000
 0.050505  4.267677  0.000000
 0.050505  4.318182  0.000000
 0.050505  4.368687  0.000000
 0.050505  4.419192  0.000000
 0.050505  4.469697  0.000000
 0.050505  4.520202  0.000000
 0.050505  4.570707  0.000000
 0.050505  4.621212  0.000000
 0.050505  4.671717  0.000000
 0.050505  4.722222  0.000000
 0.050505  4.772727  0.000000
 0.050505  4.823232  0.000000
 0.050505  4.873737  0.000000
 0.050505  4.924242  0.000000
 0.050505  4.974747  0.000000
 0.070707  0.025253  0.000000
 0.070707  0.075758  2585.000000
 0.070707  0.126263  266.000000
 0.070707  0.176768  70.000000
 0.070707  0.227273  39.000000
 0.070707  0.277778  28.000000
 0.070707  0.328283  21.000000
 0.070707  0.378788  14.000000
 0.070707  0.429293  13.000000
 0.070707  0.479798  9.000000
 0.070707  0.530303  8.000000
 0.070707  0.580808  2.000000
 0.070707  0.631313  4.000000
 0.070707  0.681818  5.000000
 0.070707  0.732323  6.000000
 0.070707  0.782828  4.000000
 0.070707  0.833333  5.000000
 0.070707  0.883838  4.000000
 0.070707  0.934343  4.000000
 0.070707  0.984848  7.000000
 0.070707  1.035354  5.000000
 0.070707  1.085859  0.000000
 0.070707  1.136364  2.000000
 0.070707  1.186869  2.000000
 0.070707  1.237374  2.000000
 0.070707  1.287879  2.000000
 0.070707  1.338384  0.000000
 0.070707  1.388889  1.000000
 0.070707  1.439394  2.000000
 0.070707  1.489899  3.000000
 0.070707  1.540404  6.000000
 0.070707  1.590909  1.000000
 0.070707  1.641414  4.000000
 0.070707  1.691919  3.000000
 0.070707  1.742424  2.000000
 0.070707  1.792929  1.000000
 0.070707  1.843434  0.000000
 0.070707  1.893939  0.000000
 0.070707  1.944444  1.000000
 0.070707  1.994949  0.000000
 0.070707  2.045455  1.000000
 0.070707  2.095960  4.000000
 0.070707  2.146465  2.000000
 0.070707  2.196970  3.000000
 0.070707  2.247475  2.000000
 0.070707  2.297980  5.000000
 0.070707  2.348485  2.000000
 0.070707  2.398990  1.000000
 0.070707  2.449495  2.000000
 0.070707  2.500000  1.000000
 0.070707  2.550505  3.000000
 0.070707  2.601010  1.000000
 0.070707  2.651515  2.000000
 0.070707  2.702020  0.000000
 0.070707  2.752525  5.000000
 0.070707  2.803030  3.000000
 0.070707  2.853535  0.000000
 0.070707  2.904040  0.000000
 0.070707  2.954545  2.000000
 0.070707  3.005051  0.000000
 0.070707  3.055556  0.000000
 0.070707  3.106061  0.000000
 0.070707  3.156566  0.000000
 0.070707  3.207071  0.000000
 0.070707  3.257576  0.000000
 0.070707  3.308081  0.000000
 0.070707  3.358586  0.000000
 0.070707  3.409091  0.000000
 0.070707  3.459596  0.000000
 0.070707  3.510101  0.000000
 0.070707  3.560606  0.000000
 0.070707  3.611111  0.000000
 0.070707  3.661616  0.000000
 0.070707  3.712121  0.000000
 0.070707  3.762626  0.000000
 0.070707  3.813131  0.000000
 0.070707  3.863636  1.000000
 0.070707  3.914141  0.000000
 0.070707  3.964646  0.000000
 0.070707  4.015152  0.000000
 0.070707  4.065657  0.000000
 0.070707  4.116162  0.000000
 0.070707  4.166667  0.000000
 0.070707  4.217172  0.000000
 0.070707  4.267677  0.000000
 0.070707  4.318182  0.000000
 0.070707  4.368687  0.000000
 0.070707  4.419192  0.000000
 0.070707  4.469697  0.000000
 0.070707  4.520202  0.000000
 0.070707  4.570707  0.000000
 0.070707  4.621212  0.000000
 0.070707  4.671717  0.000000
 0.070707  4.722222  0.000000
 0.070707  4.772727  0.000000
 0.070707  4.823232  0.000000
 0.070707  4.873737  0.000000
 0.070707  4.924242  0.000000
 0.070707  4.974747  0.000000
 0.090909  0.025253  0.000000
 0.090909  0.075758  1536.000000
 0.090909  0.126263  497.000000
 0.090909  0.176768  102.000000
 0.090909  0.227273  40.000000
 0.090909  0.277778  20.000000
 0.090909  0.328283  17.000000
 0.090909  0.378788  10.000000
 0.090909  0.429293  4.000000
 0.090909  0.479798  9.000000
 0.090909  0.530303  9.000000
 0.090909  0.580808  2.000000
 0.090909  0.631313  4.000000
 0.090909  0.681818  5.000000
 0.090909  0.732323  0.000000
 0.090909  0.782828  2.000000
 0.090909  0.833333  7.000000
 0.090909  0.883838  1.000000
 0.090909  0.934343  1.000000
 0.090909  0.984848  4.000000
 0.090909  1.035354  5.000000
 0.090909  1.085859  2.000000
 0.090909  1.136364  2.000000
 0.090909  1.186869  3.000000
 0.090909  1.237374  2.000000
 0.090909  1.287879  5.000000
 0.090909  1.338384  0.000000
 0.090909  1.388889  1.000000
 0.090909  1.439394  3.000000
 0.090909  1.489899  2.000000
 0.090909  1.540404  1.000000
 0.090909  1.590909  2.000000
 0.090909  1.641414  1.000000
 0.090909  1.691919  2.000000
 0.090909  1.742424  0.000000
 0.090909  1.792929  0.000000
 0.090909  1.843434  0.000000
 0.090909  1.893939  3.000000
 0.090909  1.944444  2.000000
 0.090909  1.994949  0.000000
 0.090909  2.045455  3.000000
 0.090909  2.095960  3.000000
 0.090909  2.146465  1.000000
 0.090909  2.196970  1.000000
 0.090909  2.247475  2.000000
 0.090909  2.297980  2.000000
 0.090909  2.348485  2.000000
 0.090909  2.398990  0.000000
 0.090909  2.449495  1.000000
 0.090909  2.500000  0.000000
 0.090909  2.550505  1.000000
 0.090909  2.601010  2.000000
 0.090909  2.651515  3.000000
 0.090909  2.702020  0.000000
 0.090909  2.752525  3.000000
 0.090909  2.803030  5.000000
 0.090909  2.853535  1.000000
 0.090909  2.904040  1.000000
 0.090909  2.954545  0.000000
 0.090909  3.005051  0.000000
 0.090909  3.055556  0.000000
 0.090909  3.106061  0.000000
 0.090909  3.156566  0.000000
 0.090909  3.207071  0.000000
 0.090909  3.257576  0.000000
 0.090909  3.308081  0.000000
 0.090909  3.358586  0.000000
 0.090909  3.409091  0.000000
 0.090909  3.459596  1.000000
 0.090909  3.510101  0.000000
 0.090909  3.560606  1.000000
 0.090909  3.611111  0.000000
 0.090909  3.661616  0.000000
 0.090909  3.712121  0.000000
 0.090909  3.762626  0.000000
 0.090909  3.813131  0.000000
 0.090909  3.863636  0.000000
 0.090909  3.914141  0.000000
 0.090909  3.964646  0.000000
 0.090909  4.015152  0.000000
 0.090909  4.065657  0.000000
 0.090909  4.116162  0.000000
 0.090909  4.166667  0.000000
 0.090909  4.217172  0.000000
 0.090909  4.267677  0.000000
 0.090909  4.318182  0.000000
 0.090909  4.368687  0.000000
 0.090909  4.419192  0.000000
 0.090909  4.469697  0.000000
 0.090909  4.520202  0.000000
 0.090909  4.570707  0.000000
 0.090909  4.621212  0.000000
 0.090909  4.671717  0.000000
 0.090909  4.722222  0.000000
 0.090909  4.772727  0.000000
 0.090909  4.823232  0.000000
 0.090909  4.873737  0.000000
 0.090909  4.924242  0.000000
 0.090909  4.974747  0.000000
 0.111111  0.025253  0.000000
 0.111111  0.075758  0.000000
 0.111111  0.126263  1456.000000
 0.111111  0.176768  122.000000
 0.111111  0.227273  47.000000
 0.111111  0.277778  29.000000
 0.111111  0.328283  25.000000
 0.111111  0.378788  14.000000
 0.111111  0.429293  8.000000
 0.111111  0.479798  6.000000
 0.111111  0.530303  5.000000
 0.111111  0.580808  5.000000
 0.111111  0.631313  3.000000
 0.111111  0.681818  4.000000
 0.111111  0.732323  8.000000
 0.111111  0.782828  3.000000
 0.111111  0.833333  3.000000
 0.111111  0.883838  4.000000
 0.111111  0.934343  0.000000
 0.111111  0.984848  3.000000
 0.111111  1.035354  2.000000
 0.111111  1.085859  1.000000
 0.111111  1.136364  0.000000
 0.111111  1.186869  1.000000
 0.111111  1.237374  1.000000
 0.111111  1.287879  1.000000
 0.111111  1.338384  0.000000
 0.111111  1.388889  1.000000
 0.111111  1.439394  0.000000
 0.111111  1.489899  0.000000
 0.111111  1.540404  0.000000
 0.111111  1.590909  1.000000
 0.111111  1.641414  0.000000
 0.111111  1.691919  0.000000
 0.111111  1.742424  1.000000
 0.111111  1.792929  1.000000
 0.111111  1.843434  0.000000
 0.111111  1.893939  2.000000
 0.111111  1.944444  1.000000
 0.111111  1.994949  3.000000
 0.111111  2.045455  0.000000
 0.111111  2.095960  1.000000
 0.111111  2.146465  0.000000
 0.111111  2.196970  0.000000
 0.111111  2.247475  0.000000
 0.111111  2.297980  2.000000
 0.111111  2.348485  0.000000
 0.111111  2.398990  0.000000
 0.111111  2.449495  1.000000
 0.111111  2.500000  0.000000
 0.111111  2.550505  3.000000
 0.111111  2.601010  2.000000
 0.111111  2.651515  1.000000
 0.111111  2.702020  0.000000
 0.111111  2.752525  3.000000
 0.111111  2.803030  1.000000
 0.111111  2.853535  0.000000
 0.111111  2.904040  1.000000
 0.111111  2.954545  0.000000
 0.111111  3.005051  0.000000
 0.111111  3.055556  0.000000
 0.111111  3.106061  0.000000
 0.111111  3.156566  0.000000
 0.111111  3.207071  0.000000
 0.111111  3.257576  0.000000
 0.111111  3.308081  0.000000
 0.111111  3.358586  0.000000
 0.111111  3.409091  0.000000
 0.111111  3.459596  0.000000
 0.111111  3.510101  0.000000
 0.111111  3.560606  0.000000
 0.111111  3.611111  0.000000
 0.111111  3.661616  0.000000
 0.111111  3.712121  0.000000
 0.111111  3.762626  0.000000
 0.111111  3.813131  0.000000
 0.111111  3.863636  0.000000
 0.111111  3.914141  0.000000
 0.111111  3.964646  0.000000
 0.111111  4.015152  0.000000
 0.111111  4.065657  0.000000
 0.111111  4.116162  0.000000
 0.111111  4.166667  0.000000
 0.111111  4.217172  0.000000
 0.111111  4.267677  0.000000
 0.111111  4.318182  0.000000
 0.111111  4.368687  0.000000
 0.111111  4.419192  0.000000
 0.111111  4.469697  0.000000
 0.111111  4.520202  0.000000
 0.111111  4.570707  0.000000
 0.111111  4.621212  0.000000
 0.111111  4.671717  0.000000
 0.111111  4.722222  0.000000
 0.111111  4.772727  0.000000
 0.111111  4.823232  0.000000
 0.111111  4.873737  0.000000
 0.111111  4.924242  0.000000
 0.111111  4.974747  0.000000
 0.131313  0.025253  0.000000
 0.131313  0.075758  0.000000
 0.131313  0.126263  1023.000000
 0.131313  0.176768  191.000000
 0.131313  0.227273  58.000000
 0.131313  0.277778  38.000000
 0.131313  0.328283  24.000000
 0.131313  0.378788  16.000000
 0.131313  0.429293  14.000000
 0.131313  0.479798  5.000000
 0.131313  0.530303  7.000000
 0.131313  0.580808  4.000000
 0.131313  0.631313  5.000000
 0.131313  0.681818  0.000000
 0.131313  0.732323  1.000000
 0.131313  0.782828  2.000000
 0.131313  0.833333  1.000000
 0.131313  0.883838  1.000000
 0.131313  0.934343  2.000000
 0.131313  0.984848  2.000000
 0.131313  1.035354  1.000000
 0.131313  1.085859  6.000000
 0.131313  1.136364  1.000000
 0.131313  1.186869  1.000000
 0.131313  1.237374  0.000000
 0.131313  1.287879  0.000000
 0.131313  1.338384  1.000000
 0.131313  1.388889  3.000000
 0.131313  1.439394  1.000000
 0.131313  1.489899  3.000000
 0.131313  1.540404  0.000000
 0.131313  1.590909  0.000000
 0.131313  1.641414  1.000000
 0.131313  1.691919  0.000000
 0.131313  1.742424  1.000000
 0.131313  1.792929  0.000000
 0.131313  1.843434  2.000000
 0.131313  1.893939  1.000000
 0.131313  1.944444  0.000000
 0.131313  1.994949  2.000000
 0.131313  2.045455  1.000000
 0.131313  2.095960  1.000000
 0.131313  2.146465  1.000000
 0.131313  2.196970  2.000000
 0.131313  2.247475  0.000000
 0.131313  2.297980  1.000000
 0.131313  2.348485  0.000000
 0.131313  2.398990  0.000000
 0.131313  2.449495  1.000000
 0.131313  2.500000  0.000000
 0.131313  2.550505  2.000000
 0.131313  2.601010  0.000000
 0.131313  2.651515  2.000000
 0.131313  2.702020  3.000000
 0.131313  2.752525  2.000000
 0.131313  2.803030  2.000000
 0.131313  2.853535  1.000000
 0.131313  2.904040  1.000000
 0.131313  2.954545  0.000000
 0.131313  3.005051  0.000000
 0.131313  3.055556  0.000000
 0.131313  3.106061  0.000000
 0.131313  3.156566  0.000000
 0.131313  3.207071  0.000000
 0.131313  3.257576  0.000000
 0.131313  3.308081  0.000000
 0.131313  3.358586  0.000000
 0.131313  3.409091  0.000000
 0.131313  3.459596  0.000000
 0.131313  3.510101  0.000000
 0.131313  3.560606  0.000000
 0.131313  3.611111  0.000000
 0.131313  3.661616  0.000000
 0.131313  3.712121  0.000000
 0.131313  3.762626  0.000000
 0.131313  3.813131  0.000000
 0.131313  3.863636  0.000000
 0.131313  3.914141  0.000000
 0.131313  3.964646  0.000000
 0.131313  4.015152  0.000000
 0.131313  4.065657  0.000000
 0.131313  4.116162  0.000000
 0.131313  4.166667  0.000000
 0.131313  4.217172  0.000000
 0.131313  4.267677  0.000000
 0.131313  4.318182  0.000000
 0.131313  4.368687  0.000000
 0.131313  4.419192  0.000000
 0.131313  4.469697  0.000000
 0.131313  4.520202  0.000000
 0.131313  4.570707  0.000000
 0.131313  4.621212  0.000000
 0.131313  4.671717  0.000000
 0.131313  4.722222  0.000000
 0.131313  4.772727  0.000000
 0.131313  4.823232  0.000000
 0.131313  4.873737  0.000000
 0.131313  4.924242  0.000000
 0.131313  4.974747  0.000000
 0.151515  0.025253  0.000000
 0.151515  0.075758  0.000000
 0.151515  0.126263  363.000000
 0.151515  0.176768  641.000000
 0.151515  0.227273  79.000000
 0.151515  0.277778  51.000000
 0.151515  0.328283  22.000000
 0.151515  0.378788  9.000000
 0.151515  0.429293  13.000000
 0.151515  0.479798  7.000000
 0.151515  0.530303  4.000000
 0.151515  0.580808  4.000000
 0.151515  0.631313  3.000000
 0.151515  0.681818  2.000000
 0.151515  0.732323  1.000000
 0.151515  0.782828  1.000000
 0.151515  0.833333  1.000000
 0.151515  0.883838  1.000000
 0.151515  0.934343  2.000000
 0.151515  0.984848  1.000000
 0.151515  1.035354  2.000000
 0.151515  1.085859  0.000000
 0.151515  1.136364  1.000000
 0.151515  1.186869  2.000000
 0.151515  1.237374  1.000000
 0.151515  1.287879  2.000000
 0.151515  1.338384  2.000000
 0.151515  1.388889  0.000000
 0.151515  1.439394  0.000000
 0.151515  1.489899  0.000000
 0.151515  1.540404  0.000000
 0.151515  1.590909  0.000000
 0.151515  1.641414  3.000000
 0.151515  1.691919  2.000000
 0.151515  1.742424  1.000000
 0.151515  1.792929  0.000000
 0.151515  1.843434  1.000000
 0.151515  1.893939  2.000000
 0.151515  1.944444  0.000000
 0.151515  1.994949  0.000000
 0.151515  2.045455  0.000000
 0.151515  2.095960  0.000000
 0.151515  2.146465  1.000000
 0.151515  2.196970  0.000000
 0.151515  2.247475  0.000000
 0.151515  2.297980  0.000000
 0.151515  2.348485  1.000000
 0.151515  2.398990  0.000000
 0.151515  2.449495  1.000000
 0.151515  2.500000  1.000000
 0.151515  2.550505  0.000000
 0.151515  2.601010  1.000000
 0.151515  2.651515  1.000000
 0.151515  2.702020  0.000000
 0.151515  2.752525  2.000000
 0.151515  2.803030  0.000000
 0.151515  2.853535  1.000000
 0.151515  2.904040  0.000000
 0.151515  2.954545  0.000000
 0.151515  3.005051  0.000000
 0.151515  3.055556  0.000000
 0.151515  3.106061  0.000000
 0.151515  3.156566  0.000000
 0.151515  3.207071  0.000000
 0.151515  3.257576  0.000000
 0.151515  3.308081  0.000000
 0.151515  3.358586  0.000000
 0.151515  3.409091  0.000000
 0.151515  3.459596  0.000000
 0.151515  3.510101  0.000000
 0.151515  3.560606  1.000000
 0.151515  3.611111  0.000000
 0.151515  3.661616  0.000000
 0.151515  3.712121  0.000000
 0.151515  3.762626  0.000000
 0.151515  3.813131  0.000000
 0.151515  3.863636  0.000000
 0.151515  3.914141  0.000000
 0.151515  3.964646  0.000000
 0.151515  4.015152  0.000000
 0.151515  4.065657  0.000000
 0.151515  4.116162  0.000000
 0.151515  4.166667  0.000000
 0.151515  4.217172  0.000000
 0.151515  4.267677  0.000000
 0.151515  4.318182  0.000000
 0.151515  4.368687  0.000000
 0.151515  4.419192  0.000000
 0.151515  4.469697  0.000000
 0.151515  4.520202  0.000000
 0.151515  4.570707  0.000000
 0.151515  4.621212  0.000000
 0.151515  4.671717  0.000000
 0.151515  4.722222  0.000000
 0.151515  4.772727  0.000000
 0.151515  4.823232  0.000000
 0.151515  4.873737  0.000000
 0.151515  4.924242  0.000000
 0.151515  4.974747  0.000000
 0.171717  0.025253  0.000000
 0.171717  0.075758  0.000000
 0.171717  0.126263  0.000000
 0.171717  0.176768  682.000000
 0.171717  0.227273  92.000000
 0.171717  0.277778  46.000000
 0.171717  0.328283  33.000000
 0.171717  0.378788  16.000000
 0.171717  0.429293  13.000000
 0.171717  0.479798  10.000000
 0.171717  0.530303  5.000000
 0.171717  0.580808  2.000000
 0.171717  0.631313  6.000000
 0.171717  0.681818  3.000000
 0.171717  0.732323  1.000000
 0.171717  0.782828  3.000000
 0.171717  0.833333  1.000000
 0.171717  0.883838  1.000000
 0.171717  0.934343  4.000000
 0.171717  0.984848  2.000000
 0.171717  1.035354  2.000000
 0.171717  1.085859  0.000000
 0.171717  1.136364  1.000000
 0.171717  1.186869  2.000000
 0.171717  1.237374  0.000000
 0.171717  1.287879  0.000000
 0.171717  1.338384  0.000000
 0.171717  1.388889  1.000000
 0.171717  1.439394  2.000000
 0.171717  1.489899  0.000000
 0.171717  1.540404  0.000000
 0.171717  1.590909  2.000000
 0.171717  1.641414  0.000000
 0.171717  1.691919  0.000000
 0.171717  1.742424  0.000000
 0.171717  1.792929  0.000000
 0.171717  1.843434  0.000000
 0.171717  1.893939  0.000000
 0.171717  1.944444  0.000000
 0.171717  1.994949  0.000000
 0.171717  2.045455  1.000000
 0.171717  2.095960  0.000000
 0.171717  2.146465  0.000000
 0.171717  2.196970  1.000000
 0.171717  2.247475  0.000000
 0.171717  2.297980  1.000000
 0.171717  2.348485  0.000000
 0.171717  2.398990  0.000000
 0.171717  2.449495  1.000000
 0.171717  2.500000  1.000000
 0.171717  2.550505  0.000000
 0.171717  2.601010  0.000000
 0.171717  2.651515  1.000000
 0.171717  2.702020  0.000000
 0.171717  2.752525  1.000000
 0.171717  2.803030  1.000000
 0.171717  2.853535  1.000000
 0.171717  2.904040  1.000000
 0.171717  2.954545  1.000000
 0.171717  3.005051  0.000000
 0.171717  3.055556  0.000000
 0.171717  3.106061  0.000000
 0.171717  3.156566  0.000000
 0.171717  3.207071  0.000000
 0.171717  3.257576  0.000000
 0.171717  3.308081  0.000000
 0.171717  3.358586  0.000000
 0.171717  3.409091  0.000000
 0.171717  3.459596  0.000000
 0.171717  3.510101  0.000000
 0.171717  3.560606  0.000000
 0.171717  3.611111  0.000000
 0.171717  3.661616  0.000000
 0.171717  3.712121  0.000000
 0.171717  3.762626  0.000000
 0.171717  3.813131  0.000000
 0.171717  3.863636  0.000000
 0.171717  3.914141  0.000000
 0.171717  3.964646  0.000000
 0.171717  4.015152  0.000000
 0.171717  4.065657  0.000000
 0.171717  4.116162  0.000000
 0.171717  4.166667  0.000000
 0.171717  4.217172  0.000000
 0.171717  4.267677  0.000000
 0.171717  4.318182  0.000000
 0.171717  4.368687  0.000000
 0.171717  4.419192  0.000000
 0.171717  4.469697  0.000000
 0.171717  4.520202  0.000000
 0.171717  4.570707  0.000000
 0.171717  4.621212  0.000000
 0.171717  4.671717  0.000000
 0.171717  4.722222  0.000000
 0.171717  4.772727  0.000000
 0.171717  4.823232  0.000000
 0.171717  4.873737  0.000000
 0.171717  4.924242  0.000000
 0.171717  4.974747  0.000000
 0.191919  0.025253  0.000000
 0.191919  0.075758  0.000000
 0.191919  0.126263  0.000000
 0.191919  0.176768  467.000000
 0.191919  0.227273  188.000000
 0.191919  0.277778  35.000000
 0.191919  0.328283  17.000000
 0.191919  0.378788  25.000000
 0.191919  0.429293  11.000000
 0.191919  0.479798  10.000000
 0.191919  0.530303  8.000000
 0.191919  0.580808  2.000000
 0.191919  0.631313  3.000000
 0.191919  0.681818  4.000000
 0.191919  0.732323  4.000000
 0.191919  0.782828  1.000000
 0.191919  0.833333  0.000000
 0.191919  0.883838  0.000000
 0.191919  0.934343  0.000000
 0.191919  0.984848  1.000000
 0.191919  1.035354  0.000000
 0.191919  1.085859  1.000000
 0.191919  1.136364  2.000000
 0.191919  1.186869  0.000000
 0.191919  1.237374  0.000000
 0.191919  1.287879  0.000000
 0.191919  1.338384  0.000000
 0.191919  1.388889  1.000000
 0.191919  1.439394  2.000000
 0.191919  1.489899  1.000000
 0.191919  1.540404  0.000000
 0.191919  1.590909  0.000000
 0.191919  1.641414  1.000000
 0.191919  1.691919  0.000000
 0.191919  1.742424  0.000000
 0.191919  1.792929  0.000000
 0.191919  1.843434  0.000000
 0.191919  1.893939  0.000000
 0.191919  1.944444  0.000000
 0.191919  1.994949  0.000000
 0.191919  2.045455  0.000000
 0.191919  2.095960  0.000000
 0.191919  2.146465  2.000000
 0.191919  2.196970  1.000000
 0.191919  2.247475  0.000000
 0.191919  2.297980  0.000000
 0.191919  2.348485  0.000000
 0.191919  2.398990  0.000000
 0.191919  2.449495  0.000000
 0.191919  2.500000  0.000000
 0.191919  2.550505  1.000000
 0.191919  2.601010  1.000000
 0.191919  2.651515  1.000000
 0.191919  2.702020  0.000000
 0.191919  2.752525  0.000000
 0.191919  2.803030  0.000000
 0.191919  2.853535  1.000000
 0.191919  2.904040  0.000000
 0.191919  2.954545  0.000000
 0.191919  3.005051  0.000000
 0.191919  3.055556  0.000000
 0.191919  3.106061  0.000000
 0.191919  3.156566  0.000000
 0.191919  3.207071  0.000000
 0.191919  3.257576  0.000000
 0.191919  3.308081  0.000000
 0.191919  3.358586  0.000000
 0.191919  3.409091  0.000000
 0.191919  3.459596  0.000000
 0.191919  3.510101  0.000000
 0.191919  3.560606  0.000000
 0.191919  3.611111  0.000000
 0.191919  3.661616  0.000000
 0.191919  3.712121  0.000000
 0.191919  3.762626  0.000000
 0.191919  3.813131  0.000000
 0.191919  3.863636  0.000000
 0.191919  3.914141  0.000000
 0.191919  3.964646  0.000000
 0.191919  4.015152  0.000000
 0.191919  4.065657  0.000000
 0.191919  4.116162  0.000000
 0.191919  4.166667  0.000000
 0.191919  4.217172  0.000000
 0.191919  4.267677  1.000000
 0.191919  4.318182  0.000000
 0.191919  4.368687  0.000000
 0.191919  4.419192  0.000000
 0.191919  4.469697  0.000000
 0.191919  4.520202  0.000000
 0.191919  4.570707  0.000000
 0.191919  4.621212  0.000000
 0.191919  4.671717  0.000000
 0.191919  4.722222  0.000000
 0.191919  4.772727  0.000000
 0.191919  4.823232  0.000000
 0.191919  4.873737  0.000000
 0.191919  4.924242  0.000000
 0.191919  4.974747  0.000000
 0.212121  0.025253  0.000000
 0.212121  0.075758  0.000000
 0.212121  0.126263  0.000000
 0.212121  0.176768  0.000000
 0.212121  0.227273  543.000000
 0.212121  0.277778  65.000000
 0.212121  0.328283  35.000000
 0.212121  0.378788  26.000000
 0.212121  0.429293  17.000000
 0.212121  0.479798  13.000000
 0.212121  0.530303  6.000000
 0.212121  0.580808  8.000000
 0.212121  0.631313  3.000000
 0.212121  0.681818  2.000000
 0.212121  0.732323  2.000000
 0.212121  0.782828  1.000000
 0.212121  0.833333  1.000000
 0.212121  0.883838  1.000000
 0.212121  0.934343  1.000000
 0.212121  0.984848  0.000000
 0.212121  1.035354  1.000000
 0.212121  1.085859  1.000000
 0.212121  1.136364  1.000000
 0.212121  1.186869  0.000000
 0.212121  1.237374  0.000000
 0.212121  1.287879  1.000000
 0.212121  1.338384  0.000000
 0.212121  1.388889  0.000000
 0.212121  1.439394  0.000000
 0.212121  1.489899  0.000000
 0.212121  1.540404  1.000000
 0.212121  1.590909  1.000000
 0.212121  1.641414  0.000000
 0.212121  1.691919  0.000000
 0.212121  1.742424  0.000000
 0.212121  1.792929  0.000000
 0.212121  1.843434  2.000000
 0.212121  1.893939  1.000000
 0.212121  1.944444  1.000000
 0.212121  1.994949  0.000000
 0.212121  2.045455  0.000000
 0.212121  2.095960  0.000000
 0.212121  2.146465  1.000000
 0.212121  2.196970  0.000000
 0.212121  2.247475  0.000000
 0.212121  2.297980  0.000000
 0.212121  2.348485  1.000000
 0.212121  2.398990  1.000000
 0.212121  2.449495  0.000000
 0.212121  2.500000  1.000000
 0.212121  2.550505  1.000000
 0.212121  2.601010  4.000000
 0.212121  2.651515  2.000000
 0.212121  2.702020  0.000000
 0.212121  2.752525  0.000000
 0.212121  2.803030  0.000000
 0.212121  2.853535  0.000000
 0.212121  2.904040  0.000000
 0.212121  2.954545  1.000000
 0.212121  3.005051  0.000000
 0.212121  3.055556  0.000000
 0.212121  3.106061  0.000000
 0.212121  3.156566  0.000000
 0.212121  3.207071  0.000000
 0.212121  3.257576  0.000000
 0.212121  3.308081  0.000000
 0.212121  3.358586  0.000000
 0.212121  3.409091  0.000000
 0.212121  3.459596  0.000000
 0.212121  3.510101  1.000000
 0.212121  3.560606  0.000000
 0.212121  3.611111  0.000000
 0.212121  3.661616  0.000000
 0.212121  3.712121  0.000000
 0.212121  3.762626  0.000000
 0.212121  3.813131  0.000000
 0.212121  3.863636  0.000000
 0.212121  3.914141  0.000000
 0.212121  3.964646  0.000000
 0.212121  4.015152  0.000000
 0.212121  4.065657  0.000000
 0.212121  4.116162  0.000000
 0.212121  4.166667  0.000000
 0.212121  4.217172  0.000000
 0.212121  4.267677  0.000000
 0.212121  4.318182  0.000000
 0.212121  4.368687  0.000000
 0.212121  4.419192  0.000000
 0.212121  4.469697  0.000000
 0.212121  4.520202  0.000000
 0.212121  4.570707  0.000000
 0.212121  4.621212  0.000000
 0.212121  4.671717  0.000000
 0.212121  4.722222  0.000000
 0.212121  4.772727  0.000000
 0.212121  4.823232  0.000000
 0.212121  4.873737  0.000000
 0.212121  4.924242  0.000000
 0.212121  4.974747  0.000000
 0.232323  0.025253  0.000000
 0.232323  0.075758  0.000000
 0.232323  0.126263  0.000000
 0.232323  0.176768  0.000000
 0.232323  0.227273  463.000000
 0.232323  0.277778  88.000000
 0.232323  0.328283  29.000000
 0.232323  0.378788  25.000000
 0.232323  0.429293  13.000000
 0.232323  0.479798  13.000000
 0.232323  0.530303  6.000000
 0.232323  0.580808  4.000000
 0.232323  0.631313  5.000000
 0.232323  0.681818  6.000000
 0.232323  0.732323  5.000000
 0.232323  0.782828  0.000000
 0.232323  0.833333  3.000000
 0.232323  0.883838  1.000000
 0.232323  0.934343  2.000000
 0.232323  0.984848  1.000000
 0.232323  1.035354  1.000000
 0.232323  1.085859  0.000000
 0.232323  1.136364  2.000000
 0.232323  1.186869  0.000000
 0.232323  1.237374  1.000000
 0.232323  1.287879  2.000000
 0.232323  1.338384  1.000000
 0.232323  1.388889  0.000000
 0.232323  1.439394  0.000000
 0.232323  1.489899  1.000000
 0.232323  1.540404  0.000000
 0.232323  1.590909  0.000000
 0.232323  1.641414  0.000000
 0.232323  1.691919  1.000000
 0.232323  1.742424  0.000000
 0.232323  1.792929  0.000000
 0.232323  1.843434  0.000000
 0.232323  1.893939  1.000000
 0.232323  1.944444  1.000000
 0.232323  1.994949  1.000000
 0.232323  2.045455  0.000000
 0.232323  2.095960  0.000000
 0.232323  2.146465  1.000000
 0.232323  2.196970  0.000000
 0.232323  2.247475  0.000000
 0.232323  2.297980  0.000000
 0.232323  2.348485  1.000000
 0.232323  2.398990  0.000000
 0.232323  2.449495  0.000000
 0.232323  2.500000  0.000000
 0.232323  2.550505  0.000000
 0.232323  2.601010  0.000000
 0.232323  2.651515  2.000000
 0.232323  2.702020  1.000000
 0.232323  2.752525  0.000000
 0.232323  2.803030  0.000000
 0.232323  2.853535  0.000000
 0.232323  2.904040  2.000000
 0.232323  2.954545  1.000000
 0.232323  3.005051  1.000000
 0.232323  3.055556  1.000000
 0.232323  3.106061  0.000000
 0.232323  3.156566  0.000000
 0.232323  3.207071  1.000000
 0.232323  3.257576  0.000000
 0.232323  3.308081  0.000000
 0.232323  3.358586  0.000000
 0.232323  3.409091  0.000000
 0.232323  3.459596  0.000000
 0.232323  3.510101  0.000000
 0.232323  3.560606  0.000000
 0.232323  3.611111  0.000000
 0.232323  3.661616  0.000000
 0.232323  3.712121  0.000000
 0.232323  3.762626  0.000000
 0.232323  3.813131  0.000000
 0.232323  3.863636  0.000000
 0.232323  3.914141  0.000000
 0.232323  3.964646  0.000000
 0.232323  4.015152  0.000000
 0.232323  4.065657  0.000000
 0.232323  4.116162  0.000000
 0.232323  4.166667  0.000000
 0.232323  4.217172  0.000000
 0.232323  4.267677  0.000000
 0.232323  4.318182  0.000000
 0.232323  4.368687  0.000000
 0.232323  4.419192  0.000000
 0.232323  4.469697  0.000000
 0.232323  4.520202  0.000000
 0.232323  4.570707  0.000000
 0.232323  4.621212  0.000000
 0.232323  4.671717  0.000000
 0.232323  4.722222  0.000000
 0.232323  4.772727  0.000000
 0.232323  4.823232  0.000000
 0.232323  4.873737  0.000000
 0.232323  4.924242  0.000000
 0.232323  4.974747  0.000000
 0.252525  0.025253  0.000000
 0.252525  0.075758  0.000000
 0.252525  0.126263  0.000000
 0.252525  0.176768  0.000000
 0.252525  0.227273  146.000000
 0.252525  0.277778  297.000000
 0.252525  0.328283  34.000000
 0.252525  0.378788  22.000000
 0.252525  0.429293  12.000000
 0.252525  0.479798  18.000000
 0.252525  0.530303  14.000000
 0.252525  0.580808  5.000000
 0.252525  0.631313  11.000000
 0.252525  0.681818  4.000000
 0.252525  0.732323  4.000000
 0.252525  0.782828  2.000000
 0.252525  0.833333  1.000000
 0.252525  0.883838  0.000000
 0.252525  0.934343  0.000000
 0.252525  0.984848  0.000000
 0.252525  1.035354  1.000000
 0.252525  1.085859  1.000000
 0.252525  1.136364  1.000000
 0.252525  1.186869  2.000000
 0.252525  1.237374  2.000000
 0.252525  1.287879  1.000000
 0.252525  1.338384  1.000000
 0.252525  1.388889  0.000000
 0.252525  1.439394  0.000000
 0.252525  1.489899  0.000000
 0.252525  1.540404  1.000000
 0.252525  1.590909  0.000000
 0.252525  1.641414  0.000000
 0.252525  1.691919  1.000000
 0.252525  1.742424  1.000000
 0.252525  1.792929  0.000000
 0.252525  1.843434  0.000000
 0.252525  1.893939  0.000000
 0.252525  1.944444  0.000000
 0.252525  1.994949  0.000000
 0.252525  2.045455  1.000000
 0.252525  2.095960  0.000000
 0.252525  2.146465  2.000000
 0.252525  2.196970  0.000000
 0.252525  2.247475  0.000000
 0.252525  2.297980  0.000000
 0.252525  2.348485  1.000000
 0.252525  2.398990  0.000000
 0.252525  2.449495  1.000000
 0.252525  2.500000  1.000000
 0.252525  2.550505  1.000000
 0.252525  2.601010  1.000000
 0.252525  2.651515  1.000000
 0.252525  2.702020  0.000000
 0.252525  2.752525  1.000000
 0.252525  2.803030  0.000000
 0.252525  2.853535  1.000000
 0.252525  2.904040  0.000000
 0.252525  2.954545  0.000000
 0.252525  3.005051  0.000000
 0.252525  3.055556  0.000000
 0.252525  3.106061  0.000000
 0.252525  3.156566  0.000000
 0.252525  3.207071  1.000000
 0.252525  3.257576  0.000000
 0.252525  3.308081  0.000000
 0.252525  3.358586  0.000000
 0.252525  3.409091  0.000000
 0.252525  3.459596  0.000000
 0.252525  3.510101  1.000000
 0.252525  3.560606  0.000000
 0.252525  3.611111  0.000000
 0.252525  3.661616  0.000000
 0.252525  3.712121  0.000000
 0.252525  3.762626  0.000000
 0.252525  3.813131  0.000000
 0.252525  3.863636  0.000000
 0.252525  3.914141  0.000000
 0.252525  3.964646  0.000000
 0.252525  4.015152  0.000000
 0.252525  4.065657  0.000000
 0.252525  4.116162  0.000000
 0.252525  4.166667  0.000000
 0.252525  4.217172  0.000000
 0.252525  4.267677  0.000000
 0.252525  4.318182  0.000000
 0.252525  4.368687  0.000000
 0.252525  4.419192  0.000000
 0.252525  4.469697  0.000000
 0.252525  4.520202  0.000000
 0.252525  4.570707  0.000000
 0.252525  4.621212  0.000000
 0.252525  4.671717  0.000000
 0.252525  4.722222  0.000000
 0.252525  4.772727  0.000000
 0.252525  4.823232  0.000000
 0.252525  4.873737  0.000000
 0.252525  4.924242  0.000000
 0.252525  4.974747  0.000000
 0.272727  0.025253  0.000000
 0.272727  0.075758  0.000000
 0.272727  0.126263  0.000000
 0.272727  0.176768  0.000000
 0.272727  0.227273  0.000000
 0.272727  0.277778  417.000000
 0.272727  0.328283  54.000000
 0.272727  0.378788  25.000000
 0.272727  0.429293  10.000000
 0.272727  0.479798  16.000000
 0.272727  0.530303  15.000000
 0.272727  0.580808  6.000000
 0.272727  0.631313  5.000000
 0.272727  0.681818  2.000000
 0.272727  0.732323  1.000000
 0.272727  0.782828  5.000000
 0.272727  0.833333  4.000000
 0.272727  0.883838  1.000000
 0.272727  0.934343  1.000000
 0.272727  0.984848  1.000000
 0.272727  1.035354  3.000000
 0.272727  1.085859  2.000000
 0.272727  1.136364  0.000000
 0.272727  1.186869  0.000000
 0.272727  1.237374  1.000000
 0.272727  1.287879  2.000000
 0.272727  1.338384  0.000000
 0.272727  1.388889  0.000000
 0.272727  1.439394  0.000000
 0.272727  1.489899  0.000000
 0.272727  1.540404  0.000000
 0.272727  1.590909  0.000000
 0.272727  1.641414  0.000000
 0.272727  1.691919  0.000000
 0.272727  1.742424  0.000000
 0.272727  1.792929  0.000000
 0.272727  1.843434  0.000000
 0.272727  1.893939  0.000000
 0.272727  1.944444  0.000000
 0.272727  1.994949  0.000000
 0.272727  2.045455  0.000000
 0.272727  2.095960  0.000000
 0.272727  2.146465  0.000000
 0.272727  2.196970  0.000000
 0.272727  2.247475  0.000000
 0.272727  2.297980  1.000000
 0.272727  2.348485  0.000000
 0.272727  2.398990  0.000000
 0.272727  2.449495  0.000000
 0.272727  2.500000  0.000000
 0.272727  2.550505  1.000000
 0.272727  2.601010  0.000000
 0.272727  2.651515  3.000000
 0.272727  2.702020  0.000000
 0.272727  2.752525  0.000000
 0.272727  2.803030  0.000000
 0.272727  2.853535  1.000000
 0.272727  2.904040  0.000000
 0.272727  2.954545  0.000000
 0.272727  3.005051  1.000000
 0.272727  3.055556  2.000000
 0.272727  3.106061  1.000000
 0.272727  3.156566  0.000000
 0.272727  3.207071  0.000000
 0.272727  3.257576  0.000000
 0.272727  3.308081  0.000000
 0.272727  3.358586  0.000000
 0.272727  3.409091  0.000000
 0.272727  3.459596  0.000000
 0.272727  3.510101  0.000000
 0.272727  3.560606  0.000000
 0.272727  3.611111  0.000000
 0.272727  3.661616  0.000000
 0.272727  3.712121  0.000000
 0.272727  3.762626  0.000000
 0.272727  3.813131  0.000000
 0.272727  3.863636  0.000000
 0.272727  3.914141  0.000000
 0.272727  3.964646  0.000000
 0.272727  4.015152  0.000000
 0.272727  4.065657  0.000000
 0.272727  4.116162  0.000000
 0.272727  4.166667  0.000000
 0.272727  4.217172  0.000000
 0.272727  4.267677  0.000000
 0.272727  4.318182  0.000000
 0.272727  4.368687  0.000000
 0.272727  4.419192  0.000000
 0.272727  4.469697  0.000000
 0.272727  4.520202  0.000000
 0.272727  4.570707  0.000000
 0.272727  4.621212  0.000000
 0.272727  4.671717  0.000000
 0.272727  4.722222  0.000000
 0.272727  4.772727  0.000000
 0.272727  4.823232  0.000000
 0.272727  4.873737  0.000000
 0.272727  4.924242  0.000000
 0.272727  4.974747  0.000000
 0.292929  0.025253  0.000000
 0.292929  0.075758  0.000000
 0.292929  0.126263  0.000000
 0.292929  0.176768  0.000000
 0.292929  0.227273  0.000000
 0.292929  0.277778  287.000000
 0.292929  0.328283  126.000000
 0.292929  0.378788  29.000000
 0.292929  0.429293  19.000000
 0.292929  0.479798  11.000000
 0.292929  0.530303  12.000000
 0.292929  0.580808  5.000000
 0.292929  0.631313  4.000000
 0.292929  0.681818  5.000000
 0.292929  0.732323  5.000000
 0.292929  0.782828  1.000000
 0.292929  0.833333  2.000000
 0.292929  0.883838  3.000000
 0.292929  0.934343  1.000000
 0.292929  0.984848  0.000000
 0.292929  1.035354  0.000000
 0.292929  1.085859  0.000000
 0.292929  1.136364  1.000000
 0.292929  1.186869  1.000000
 0.292929  1.237374  1.000000
 0.292929  1.287879  0.000000
 0.292929  1.338384  0.000000
 0.292929  1.388889  1.000000
 0.292929  1.439394  0.000000
 0.292929  1.489899  0.000000
 0.292929  1.540404  0.000000
 0.292929  1.590909  0.000000
 0.292929  1.641414  0.000000
 0.292929  1.691919  2.000000
 0.292929  1.742424  1.000000
 0.292929  1.792929  0.000000
 0.292929  1.843434  0.000000
 0.292929  1.893939  1.000000
 0.292929  1.944444  0.000000
 0.292929  1.994949  0.000000
 0.292929  2.045455  0.000000
 0.292929  2.095960  2.000000
 0.292929  2.146465  0.000000
 0.292929  2.196970  0.000000
 0.292929  2.247475  0.000000
 0.292929  2.297980  0.000000
 0.292929  2.348485  0.000000
 0.292929  2.398990  0.000000
 0.292929  2.449495  0.000000
 0.292929  2.500000  1.000000
 0.292929  2.550505  0.000000
 0.292929  2.601010  0.000000
 0.292929  2.651515  3.000000
 0.292929  2.702020  0.000000
 0.292929  2.752525  0.000000
 0.292929  2.803030  0.000000
 0.292929  2.853535  2.000000
 0.292929  2.904040  0.000000
 0.292929  2.954545  0.000000
 0.292929  3.005051  0.000000
 0.292929  3.055556  0.000000
 0.292929  3.106061  0.000000
 0.292929  3.156566  0.000000
 0.292929  3.207071  0.000000
 0.292929  3.257576  0.000000
 0.292929  3.308081  0.000000
 0.292929  3.358586  0.000000
 0.292929  3.409091  0.000000
 0.292929  3.459596  0.000000
 0.292929  3.510101  0.000000
 0.292929  3.560606  0.000000
 0.292929  3.611111  0.000000
 0.292929  3.661616  0.000000
 0.292929  3.712121  0.000000
 0.292929  3.762626  0.000000
 0.292929  3.813131  0.000000
 0.292929  3.863636  0.000000
 0.292929  3.914141  0.000000
 0.292929  3.964646  0.000000
 0.292929  4.015152  0.000000
 0.292929  4.065657  0.000000
 0.292929  4.116162  0.000000
 0.292929  4.166667  0.000000
 0.292929  4.217172  0.000000
 0.292929  4.267677  0.000000
 0.292929  4.318182  0.000000
 0.292929  4.368687  0.000000
 0.292929  4.419192  0.000000
 0.292929  4.469697  0.000000
 0.292929  4.520202  0.000000
 0.292929  4.570707  0.000000
 0.292929  4.621212  0.000000
 0.292929  4.671717  0.000000
 0.292929  4.722222  0.000000
 0.292929  4.772727  0.000000
 0.292929  4.823232  0.000000
 0.292929  4.873737  0.000000
 0.292929  4.924242  0.000000
 0.292929  4.974747  0.000000
 0.313131  0.025253  0.000000
 0.313131  0.075758  0.000000
 0.313131  0.126263  0.000000
 0.313131  0.176768  0.000000
 0.313131  0.227273  0.000000
 0.313131  0.277778  0.000000
 0.313131  0.328283  325.000000
 0.313131  0.378788  44.000000
 0.313131  0.429293  23.000000
 0.313131  0.479798  15.000000
 0.313131  0.530303  7.000000
 0.313131  0.580808  12.000000
 0.313131  0.631313  11.000000
 0.313131  0.681818  3.000000
 0.313131  0.732323  3.000000
 0.313131  0.782828  3.000000
 0.313131  0.833333  3.000000
 0.313131  0.883838  2.000000
 0.313131  0.934343  2.000000
 0.313131  0.984848  3.000000
 0.313131  1.035354  1.000000
 0.313131  1.085859  1.000000
 0.313131  1.136364  2.000000
 0.313131  1.186869  1.000000
 0.313131  1.237374  0.000000
 0.313131  1.287879  0.000000
 0.313131  1.338384  1.000000
 0.313131  1.388889  0.000000
 0.313131  1.439394  2.000000
 0.313131  1.489899  0.000000
 0.313131  1.540404  1.000000
 0.313131  1.590909  0.000000
 0.313131  1.641414  1.000000
 0.313131  1.691919  0.000000
 0.313131  1.742424  0.000000
 0.313131  1.792929  2.000000
 0.313131  1.843434  0.000000
 0.313131  1.893939  0.000000
 0.313131  1.944444  1.000000
 0.313131  1.994949  0.000000
 0.313131  2.045455  0.000000
 0.313131  2.095960  1.000000
 0.313131  2.146465  0.000000
 0.313131  2.196970  0.000000
 0.313131  2.247475  0.000000
 0.313131  2.297980  0.000000
 0.313131  2.348485  0.000000
 0.313131  2.398990  0.000000
 0.313131  2.449495  0.000000
 0.313131  2.500000  0.000000
 0.313131  2.550505  0.000000
 0.313131  2.601010  0.000000
 0.313131  2.651515  0.000000
 0.313131  2.702020  3.000000
 0.313131  2.752525  2.000000
 0.313131  2.803030  0.000000
 0.313131  2.853535  0.000000
 0.313131  2.904040  0.000000
 0.313131  2.954545  0.000000
 0.313131  3.005051  0.000000
 0.313131  3.055556  0.000000
 0.313131  3.106061  0.000000
 0.313131  3.156566  0.000000
 0.313131  3.207071  0.000000
 0.313131  3.257576  0.000000
 0.313131  3.308081  0.000000
 0.313131  3.358586  0.000000
 0.313131  3.409091  0.000000
 0.313131  3.459596  0.000000
 0.313131  3.510101  0.000000
 0.313131  3.560606  0.000000
 0.313131  3.611111  0.000000
 0.313131  3.661616  0.000000
 0.313131  3.712121  0.000000
 0.313131  3.762626  0.000000
 0.313131  3.813131  0.000000
 0.313131  3.863636  0.000000
 0.313131  3.914141  0.000000
 0.313131  3.964646  0.000000
 0.313131  4.015152  0.000000
 0.313131  4.065657  0.000000
 0.313131  4.116162  0.000000
 0.313131  4.166667  0.000000
 0.313131  4.217172  0.000000
 0.313131  4.267677  0.000000
 0.313131  4.318182  0.000000
 0.313131  4.368687  0.000000
 0.313131  4.419192  0.000000
 0.313131  4.469697  0.000000
 0.313131  4.520202  0.000000
 0.313131  4.570707  0.000000
 0.313131  4.621212  0.000000
 0.313131  4.671717  0.000000
 0.313131  4.722222  0.000000
 0.313131  4.772727  0.000000
 0.313131  4.823232  0.000000
 0.313131  4.873737  0.000000
 0.313131  4.924242  0.000000
 0.313131  4.974747  0.000000
 0.333333  0.025253  0.000000
 0.333333  0.075758  0.000000
 0.333333  0.126263  0.000000
 0.333333  0.176768  0.000000
 0.333333  0.227273  0.000000
 0.333333  0.277778  0.000000
 0.333333  0.328283  242.000000
 0.333333  0.378788  58.000000
 0.333333  0.429293  23.000000
 0.333333  0.479798  11.000000
 0.333333  0.530303  9.000000
 0.333333  0.580808  14.000000
 0.333333  0.631313  4.000000
 0.333333  0.681818  5.000000
 0.333333  0.732323  3.000000
 0.333333  0.782828  2.000000
 0.333333  0.833333  3.000000
 0.333333  0.883838  4.000000
 0.333333  0.934343  4.000000
 0.333333  0.984848  3.000000
 0.333333  1.035354  0.000000
 0.333333  1.085859  0.000000
 0.333333  1.136364  1.000000
 0.333333  1.186869  1.000000
 0.333333  1.237374  0.000000
 0.333333  1.287879  1.000000
 0.333333  1.338384  2.000000
 0.333333  1.388889  0.000000
 0.333333  1.439394  0.000000
 0.333333  1.489899  0.000000
 0.333333  1.540404  0.000000
 0.333333  1.590909  0.000000
 0.333333  1.641414  0.000000
 0.333333  1.691919  0.000000
 0.333333  1.742424  2.000000
 0.333333  1.792929  0.000000
 0.333333  1.843434  0.000000
 0.333333  1.893939  0.000000
 0.333333  1.944444  0.000000
 0.333333  1.994949  0.000000
 0.333333  2.045455  0.000000
 0.333333  2.095960  2.000000
 0.333333  2.146465  0.000000
 0.333333  2.196970  0.000000
 0.333333  2.247475  0.000000
 0.333333  2.297980  1.000000
 0.333333  2.348485  0.000000
 0.333333  2.398990  0.000000
 0.333333  2.449495  0.000000
 0.333333  2.500000  0.000000
 0.333333  2.550505  0.000000
 0.333333  2.601010  0.000000
 0.333333  2.651515  0.000000
 0.333333  2.702020  0.000000
 0.333333  2.752525  2.000000
 0.333333  2.803030  0.000000
 0.333333  2.853535  1.000000
 0.333333  2.904040  0.000000
 0.333333  2.954545  0.000000
 0.333333  3.005051  0.000000
 0.333333  3.055556  1.000000
 0.333333  3.106061  0.000000
 0.333333  3.156566  0.000000
 0.333333  3.207071  0.000000
 0.333333  3.257576  0.000000
 0.333333  3.308081  0.000000
 0.333333  3.358586  0.000000
 0.333333  3.409091  0.000000
 0.333333  3.459596  0.000000
 0.333333  3.510101  0.000000
 0.333333  3.560606  0.000000
 0.333333  3.611111  0.000000
 0.333333  3.661616  0.000000
 0.333333  3.712121  0.000000
 0.333333  3.762626  0.000000
 0.333333  3.813131  0.000000
 0.333333  3.863636  0.000000
 0.333333  3.914141  0.000000
 0.333333  3.964646  0.000000
 0.333333  4.015152  0.000000
 0.333333  4.065657  0.000000
 0.333333  4.116162  0.000000
 0.333333  4.166667  0.000000
 0.333333  4.217172  0.000000
 0.333333  4.267677  0.000000
 0.333333  4.318182  0.000000
 0.333333  4.368687  0.000000
 0.333333  4.419192  0.000000
 0.333333  4.469697  0.000000
 0.333333  4.520202  0.000000
 0.333333  4.570707  0.000000
 0.333333  4.621212  0.000000
 0.333333  4.671717  0.000000
 0.333333  4.722222  0.000000
 0.333333  4.772727  0.000000
 0.333333  4.823232  0.000000
 0.333333  4.873737  0.000000
 0.333333  4.924242  0.000000
 0.333333  4.974747  0.000000
 0.353535  0.025253  0.000000
 0.353535  0.075758  0.000000
 0.353535  0.126263  0.000000
 0.353535  0.176768  0.000000
 0.353535  0.227273  0.000000
 0.353535  0.277778  0.000000
 0.353535  0.328283  90.000000
 0.353535  0.378788  221.000000
 0.353535  0.429293  18.000000
 0.353535  0.479798  12.000000
 0.353535  0.530303  10.000000
 0.353535  0.580808  10.000000
 0.353535  0.631313  10.000000
 0.353535  0.681818  9.000000
 0.353535  0.732323  7.000000
 0.353535  0.782828  2.000000
 0.353535  0.833333  3.000000
 0.353535  0.883838  2.000000
 0.353535  0.934343  3.000000
 0.353535  0.984848  3.000000
 0.353535  1.035354  2.000000
 0.353535  1.085859  2.000000
 0.353535  1.136364  1.000000
 0.353535  1.186869  2.000000
 0.353535  1.237374  0.000000
 0.353535  1.287879  0.000000
 0.353535  1.338384  0.000000
 0.353535  1.388889  0.000000
 0.353535  1.439394  0.000000
 0.353535  1.489899  0.000000
 0.353535  1.540404  0.000000
 0.353535  1.590909  1.000000
 0.353535  1.641414  1.000000
 0.353535  1.691919  0.000000
 0.353535  1.742424  0.000000
 0.353535  1.792929  1.000000
 0.353535  1.843434  0.000000
 0.353535  1.893939  0.000000
 0.353535  1.944444  1.000000
 0.353535  1.994949  0.000000
 0.353535  2.045455  0.000000
 0.353535  2.095960  0.000000
 0.353535  2.146465  0.000000
 0.353535  2.196970  1.000000
 0.353535  2.247475  0.000000
 0.353535  2.297980  0.000000
 0.353535  2.348485  0.000000
 0.353535  2.398990  0.000000
 0.353535  2.449495  0.000000
 0.353535  2.500000  1.000000
 0.353535  2.550505  0.000000
 0.353535  2.601010  0.000000
 0.353535  2.651515  0.000000
 0.353535  2.702020  0.000000
 0.353535  2.752525  1.000000
 0.353535  2.803030  0.000000
 0.353535  2.853535  0.000000
 0.353535  2.904040  0.000000
 0.353535  2.954545  0.000000
 0.353535  3.005051  1.000000
 0.353535  3.055556  0.000000
 0.353535  3.106061  0.000000
 0.353535  3.156566  0.000000
 0.353535  3.207071  0.000000
 0.353535  3.257576  0.000000
 0.353535  3.308081  0.000000
 0.353535  3.358586  0.000000
 0.353535  3.409091  0.000000
 0.353535  3.459596  1.000000
 0.353535  3.510101  0.000000
 0.353535  3.560606  0.000000
 0.353535  3.611111  0.000000
 0.353535  3.661616  0.000000
 0.353535  3.712121  0.000000
 0.353535  3.762626  0.000000
 0.353535  3.813131  0.000000
 0.353535  3.863636  0.000000
 0.353535  3.914141  0.000000
 0.353535  3.964646  0.000000
 0.353535  4.015152  0.000000
 0.353535  4.065657  0.000000
 0.353535  4.116162  0.000000
 0.353535  4.166667  0.000000
 0.353535  4.217172  0.000000
 0.353535  4.267677  0.000000
 0.353535  4.318182  0.000000
 0.353535  4.368687  0.000000
 0.353535  4.419192  0.000000
 0.353535  4.469697  0.000000
 0.353535  4.520202  0.000000
 0.353535  4.570707  0.000000
 0.353535  4.621212  0.000000
 0.353535  4.671717  0.000000
 0.353535  4.722222  0.000000
 0.353535  4.772727  0.000000
 0.353535  4.823232  0.000000
 0.353535  4.873737  0.000000
 0.353535  4.924242  0.000000
 0.353535  4.974747  0.000000
 0.373737  0.025253  0.000000
 0.373737  0.075758  0.000000
 0.373737  0.126263  0.000000
 0.373737  0.176768  0.000000
 0.373737  0.227273  0.000000
 0.373737  0.277778  0.000000
 0.373737  0.328283  0.000000
 0.373737  0.378788  250.000000
 0.373737  0.429293  24.000000
 0.373737  0.479798  15.000000
 0.373737  0.530303  14.000000
 0.373737  0.580808  10.000000
 0.373737  0.631313  6.000000
 0.373737  0.681818  6.000000
 0.373737  0.732323  7.000000
 0.373737  0.782828  3.000000
 0.373737  0.833333  6.000000
 0.373737  0.883838  3.000000
 0.373737  0.934343  1.000000
 0.373737  0.984848  5.000000
 0.373737  1.035354  2.000000
 0.373737  1.085859  2.000000
 0.373737  1.136364  2.000000
 0.373737  1.186869  1.000000
 0.373737  1.237374  1.000000
 0.373737  1.287879  0.000000
 0.373737  1.338384  1.000000
 0.373737  1.388889  1.000000
 0.373737  1.439394  0.000000
 0.373737  1.489899  1.000000
 0.373737  1.540404  0.000000
 0.373737  1.590909  0.000000
 0.373737  1.641414  0.000000
 0.373737  1.691919  0.000000
 0.373737  1.742424  1.000000
 0.373737  1.792929  0.000000
 0.373737  1.843434  1.000000
 0.373737  1.893939  0.000000
 0.373737  1.944444  0.000000
 0.373737  1.994949  1.000000
 0.373737  2.045455  0.000000
 0.373737  2.095960  0.000000
 0.373737  2.146465  1.000000
 0.373737  2.196970  0.000000
 0.373737  2.247475  0.000000
 0.373737  2.297980  0.000000
 0.373737  2.348485  0.000000
 0.373737  2.398990  0.000000
 0.373737  2.449495  0.000000
 0.373737  2.500000  0.000000
 0.373737  2.550505  0.000000
 0.373737  2.601010  0.000000
 0.373737  2.651515  1.000000
 0.373737  2.702020  0.000000
 0.373737  2.752525  0.000000
 0.373737  2.803030  0.000000
 0.373737  2.853535  1.000000
 0.373737  2.904040  1.000000
 0.373737  2.954545  0.000000
 0.373737  3.005051  0.000000
 0.373737  3.055556  0.000000
 0.373737  3.106061  3.000000
 0.373737  3.156566  0.000000
 0.373737  3.207071  0.000000
 0.373737  3.257576  0.000000
 0.373737  3.308081  0.000000
 0.373737  3.358586  0.000000
 0.373737  3.409091  0.000000
 0.373737  3.459596  0.000000
 0.373737  3.510101  0.000000
 0.373737  3.560606  0.000000
 0.373737  3.611111  0.000000
 0.373737  3.661616  0.000000
 0.373737  3.712121  0.000000
 0.373737  3.762626  0.000000
 0.373737  3.813131  0.000000
 0.373737  3.863636  0.000000
 0.373737  3.914141  0.000000
 0.373737  3.964646  0.000000
 0.373737  4.015152  0.000000
 0.373737  4.065657  0.000000
 0.373737  4.116162  0.000000
 0.373737  4.166667  0.000000
 0.373737  4.217172  0.000000
 0.373737  4.267677  0.000000
 0.373737  4.318182  0.000000
 0.373737  4.368687  0.000000
 0.373737  4.419192  0.000000
 0.373737  4.469697  0.000000
 0.373737  4.520202  0.000000
 0.373737  4.570707  0.000000
 0.373737  4.621212  0.000000
 0.373737  4.671717  0.000000
 0.373737  4.722222  0.000000
 0.373737  4.772727  0.000000
 0.373737  4.823232  0.000000
 0.373737  4.873737  0.000000
 0.373737  4.924242  0.000000
 0.373737  4.974747  0.000000
 0.393939  0.025253  0.000000
 0.393939  0.075758  0.000000
 0.393939  0.126263  0.000000
 0.393939  0.176768  0.000000
 0.393939  0.227273  0.000000
 0.393939  0.277778  0.000000
 0.393939  0.328283  0.000000
 0.393939  0.378788  169.000000
 0.393939  0.429293  75.000000
 0.393939  0.479798  12.000000
 0.393939  0.530303  11.000000
 0.393939  0.580808  13.000000
 0.393939  0.631313  5.000000
 0.393939  0.681818  5.000000
 0.393939  0.732323  4.000000
 0.393939  0.782828  5.000000
 0.393939  0.833333  2.000000
 0.393939  0.883838  0.000000
 0.393939  0.934343  5.000000
 0.393939  0.984848  4.000000
 0.393939  1.035354  3.000000
 0.393939  1.085859  3.000000
 0.393939  1.136364  3.000000
 0.393939  1.186869  3.000000
 0.393939  1.237374  2.000000
 0.393939  1.287879  0.000000
 0.393939  1.338384  2.000000
 0.393939  1.388889  0.000000
 0.393939  1.439394  0.000000
 0.393939  1.489899  0.000000
 0.393939  1.540404  0.000000
 0.393939  1.590909  0.000000
 0.393939  1.641414  0.000000
 0.393939  1.691919  0.000000
 0.393939  1.742424  0.000000
 0.393939  1.792929  0.000000
 0.393939  1.843434  0.000000
 0.393939  1.893939  0.000000
 0.393939  1.944444  0.000000
 0.393939  1.994949  0.000000
 0.393939  2.045455  0.000000
 0.393939  2.095960  0.000000
 0.393939  2.146465  0.000000
 0.393939  2.196970  0.000000
 0.393939  2.247475  0.000000
 0.393939  2.297980  0.000000
 0.393939  2.348485  0.000000
 0.393939  2.398990  1.000000
 0.393939  2.449495  0.000000
 0.393939  2.500000  0.000000
 0.393939  2.550505  2.000000
 0.393939  2.601010  0.000000
 0.393939  2.651515  0.000000
 0.393939  2.702020  2.000000
 0.393939  2.752525  0.000000
 0.393939  2.803030  0.000000
 0.393939  2.853535  0.000000
 0.393939  2.904040  0.000000
 0.393939  2.954545  0.000000
 0.393939  3.005051  1.000000
 0.393939  3.055556  0.000000
 0.393939  3.106061  0.000000
 0.393939  3.156566  0.000000
 0.393939  3.207071  0.000000
 0.393939  3.257576  0.000000
 0.393939  3.308081  0.000000
 0.393939  3.358586  0.000000
 0.393939  3.409091  0.000000
 0.393939  3.459596  0.000000
 0.393939  3.510101  0.000000
 0.393939  3.560606  0.000000
 0.393939  3.611111  0.000000
 0.393939  3.661616  0.000000
 0.393939  3.712121  0.000000
 0.393939  3.762626  0.000000
 0.393939  3.813131  0.000000
 0.393939  3.863636  0.000000
 0.393939  3.914141  0.000000
 0.393939  3.964646  0.000000
 0.393939  4.015152  0.000000
 0.393939  4.065657  0.000000
 0.393939  4.116162  0.000000
 0.393939  4.166667  0.000000
 0.393939  4.217172  0.000000
 0.393939  4.267677  0.000000
 0.393939  4.318182  0.000000
 0.393939  4.368687  0.000000
 0.393939  4.419192  0.000000
 0.393939  4.469697  0.000000
 0.393939  4.520202  0.000000
 0.393939  4.570707  0.000000
 0.393939  4.621212  0.000000
 0.393939  4.671717  0.000000
 0.393939  4.722222  0.000000
 0.393939  4.772727  0.000000
 0.393939  4.823232  0.000000
 0.393939  4.873737  0.000000
 0.393939  4.924242  0.000000
 0.393939  4.974747  0.000000
 0.414141  0.025253  0.000000
 0.414141  0.075758  0.000000
 0.414141  0.126263  0.000000
 0.414141  0.176768  0.000000
 0.414141  0.227273  0.000000
 0.414141  0.277778  0.000000
 0.414141  0.328283  0.000000
 0.414141  0.378788  0.000000
 0.414141  0.429293  251.000000
 0.414141  0.479798  29.000000
 0.414141  0.530303  12.000000
 0.414141  0.580808  9.000000
 0.414141  0.631313  10.000000
 0.414141  0.681818  4.000000
 0.414141  0.732323  4.000000
 0.414141  0.782828  4.000000
 0.414141  0.833333  5.000000
 0.414141  0.883838  2.000000
 0.414141  0.934343  1.000000
 0.414141  0.984848  1.000000
 0.414141  1.035354  3.000000
 0.414141  1.085859  5.000000
 0.414141  1.136364  2.000000
 0.414141  1.186869  2.000000
 0.414141  1.237374  1.000000
 0.414141  1.287879  1.000000
 0.414141  1.338384  1.000000
 0.414141  1.388889  1.000000
 0.414141  1.439394  1.000000
 0.414141  1.489899  1.000000
 0.414141  1.540404  0.000000
 0.414141  1.590909  1.000000
 0.414141  1.641414  1.000000
 0.414141  1.691919  0.000000
 0.414141  1.742424  0.000000
 0.414141  1.792929  0.000000
 0.414141  1.843434  0.000000
 0.414141  1.893939  1.000000
 0.414141  1.944444  1.000000
 0.414141  1.994949  0.000000
 0.414141  2.045455  0.000000
 0.414141  2.095960  0.000000
 0.414141  2.146465  0.000000
 0.414141  2.196970  0.000000
 0.414141  2.247475  0.000000
 0.414141  2.297980  0.000000
 0.414141  2.348485  0.000000
 0.414141  2.398990  1.000000
 0.414141  2.449495  0.000000
 0.414141  2.500000  1.000000
 0.414141  2.550505  0.000000
 0.414141  2.601010  0.000000
 0.414141  2.651515  0.000000
 0.414141  2.702020  1.000000
 0.414141  2.752525  0.000000
 0.414141  2.803030  0.000000
 0.414141  2.853535  0.000000
 0.414141  2.904040  2.000000
 0.414141  2.954545  0.000000
 0.414141  3.005051  0.000000
 0.414141  3.055556  0.000000
 0.414141  3.106061  0.000000
 0.414141  3.156566  2.000000
 0.414141  3.207071  0.000000
 0.414141  3.257576  0.000000
 0.414141  3.308081  0.000000
 0.414141  3.358586  0.000000
 0.414141  3.409091  0.000000
 0.414141  3.459596  0.000000
 0.414141  3.510101  0.000000
 0.414141  3.560606  0.000000
 0.414141  3.611111  0.000000
 0.414141  3.661616  0.000000
 0.414141  3.712121  0.000000
 0.414141  3.762626  0.000000
 0.414141  3.813131  0.000000
 0.414141  3.863636  0.000000
 0.414141  3.914141  0.000000
 0.414141  3.964646  0.000000
 0.414141  4.015152  0.000000
 0.414141  4.065657  0.000000
 0.414141  4.116162  0.000000
 0.414141  4.166667  0.000000
 0.414141  4.217172  0.000000
 0.414141  4.267677  0.000000
 0.414141  4.318182  0.000000
 0.414141  4.368687  0.000000
 0.414141  4.419192  0.000000
 0.414141  4.469697  0.000000
 0.414141  4.520202  0.000000
 0.414141  4.570707  0.000000
 0.414141  4.621212  0.000000
 0.414141  4.671717  0.000000
 0.414141  4.722222  0.000000
 0.414141  4.772727  0.000000
 0.414141  4.823232  0.000000
 0.414141  4.873737  0.000000
 0.414141  4.924242  0.000000
 0.414141  4.974747  0.000000
 0.434343  0.025253  0.000000
 0.434343  0.075758  0.000000
 0.434343  0.126263  0.000000
 0.434343  0.176768  0.000000
 0.434343  0.227273  0.000000
 0.434343  0.277778  0.000000
 0.434343  0.328283  0.000000
 0.434343  0.378788  0.000000
 0.434343  0.429293  229.000000
 0.434343  0.479798  40.000000
 0.434343  0.530303  18.000000
 0.434343  0.580808  8.000000
 0.434343  0.631313  2.000000
 0.434343  0.681818  5.000000
 0.434343  0.732323  2.000000
 0.434343  0.782828  2.000000
 0.434343  0.833333  4.000000
 0.434343  0.883838  3.000000
 0.434343  0.934343  0.000000
 0.434343  0.984848  1.000000
 0.434343  1.035354  1.000000
 0.434343  1.085859  1.000000
 0.434343  1.136364  1.000000
 0.434343  1.186869  3.000000
 0.434343  1.237374  5.000000
 0.434343  1.287879  3.000000
 0.434343  1.338384  0.000000
 0.434343  1.388889  0.000000
 0.434343  1.439394  0.000000
 0.434343  1.489899  0.000000
 0.434343  1.540404  0.000000
 0.434343  1.590909  0.000000
 0.434343  1.641414  1.000000
 0.434343  1.691919  0.000000
 0.434343  1.742424  1.000000
 0.434343  1.792929  0.000000
 0.434343  1.843434  0.000000
 0.434343  1.893939  0.000000
 0.434343  1.944444  0.000000
 0.434343  1.994949  0.000000
 0.434343  2.045455  0.000000
 0.434343  2.095960  0.000000
 0.434343  2.146465  0.000000
 0.434343  2.196970  0.000000
 0.434343  2.247475  0.000000
 0.434343  2.297980  0.000000
 0.434343  2.348485  0.000000
 0.434343  2.398990  0.000000
 0.434343  2.449495  0.000000
 0.434343  2.500000  1.000000
 0.434343  2.550505  0.000000
 0.434343  2.601010  0.000000
 0.434343  2.651515  0.000000
 0.434343  2.702020  1.000000
 0.434343  2.752525  0.000000
 0.434343  2.803030  1.000000
 0.434343  2.853535  0.000000
 0.434343  2.904040  0.000000
 0.434343  2.954545  0.000000
 0.434343  3.005051  1.000000
 0.434343  3.055556  0.000000
 0.434343  3.106061  0.000000
 0.434343  3.156566  1.000000
 0.434343  3.207071  1.000000
 0.434343  3.257576  0.000000
 0.434343  3.308081  0.000000
 0.434343  3.358586  0.000000
 0.434343  3.409091  0.000000
 0.434343  3.459596  0.000000
 0.434343  3.510101  0.000000
 0.434343  3.560606  0.000000
 0.434343  3.611111  0.000000
 0.434343  3.661616  0.000000
 0.434343  3.712121  0.000000
 0.434343  3.762626  0.000000
 0.434343  3.813131  0.000000
 0.434343  3.863636  0.000000
 0.434343  3.914141  0.000000
 0.434343  3.964646  0.000000
 0.434343  4.015152  0.000000
 0.434343  4.065657  0.000000
 0.434343  4.116162  0.000000
 0.434343  4.166667  0.000000
 0.434343  4.217172  0.000000
 0.434343  4.267677  0.000000
 0.434343  4.318182  0.000000
 0.434343  4.368687  0.000000
 0.434343  4.419192  0.000000
 0.434343  4.469697  0.000000
 0.434343  4.520202  0.000000
 0.434343  4.570707  0.000000
 0.434343  4.621212  0.000000
 0.434343  4.671717  0.000000
 0.434343  4.722222  0.000000
 0.434343  4.772727  0.000000
 0.434343  4.823232  0.000000
 0.434343  4.873737  0.000000
 0.434343  4.924242  0.000000
 0.434343  4.974747  0.000000
 0.454545  0.025253  0.000000
 0.454545  0.075758  0.000000
 0.454545  0.126263  0.000000
 0.454545  0.176768  0.000000
 0.454545  0.227273  0.000000
 0.454545  0.277778  0.000000
 0.454545  0.328283  0.000000
 0.454545  0.378788  0.000000
 0.454545  0.429293  63.000000
 0.454545  0.479798  137.000000
 0.454545  0.530303  21.000000
 0.454545  0.580808  5.000000
 0.454545  0.631313  3.000000
 0.454545  0.681818  10.000000
 0.454545  0.732323  6.000000
 0.454545  0.782828  2.000000
 0.454545  0.833333  10.000000
 0.454545  0.883838  6.000000
 0.454545  0.934343  4.000000
 0.454545  0.984848  1.000000
 0.454545  1.035354  0.000000
 0.454545  1.085859  1.000000
 0.454545  1.136364  4.000000
 0.454545  1.186869  1.000000
 0.454545  1.237374  1.000000
 0.454545  1.287879  1.000000
 0.454545  1.338384  4.000000
 0.454545  1.388889  0.000000
 0.454545  1.439394  0.000000
 0.454545  1.489899  1.000000
 0.454545  1.540404  1.000000
 0.454545  1.590909  0.000000
 0.454545  1.641414  0.000000
 0.454545  1.691919  0.000000
 0.454545  1.742424  1.000000
 0.454545  1.792929  0.000000
 0.454545  1.843434  0.000000
 0.454545  1.893939  0.000000
 0.454545  1.944444  0.000000
 0.454545  1.994949  0.000000
 0.454545  2.045455  0.000000
 0.454545  2.095960  0.000000
 0.454545  2.146465  0.000000
 0.454545  2.196970  0.000000
 0.454545  2.247475  0.000000
 0.454545  2.297980  0.000000
 0.454545  2.348485  0.000000
 0.454545  2.398990  0.000000
 0.454545  2.449495  0.000000
 0.454545  2.500000  0.000000
 0.454545  2.550505  2.000000
 0.454545  2.601010  0.000000
 0.454545  2.651515  0.000000
 0.454545  2.702020  0.000000
 0.454545  2.752525  1.000000
 0.454545  2.803030  0.000000
 0.454545  2.853535  0.000000
 0.454545  2.904040  0.000000
 0.454545  2.954545  1.000000
 0.454545  3.005051  0.000000
 0.454545  3.055556  0.000000
 0.454545  3.106061  0.000000
 0.454545  3.156566  0.000000
 0.454545  3.207071  0.000000
 0.454545  3.257576  0.000000
 0.454545  3.308081  0.000000
 0.454545  3.358586  0.000000
 0.454545  3.409091  0.000000
 0.454545  3.459596  0.000000
 0.454545  3.510101  0.000000
 0.454545  3.560606  0.000000
 0.454545  3.611111  0.000000
 0.454545  3.661616  0.000000
 0.454545  3.712121  0.000000
 0.454545  3.762626  1.000000
 0.454545  3.813131  0.000000
 0.454545  3.863636  0.000000
 0.454545  3.914141  0.000000
 0.454545  3.964646  0.000000
 0.454545  4.015152  0.000000
 0.454545  4.065657  0.000000
 0.454545  4.116162  0.000000
 0.454545  4.166667  0.000000
 0.454545  4.217172  0.000000
 0.454545  4.267677  0.000000
 0.454545  4.318182  0.000000
 0.454545  4.368687  0.000000
 0.454545  4.419192  0.000000
 0.454545  4.469697  0.000000
 0.454545  4.520202  0.000000
 0.454545  4.570707  0.000000
 0.454545  4.621212  0.000000
 0.454545  4.671717  0.000000
 0.454545  4.722222  0.000000
 0.454545  4.772727  0.000000
 0.454545  4.823232  0.000000
 0.454545  4.873737  0.000000
 0.454545  4.924242  0.000000
 0.454545  4.974747  0.000000
 0.474747  0.025253  0.000000
 0.474747  0.075758  0.000000
 0.474747  0.126263  0.000000
 0.474747  0.176768  0.000000
 0.474747  0.227273  0.000000
 0.474747  0.277778  0.000000
 0.474747  0.328283  0.000000
 0.474747  0.378788  0.000000
 0.474747  0.429293  0.000000
 0.474747  0.479798  204.000000
 0.474747  0.530303  24.000000
 0.474747  0.580808  10.000000
 0.474747  0.631313  4.000000
 0.474747  0.681818  4.000000
 0.474747  0.732323  3.000000
 0.474747  0.782828  2.000000
 0.474747  0.833333  4.000000
 0.474747  0.883838  1.000000
 0.474747  0.934343  7.000000
 0.474747  0.984848  3.000000
 0.474747  1.035354  4.000000
 0.474747  1.085859  1.000000
 0.474747  1.136364  3.000000
 0.474747  1.186869  3.000000
 0.474747  1.237374  1.000000
 0.474747  1.287879  0.000000
 0.474747  1.338384  2.000000
 0.474747  1.388889  1.000000
 0.474747  1.439394  0.000000
 0.474747  1.489899  0.000000
 0.474747  1.540404  1.000000
 0.474747  1.590909  0.000000
 0.474747  1.641414  1.000000
 0.474747  1.691919  0.000000
 0.474747  1.742424  0.000000
 0.474747  1.792929  1.000000
 0.474747  1.843434  1.000000
 0.474747  1.893939  0.000000
 0.474747  1.944444  0.000000
 0.474747  1.994949  0.000000
 0.474747  2.045455  0.000000
 0.474747  2.095960  0.000000
 0.474747  2.146465  0.000000
 0.474747  2.196970  0.000000
 0.474747  2.247475  0.000000
 0.474747  2.297980  0.000000
 0.474747  2.348485  0.000000
 0.474747  2.398990  0.000000
 0.474747  2.449495  0.000000
 0.474747  2.500000  0.000000
 0.474747  2.550505  1.000000
 0.474747  2.601010  0.000000
 0.474747  2.651515  1.000000
 0.474747  2.702020  0.000000
 0.474747  2.752525  0.000000
 0.474747  2.803030  0.000000
 0.474747  2.853535  0.000000
 0.474747  2.904040  0.000000
 0.474747  2.954545  0.000000
 0.474747  3.005051  0.000000
 0.474747  3.055556  0.000000
 0.474747  3.106061  0.000000
 0.474747  3.156566  0.000000
 0.474747  3.207071  2.000000
 0.474747  3.257576  0.000000
 0.474747  3.308081  0.000000
 0.474747  3.358586  1.000000
 0.474747  3.409091  0.000000
 0.474747  3.459596  0.000000
 0.474747  3.510101  0.000000
 0.474747  3.560606  0.000000
 0.474747  3.611111  0.000000
 0.474747  3.661616  0.000000
 0.474747  3.712121  0.000000
 0.474747  3.762626  0.000000
 0.474747  3.813131  0.000000
 0.474747  3.863636  0.000000
 0.474747  3.914141  0.000000
 0.474747  3.964646  0.000000
 0.474747  4.015152  0.000000
 0.474747  4.065657  0.000000
 0.474747  4.116162  0.000000
 0.474747  4.166667  0.000000
 0.474747  4.217172  0.000000
 0.474747  4.267677  0.000000
 0.474747  4.318182  0.000000
 0.474747  4.368687  0.000000
 0.474747  4.419192  0.000000
 0.474747  4.469697  0.000000
 0.474747  4.520202  0.000000
 0.474747  4.570707  0.000000
 0.474747  4.621212  0.000000
 0.474747  4.671717  0.000000
 0.474747  4.722222  0.000000
 0.474747  4.772727  0.000000
 0.474747  4.823232  0.000000
 0.474747  4.873737  0.000000
 0.474747  4.924242  0.000000
 0.474747  4.974747  0.000000
 0.494949  0.025253  0.000000
 0.494949  0.075758  0.000000
 0.494949  0.126263  0.000000
 0.494949  0.176768  0.000000
 0.494949  0.227273  0.000000
 0.494949  0.277778  0.000000
 0.494949  0.328283  0.000000
 0.494949  0.378788  0.000000
 0.494949  0.429293  0.000000
 0.494949  0.479798  152.000000
 0.494949  0.530303  75.000000
 0.494949  0.580808  20.000000
 0.494949  0.631313  9.000000
 0.494949  0.681818  6.000000
 0.494949  0.732323  7.000000
 0.494949  0.782828  0.000000
 0.494949  0.833333  2.000000
 0.494949  0.883838  1.000000
 0.494949  0.934343  5.000000
 0.494949  0.984848  1.000000
 0.494949  1.035354  3.000000
 0.494949  1.085859  3.000000
 0.494949  1.136364  4.000000
 0.494949  1.186869  3.000000
 0.494949  1.237374  2.000000
 0.494949  1.287879  2.000000
 0.494949  1.338384  1.000000
 0.494949  1.388889  4.000000
 0.494949  1.439394  1.000000
 0.494949  1.489899  1.000000
 0.494949  1.540404  0.000000
 0.494949  1.590909  0.000000
 0.494949  1.641414  1.000000
 0.494949  1.691919  2.000000
 0.494949  1.742424  0.000000
 0.494949  1.792929  1.000000
 0.494949  1.843434  0.000000
 0.494949  1.893939  0.000000
 0.494949  1.944444  0.000000
 0.494949  1.994949  0.000000
 0.494949  2.045455  1.000000
 0.494949  2.095960  0.000000
 0.494949  2.146465  0.000000
 0.494949  2.196970  0.000000
 0.494949  2.247475  0.000000
 0.494949  2.297980  0.000000
 0.494949  2.348485  0.000000
 0.494949  2.398990  0.000000
 0.494949  2.449495  1.000000
 0.494949  2.500000  1.000000
 0.494949  2.550505  1.000000
 0.494949  2.601010  0.000000
 0.494949  2.651515  0.000000
 0.494949  2.702020  0.000000
 0.494949  2.752525  2.000000
 0.494949  2.803030  1.000000
 0.494949  2.853535  0.000000
 0.494949  2.904040  0.000000
 0.494949  2.954545  1.000000
 0.494949  3.005051  0.000000
 0.494949  3.055556  0.000000
 0.494949  3.106061  0.000000
 0.494949  3.156566  0.000000
 0.494949  3.207071  0.000000
 0.494949  3.257576  0.000000
 0.494949  3.308081  0.000000
 0.494949  3.358586  0.000000
 0.494949  3.409091  0.000000
 0.494949  3.459596  0.000000
 0.494949  3.510101  0.000000
 0.494949  3.560606  0.000000
 0.494949  3.611111  0.000000
 0.494949  3.661616  0.000000
 0.494949  3.712121  0.000000
 0.494949  3.762626  0.000000
 0.494949  3.813131  0.000000
 0.494949  3.863636  0.000000
 0.494949  3.914141  0.000000
 0.494949  3.964646  0.000000
 0.494949  4.015152  0.000000
 0.494949  4.065657  0.000000
 0.494949  4.116162  0.000000
 0.494949  4.166667  0.000000
 0.494949  4.217172  0.000000
 0.494949  4.267677  0.000000
 0.494949  4.318182  0.000000
 0.494949  4.368687  0.000000
 0.494949  4.419192  0.000000
 0.494949  4.469697  0.000000
 0.494949  4.520202  0.000000
 0.494949  4.570707  0.000000
 0.494949  4.621212  0.000000
 0.494949  4.671717  0.000000
 0.494949  4.722222  0.000000
 0.494949  4.772727  0.000000
 0.494949  4.823232  0.000000
 0.494949  4.873737  0.000000
 0.494949  4.924242  0.000000
 0.494949  4.974747  0.000000
 0.515152  0.025253  0.000000
 0.515152  0.075758  0.000000
 0.515152  0.126263  0.000000
 0.515152  0.176768  0.000000
 0.515152  0.227273  0.000000
 0.515152  0.277778  0.000000
 0.515152  0.328283  0.000000
 0.515152  0.378788  0.000000
 0.515152  0.429293  0.000000
 0.515152  0.479798  0.000000
 0.515152  0.530303  213.000000
 0.515152  0.580808  29.000000
 0.515152  0.631313  15.000000
 0.515152  0.681818  3.000000
 0.515152  0.732323  5.000000
 0.515152  0.782828  3.000000
 0.515152  0.833333  3.000000
 0.515152  0.883838  3.000000
 0.515152  0.934343  3.000000
 0.515152  0.984848  4.000000
 0.515152  1.035354  1.000000
 0.515152  1.085859  3.000000
 0.515152  1.136364  1.000000
 0.515152  1.186869  2.000000
 0.515152  1.237374  1.000000
 0.515152  1.287879  2.000000
 0.515152  1.338384  4.000000
 0.515152  1.388889  1.000000
 0.515152  1.439394  1.000000
 0.515152  1.489899  1.000000
 0.515152  1.540404  2.000000
 0.515152  1.590909  1.000000
 0.515152  1.641414  2.000000
 0.515152  1.691919  0.000000
 0.515152  1.742424  0.000000
 0.515152  1.792929  2.000000
 0.515152  1.843434  0.000000
 0.515152  1.893939  0.000000
 0.515152  1.944444  1.000000
 0.515152  1.994949  1.000000
 0.515152  2.045455  0.000000
 0.515152  2.095960  0.000000
 0.515152  2.146465  1.000000
 0.515152  2.196970  1.000000
 0.515152  2.247475  0.000000
 0.515152  2.297980  0.000000
 0.515152  2.348485  1.000000
 0.515152  2.398990  0.000000
 0.515152  2.449495  0.000000
 0.515152  2.500000  1.000000
 0.515152  2.550505  1.000000
 0.515152  2.601010  0.000000
 0.515152  2.651515  1.000000
 0.515152  2.702020  0.000000
 0.515152  2.752525  0.000000
 0.515152  2.803030  0.000000
 0.515152  2.853535  0.000000
 0.515152  2.904040  0.000000
 0.515152  2.954545  0.000000
 0.515152  3.005051  0.000000
 0.515152  3.055556  0.000000
 0.515152  3.106061  0.000000
 0.515152  3.156566  0.000000
 0.515152  3.207071  0.000000
 0.515152  3.257576  0.000000
 0.515152  3.308081  0.000000
 0.515152  3.358586  0.000000
 0.515152  3.409091  0.000000
 0.515152  3.459596  0.000000
 0.515152  3.510101  0.000000
 0.515152  3.560606  0.000000
 0.515152  3.611111  0.000000
 0.515152  3.661616  0.000000
 0.515152  3.712121  0.000000
 0.515152  3.762626  0.000000
 0.515152  3.813131  0.000000
 0.515152  3.863636  0.000000
 0.515152  3.914141  0.000000
 0.515152  3.964646  0.000000
 0.515152  4.015152  0.000000
 0.515152  4.065657  0.000000
 0.515152  4.116162  0.000000
 0.515152  4.166667  0.000000
 0.515152  4.217172  0.000000
 0.515152  4.267677  0.000000
 0.515152  4.318182  0.000000
 0.515152  4.368687  0.000000
 0.515152  4.419192  0.000000
 0.515152  4.469697  0.000000
 0.515152  4.520202  0.000000
 0.515152  4.570707  0.000000
 0.515152  4.621212  0.000000
 0.515152  4.671717  0.000000
 0.515152  4.722222  0.000000
 0.515152  4.772727  0.000000
 0.515152  4.823232  0.000000
 0.515152  4.873737  0.000000
 0.515152  4.924242  0.000000
 0.515152  4.974747  0.000000
 0.535354  0.025253  0.000000
 0.535354  0.075758  0.000000
 0.535354  0.126263  0.000000
 0.535354  0.176768  0.000000
 0.535354  0.227273  0.000000
 0.535354  0.277778  0.000000
 0.535354  0.328283  0.000000
 0.535354  0.378788  0.000000
 0.535354  0.429293  0.000000
 0.535354  0.479798  0.000000
 0.535354  0.530303  168.000000
 0.535354  0.580808  27.000000
 0.535354  0.631313  14.000000
 0.535354  0.681818  8.000000
 0.535354  0.732323  5.000000
 0.535354  0.782828  6.000000
 0.535354  0.833333  6.000000
 0.535354  0.883838  1.000000
 0.535354  0.934343  2.000000
 0.535354  0.984848  9.000000
 0.535354  1.035354  3.000000
 0.535354  1.085859  0.000000
 0.535354  1.136364  1.000000
 0.535354  1.186869  1.000000
 0.535354  1.237374  4.000000
 0.535354  1.287879  5.000000
 0.535354  1.338384  5.000000
 0.535354  1.388889  2.000000
 0.535354  1.439394  0.000000
 0.535354  1.489899  1.000000
 0.535354  1.540404  4.000000
 0.535354  1.590909  1.000000
 0.535354  1.641414  0.000000
 0.535354  1.691919  0.000000
 0.535354  1.742424  0.000000
 0.535354  1.792929  0.000000
 0.535354  1.843434  0.000000
 0.535354  1.893939  2.000000
 0.535354  1.944444  2.000000
 0.535354  1.994949  0.000000
 0.535354  2.045455  0.000000
 0.535354  2.095960  0.000000
 0.535354  2.146465  0.000000
 0.535354  2.196970  0.000000
 0.535354  2.247475  0.000000
 0.535354  2.297980  0.000000
 0.535354  2.348485  0.000000
 0.535354  2.398990  1.000000
 0.535354  2.449495  0.000000
 0.535354  2.500000  0.000000
 0.535354  2.550505  0.000000
 0.535354  2.601010  0.000000
 0.535354  2.651515  0.000000
 0.535354  2.702020  0.000000
 0.535354  2.752525  0.000000
 0.535354  2.803030  0.000000
 0.535354  2.853535  0.000000
 0.535354  2.904040  0.000000
 0.535354  2.954545  0.000000
 0.535354  3.005051  0.000000
 0.535354  3.055556  0.000000
 0.535354  3.106061  0.000000
 0.535354  3.156566  0.000000
 0.535354  3.207071  0.000000
 0.535354  3.257576  0.000000
 0.535354  3.308081  0.000000
 0.535354  3.358586  0.000000
 0.535354  3.409091  0.000000
 0.535354  3.459596  0.000000
 0.535354  3.510101  0.000000
 0.535354  3.560606  0.000000
 0.535354  3.611111  0.000000
 0.535354  3.661616  0.000000
 0.535354  3.712121  0.000000
 0.535354  3.762626  0.000000
 0.535354  3.813131  0.000000
 0.535354  3.863636  0.000000
 0.535354  3.914141  0.000000
 0.535354  3.964646  0.000000
 0.535354  4.015152  0.000000
 0.535354  4.065657  0.000000
 0.535354  4.116162  0.000000
 0.535354  4.166667  0.000000
 0.535354  4.217172  0.000000
 0.535354  4.267677  0.000000
 0.535354  4.318182  0.000000
 0.535354  4.368687  0.000000
 0.535354  4.419192  0.000000
 0.535354  4.469697  0.000000
 0.535354  4.520202  0.000000
 0.535354  4.570707  0.000000
 0.535354  4.621212  0.000000
 0.535354  4.671717  0.000000
 0.535354  4.722222  0.000000
 0.535354  4.772727  0.000000
 0.535354  4.823232  0.000000
 0.535354  4.873737  0.000000
 0.535354  4.924242  0.000000
 0.535354  4.974747  0.000000
 0.555556  0.025253  0.000000
 0.555556  0.075758  0.000000
 0.555556  0.126263  0.000000
 0.555556  0.176768  0.000000
 0.555556  0.227273  0.000000
 0.555556  0.277778  0.000000
 0.555556  0.328283  0.000000
 0.555556  0.378788  0.000000
 0.555556  0.429293  0.000000
 0.555556  0.479798  0.000000
 0.555556  0.530303  73.000000
 0.555556  0.580808  152.000000
 0.555556  0.631313  19.000000
 0.555556  0.681818  7.000000
 0.555556  0.732323  9.000000
 0.555556  0.782828  4.000000
 0.555556  0.833333  4.000000
 0.555556  0.883838  4.000000
 0.555556  0.934343  1.000000
 0.555556  0.984848  5.000000
 0.555556  1.035354  2.000000
 0.555556  1.085859  5.000000
 0.555556  1.136364  4.000000
 0.555556  1.186869  2.000000
 0.555556  1.237374  2.000000
 0.555556  1.287879  1.000000
 0.555556  1.338384  1.000000
 0.555556  1.388889  3.000000
 0.555556  1.439394  1.000000
 0.555556  1.489899  2.000000
 0.555556  1.540404  0.000000
 0.555556  1.590909  2.000000
 0.555556  1.641414  1.000000
 0.555556  1.691919  0.000000
 0.555556  1.742424  1.000000
 0.555556  1.792929  0.000000
 0.555556  1.843434  1.000000
 0.555556  1.893939  0.000000
 0.555556  1.944444  0.000000
 0.555556  1.994949  2.000000
 0.555556  2.045455  0.000000
 0.555556  2.095960  0.000000
 0.555556  2.146465  0.000000
 0.555556  2.196970  0.000000
 0.555556  2.247475  1.000000
 0.555556  2.297980  2.000000
 0.555556  2.348485  0.000000
 0.555556  2.398990  0.000000
 0.555556  2.449495  0.000000
 0.555556  2.500000  1.000000
 0.555556  2.550505  0.000000
 0.555556  2.601010  0.000000
 0.555556  2.651515  0.000000
 0.555556  2.702020  0.000000
 0.555556  2.752525  1.000000
 0.555556  2.803030  0.000000
 0.555556  2.853535  0.000000
 0.555556  2.904040  0.000000
 0.555556  2.954545  0.000000
 0.555556  3.005051  0.000000
 0.555556  3.055556  0.000000
 0.555556  3.106061  0.000000
 0.555556  3.156566  0.000000
 0.555556  3.207071  0.000000
 0.555556  3.257576  1.000000
 0.555556  3.308081  0.000000
 0.555556  3.358586  0.000000
 0.555556  3.409091  0.000000
 0.555556  3.459596  0.000000
 0.555556  3.510101  0.000000
 0.555556  3.560606  0.000000
 0.555556  3.611111  0.000000
 0.555556  3.661616  0.000000
 0.555556  3.712121  0.000000
 0.555556  3.762626  0.000000
 0.555556  3.813131  0.000000
 0.555556  3.863636  0.000000
 0.555556  3.914141  0.000000
 0.555556  3.964646  0.000000
 0.555556  4.015152  0.000000
 0.555556  4.065657  0.000000
 0.555556  4.116162  0.000000
 0.555556  4.166667  0.000000
 0.555556  4.217172  0.000000
 0.555556  4.267677  0.000000
 0.555556  4.318182  0.000000
 0.555556  4.368687  0.000000
 0.555556  4.419192  0.000000
 0.555556  4.469697  0.000000
 0.555556  4.520202  0.000000
 0.555556  4.570707  0.000000
 0.555556  4.621212  0.000000
 0.555556  4.671717  0.000000
 0.555556  4.722222  0.000000
 0.555556  4.772727  0.000000
 0.555556  4.823232  0.000000
 0.555556  4.873737  0.000000
 0.555556  4.924242  0.000000
 0.555556  4.974747  0.000000
 0.575758  0.025253  0.000000
 0.575758  0.075758  0.000000
 0.575758  0.126263  0.000000
 0.575758  0.176768  0.000000
 0.575758  0.227273  0.000000
 0.575758  0.277778  0.000000
 0.575758  0.328283  0.000000
 0.575758  0.378788  0.000000
 0.575758  0.429293  0.000000
 0.575758  0.479798  0.000000
 0.575758  0.530303  0.000000
 0.575758  0.580808  180.000000
 0.575758  0.631313  30.000000
 0.575758  0.681818  13.000000
 0.575758  0.732323  8.000000
 0.575758  0.782828  5.000000
 0.575758  0.833333  5.000000
 0.575758  0.883838  8.000000
 0.575758  0.934343  3.000000
 0.575758  0.984848  4.000000
 0.575758  1.035354  2.000000
 0.575758  1.085859  2.000000
 0.575758  1.136364  9.000000
 0.575758  1.186869  1.000000
 0.575758  1.237374  4.000000
 0.575758  1.287879  2.000000
 0.575758  1.338384  1.000000
 0.575758  1.388889  4.000000
 0.575758  1.439394  0.000000
 0.575758  1.489899  2.000000
 0.575758  1.540404  2.000000
 0.575758  1.590909  1.000000
 0.575758  1.641414  0.000000
 0.575758  1.691919  1.000000
 0.575758  1.742424  0.000000
 0.575758  1.792929  0.000000
 0.575758  1.843434  0.000000
 0.575758  1.893939  1.000000
 0.575758  1.944444  1.000000
 0.575758  1.994949  0.000000
 0.575758  2.045455  1.000000
 0.575758  2.095960  0.000000
 0.575758  2.146465  0.000000
 0.575758  2.196970  0.000000
 0.575758  2.247475  0.000000
 0.575758  2.297980  0.000000
 0.575758  2.348485  0.000000
 0.575758  2.398990  0.000000
 0.575758  2.449495  0.000000
 0.575758  2.500000  0.000000
 0.575758  2.550505  0.000000
 0.575758  2.601010  0.000000
 0.575758  2.651515  1.000000
 0.575758  2.702020  0.000000
 0.575758  2.752525  0.000000
 0.575758  2.803030  0.000000
 0.575758  2.853535  0.000000
 0.575758  2.904040  0.000000
 0.575758  2.954545  1.000000
 0.575758  3.005051  0.000000
 0.575758  3.055556  0.000000
 0.575758  3.106061  0.000000
 0.575758  3.156566  0.000000
 0.575758  3.207071  0.000000
 0.575758  3.257576  1.000000
 0.575758  3.308081  0.000000
 0.575758  3.358586  0.000000
 0.575758  3.409091  0.000000
 0.575758  3.459596  0.000000
 0.575758  3.510101  0.000000
 0.575758  3.560606  0.000000
 0.575758  3.611111  0.000000
 0.575758  3.661616  0.000000
 0.575758  3.712121  0.000000
 0.575758  3.762626  0.000000
 0.575758  3.813131  0.000000
 0.575758  3.863636  0.000000
 0.575758  3.914141  0.000000
 0.575758  3.964646  0.000000
 0.575758  4.015152  0.000000
 0.575758  4.065657  0.000000
 0.575758  4.116162  0.000000
 0.575758  4.166667  0.000000
 0.575758  4.217172  0.000000
 0.575758  4.267677  0.000000
 0.575758  4.318182  0.000000
 0.575758  4.368687  0.000000
 0.575758  4.419192  0.000000
 0.575758  4.469697  0.000000
 0.575758  4.520202  0.000000
 0.575758  4.570707  0.000000
 0.575758  4.621212  0.000000
 0.575758  4.671717  0.000000
 0.575758  4.722222  0.000000
 0.575758  4.772727  0.000000
 0.575758  4.823232  0.000000
 0.575758  4.873737  0.000000
 0.575758  4.924242  0.000000
 0.575758  4.974747  0.000000
 0.595960  0.025253  0.000000
 0.595960  0.075758  0.000000
 0.595960  0.126263  0.000000
 0.595960  0.176768  0.000000
 0.595960  0.227273  0.000000
 0.595960  0.277778  0.000000
 0.595960  0.328283  0.000000
 0.595960  0.378788  0.000000
 0.595960  0.429293  0.000000
 0.595960  0.479798  0.000000
 0.595960  0.530303  0.000000
 0.595960  0.580808  143.000000
 0.595960  0.631313  67.000000
 0.595960  0.681818  15.000000
 0.595960  0.732323  12.000000
 0.595960  0.782828  6.000000
 0.595960  0.833333  2.000000
 0.595960  0.883838  8.000000
 0.595960  0.934343  2.000000
 0.595960  0.984848  2.000000
 0.595960  1.035354  2.000000
 0.595960  1.085859  3.000000
 0.595960  1.136364  4.000000
 0.595960  1.186869  1.000000
 0.595960  1.237374  3.000000
 0.595960  1.287879  0.000000
 0.595960  1.338384  2.000000
 0.595960  1.388889  4.000000
 0.595960  1.439394  2.000000
 0.595960  1.489899  0.000000
 0.595960  1.540404  0.000000
 0.595960  1.590909  4.000000
 0.595960  1.641414  3.000000
 0.595960  1.691919  1.000000
 0.595960  1.742424  1.000000
 0.595960  1.792929  0.000000
 0.595960  1.843434  1.000000
 0.595960  1.893939  1.000000
 0.595960  1.944444  0.000000
 0.595960  1.994949  0.000000
 0.595960  2.045455  0.000000
 0.595960  2.095960  0.000000
 0.595960  2.146465  1.000000
 0.595960  2.196970  1.000000
 0.595960  2.247475  1.000000
 0.595960  2.297980  0.000000
 0.595960  2.348485  2.000000
 0.595960  2.398990  0.000000
 0.595960  2.449495  0.000000
 0.595960  2.500000  0.000000
 0.595960  2.550505  0.000000
 0.595960  2.601010  0.000000
 0.595960  2.651515  1.000000
 0.595960  2.702020  0.000000
 0.595960  2.752525  1.000000
 0.595960  2.803030  0.000000
 0.595960  2.853535  0.000000
 0.595960  2.904040  0.000000
 0.595960  2.954545  0.000000
 0.595960  3.005051  0.000000
 0.595960  3.055556  0.000000
 0.595960  3.106061  0.000000
 0.595960  3.156566  0.000000
 0.595960  3.207071  0.000000
 0.595960  3.257576  0.000000
 0.595960  3.308081  0.000000
 0.595960  3.358586  1.000000
 0.595960  3.409091  0.000000
 0.595960  3.459596  0.000000
 0.595960  3.510101  0.000000
 0.595960  3.560606  0.000000
 0.595960  3.611111  0.000000
 0.595960  3.661616  0.000000
 0.595960  3.712121  0.000000
 0.595960  3.762626  0.000000
 0.595960  3.813131  0.000000
 0.595960  3.863636  0.000000
 0.595960  3.914141  0.000000
 0.595960  3.964646  0.000000
 0.595960  4.015152  0.000000
 0.595960  4.065657  0.000000
 0.595960  4.116162  0.000000
 0.595960  4.166667  0.000000
 0.595960  4.217172  0.000000
 0.595960  4.267677  0.000000
 0.595960  4.318182  0.000000
 0.595960  4.368687  0.000000
 0.595960  4.419192  0.000000
 0.595960  4.469697  0.000000
 0.595960  4.520202  0.000000
 0.595960  4.570707  0.000000
 0.595960  4.621212  0.000000
 0.595960  4.671717  0.000000
 0.595960  4.722222  0.000000
 0.595960  4.772727  0.000000
 0.595960  4.823232  0.000000
 0.595960  4.873737  0.000000
 0.595960  4.924242  0.000000
 0.595960  4.974747  0.000000
 0.616162  0.025253  0.000000
 0.616162  0.075758  0.000000
 0.616162  0.126263  0.000000
 0.616162  0.176768  0.000000
 0.616162  0.227273  0.000000
 0.616162  0.277778  0.000000
 0.616162  0.328283  0.000000
 0.616162  0.378788  0.000000
 0.616162  0.429293  0.000000
 0.616162  0.479798  0.000000
 0.616162  0.530303  0.000000
 0.616162  0.580808  0.000000
 0.616162  0.631313  207.000000
 0.616162  0.681818  25.000000
 0.616162  0.732323  14.000000
 0.616162  0.782828  6.000000
 0.616162  0.833333  4.000000
 0.616162  0.883838  6.000000
 0.616162  0.934343  8.000000
 0.616162  0.984848  4.000000
 0.616162  1.035354  4.000000
 0.616162  1.085859  1.000000
 0.616162  1.136364  7.000000
 0.616162  1.186869  7.000000
 0.616162  1.237374  10.000000
 0.616162  1.287879  2.000000
 0.616162  1.338384  1.000000
 0.616162  1.388889  0.000000
 0.616162  1.439394  1.000000
 0.616162  1.489899  2.000000
 0.616162  1.540404  1.000000
 0.616162  1.590909  1.000000
 0.616162  1.641414  5.000000
 0.616162  1.691919  2.000000
 0.616162  1.742424  4.000000
 0.616162  1.792929  2.000000
 0.616162  1.843434  9.000000
 0.616162  1.893939  1.000000
 0.616162  1.944444  1.000000
 0.616162  1.994949  0.000000
 0.616162  2.045455  0.000000
 0.616162  2.095960  2.000000
 0.616162  2.146465  0.000000
 0.616162  2.196970  1.000000
 0.616162  2.247475  0.000000
 0.616162  2.297980  0.000000
 0.616162  2.348485  0.000000
 0.616162  2.398990  0.000000
 0.616162  2.449495  0.000000
 0.616162  2.500000  0.000000
 0.616162  2.550505  0.000000
 0.616162  2.601010  1.000000
 0.616162  2.651515  0.000000
 0.616162  2.702020  1.000000
 0.616162  2.752525  0.000000
 0.616162  2.803030  0.000000
 0.616162  2.853535  0.000000
 0.616162  2.904040  0.000000
 0.616162  2.954545  0.000000
 0.616162  3.005051  0.000000
 0.616162  3.055556  0.000000
 0.616162  3.106061  0.000000
 0.616162  3.156566  0.000000
 0.616162  3.207071  0.000000
 0.616162  3.257576  0.000000
 0.616162  3.308081  0.000000
 0.616162  3.358586  0.000000
 0.616162  3.409091  2.000000
 0.616162  3.459596  0.000000
 0.616162  3.510101  0.000000
 0.616162  3.560606  0.000000
 0.616162  3.611111  0.000000
 0.616162  3.661616  0.000000
 0.616162  3.712121  0.000000
 0.616162  3.762626  0.000000
 0.616162  3.813131  0.000000
 0.616162  3.863636  0.000000
 0.616162  3.914141  0.000000
 0.616162  3.964646  0.000000
 0.616162  4.015152  0.000000
 0.616162  4.065657  0.000000
 0.616162  4.116162  0.000000
 0.616162  4.166667  0.000000
 0.616162  4.217172  0.000000
 0.616162  4.267677  0.000000
 0.616162  4.318182  0.000000
 0.616162  4.368687  0.000000
 0.616162  4.419192  0.000000
 0.616162  4.469697  0.000000
 0.616162  4.520202  0.000000
 0.616162  4.570707  0.000000
 0.616162  4.621212  0.000000
 0.616162  4.671717  0.000000
 0.616162  4.722222  0.000000
 0.616162  4.772727  0.000000
 0.616162  4.823232  0.000000
 0.616162  4.873737  0.000000
 0.616162  4.924242  0.000000
 0.616162  4.974747  0.000000
 0.636364  0.025253  0.000000
 0.636364  0.075758  0.000000
 0.636364  0.126263  0.000000
 0.636364  0.176768  0.000000
 0.636364  0.227273  0.000000
 0.636364  0.277778  0.000000
 0.636364  0.328283  0.000000
 0.636364  0.378788  0.000000
 0.636364  0.429293  0.000000
 0.636364  0.479798  0.000000
 0.636364  0.530303  0.000000
 0.636364  0.580808  0.000000
 0.636364  0.631313  188.000000
 0.636364  0.681818  39.000000
 0.636364  0.732323  14.000000
 0.636364  0.782828  9.000000
 0.636364  0.833333  9.000000
 0.636364  0.883838  7.000000
 0.636364  0.934343  5.000000
 0.636364  0.984848  6.000000
 0.636364  1.035354  2.000000
 0.636364  1.085859  1.000000
 0.636364  1.136364  1.000000
 0.636364  1.186869  3.000000
 0.636364  1.237374  9.000000
 0.636364  1.287879  2.000000
 0.636364  1.338384  2.000000
 0.636364  1.388889  2.000000
 0.636364  1.439394  3.000000
 0.636364  1.489899  1.000000
 0.636364  1.540404  1.000000
 0.636364  1.590909  1.000000
 0.636364  1.641414  4.000000
 0.636364  1.691919  2.000000
 0.636364  1.742424  4.000000
 0.636364  1.792929  1.000000
 0.636364  1.843434  4.000000
 0.636364  1.893939  4.000000
 0.636364  1.944444  3.000000
 0.636364  1.994949  1.000000
 0.636364  2.045455  0.000000
 0.636364  2.095960  0.000000
 0.636364  2.146465  0.000000
 0.636364  2.196970  1.000000
 0.636364  2.247475  0.000000
 0.636364  2.297980  0.000000
 0.636364  2.348485  0.000000
 0.636364  2.398990  0.000000
 0.636364  2.449495  0.000000
 0.636364  2.500000  0.000000
 0.636364  2.550505  0.000000
 0.636364  2.601010  1.000000
 0.636364  2.651515  0.000000
 0.636364  2.702020  2.000000
 0.636364  2.752525  1.000000
 0.636364  2.803030  1.000000
 0.636364  2.853535  1.000000
 0.636364  2.904040  0.000000
 0.636364  2.954545  0.000000
 0.636364  3.005051  0.000000
 0.636364  3.055556  1.000000
 0.636364  3.106061  0.000000
 0.636364  3.156566  0.000000
 0.636364  3.207071  0.000000
 0.636364  3.257576  0.000000
 0.636364  3.308081  0.000000
 0.636364  3.358586  0.000000
 0.636364  3.409091  0.000000
 0.636364  3.459596  0.000000
 0.636364  3.510101  0.000000
 0.636364  3.560606  0.000000
 0.636364  3.611111  0.000000
 0.636364  3.661616  0.000000
 0.636364  3.712121  0.000000
 0.636364  3.762626  0.000000
 0.636364  3.813131  0.000000
 0.636364  3.863636  0.000000
 0.636364  3.914141  0.000000
 0.636364  3.964646  0.000000
 0.636364  4.015152  0.000000
 0.636364  4.065657  0.000000
 0.636364  4.116162  0.000000
 0.636364  4.166667  0.000000
 0.636364  4.217172  0.000000
 0.636364  4.267677  0.000000
 0.636364  4.318182  0.000000
 0.636364  4.368687  0.000000
 0.636364  4.419192  0.000000
 0.636364  4.469697  0.000000
 0.636364  4.520202  0.000000
 0.636364  4.570707  0.000000
 0.636364  4.621212  0.000000
 0.636364  4.671717  0.000000
 0.636364  4.722222  0.000000
 0.636364  4.772727  0.000000
 0.636364  4.823232  0.000000
 0.636364  4.873737  0.000000
 0.636364  4.924242  0.000000
 0.636364  4.974747  0.000000
 0.656566  0.025253  0.000000
 0.656566  0.075758  0.000000
 0.656566  0.126263  0.000000
 0.656566  0.176768  0.000000
 0.656566  0.227273  0.000000
 0.656566  0.277778  0.000000
 0.656566  0.328283  0.000000
 0.656566  0.378788  0.000000
 0.656566  0.429293  0.000000
 0.656566  0.479798  0.000000
 0.656566  0.530303  0.000000
 0.656566  0.580808  0.000000
 0.656566  0.631313  83.000000
 0.656566  0.681818  179.000000
 0.656566  0.732323  27.000000
 0.656566  0.782828  15.000000
 0.656566  0.833333  2.000000
 0.656566  0.883838  7.000000
 0.656566  0.934343  5.000000
 0.656566  0.984848  5.000000
 0.656566  1.035354  3.000000
 0.656566  1.085859  3.000000
 0.656566  1.136364  7.000000
 0.656566  1.186869  3.000000
 0.656566  1.237374  6.000000
 0.656566  1.287879  6.000000
 0.656566  1.338384  0.000000
 0.656566  1.388889  3.000000
 0.656566  1.439394  0.000000
 0.656566  1.489899  4.000000
 0.656566  1.540404  3.000000
 0.656566  1.590909  0.000000
 0.656566  1.641414  2.000000
 0.656566  1.691919  0.000000
 0.656566  1.742424  1.000000
 0.656566  1.792929  3.000000
 0.656566  1.843434  1.000000
 0.656566  1.893939  3.000000
 0.656566  1.944444  4.000000
 0.656566  1.994949  0.000000
 0.656566  2.045455  1.000000
 0.656566  2.095960  0.000000
 0.656566  2.146465  1.000000
 0.656566  2.196970  0.000000
 0.656566  2.247475  1.000000
 0.656566  2.297980  0.000000
 0.656566  2.348485  1.000000
 0.656566  2.398990  1.000000
 0.656566  2.449495  0.000000
 0.656566  2.500000  0.000000
 0.656566  2.550505  0.000000
 0.656566  2.601010  0.000000
 0.656566  2.651515  0.000000
 0.656566  2.702020  0.000000
 0.656566  2.752525  1.000000
 0.656566  2.803030  0.000000
 0.656566  2.853535  1.000000
 0.656566  2.904040  0.000000
 0.656566  2.954545  1.000000
 0.656566  3.005051  0.000000
 0.656566  3.055556  0.000000
 0.656566  3.106061  0.000000
 0.656566  3.156566  0.000000
 0.656566  3.207071  0.000000
 0.656566  3.257576  0.000000
 0.656566  3.308081  0.000000
 0.656566  3.358586  0.000000
 0.656566  3.409091  0.000000
 0.656566  3.459596  1.000000
 0.656566  3.510101  0.000000
 0.656566  3.560606  0.000000
 0.656566  3.611111  1.000000
 0.656566  3.661616  1.000000
 0.656566  3.712121  0.000000
 0.656566  3.762626  0.000000
 0.656566  3.813131  0.000000
 0.656566  3.863636  0.000000
 0.656566  3.914141  0.000000
 0.656566  3.964646  0.000000
 0.656566  4.015152  0.000000
 0.656566  4.065657  0.000000
 0.656566  4.116162  0.000000
 0.656566  4.166667  0.000000
 0.656566  4.217172  0.000000
 0.656566  4.267677  0.000000
 0.656566  4.318182  0.000000
 0.656566  4.368687  1.000000
 0.656566  4.419192  1.000000
 0.656566  4.469697  0.000000
 0.656566  4.520202  0.000000
 0.656566  4.570707  0.000000
 0.656566  4.621212  0.000000
 0.656566  4.671717  0.000000
 0.656566  4.722222  0.000000
 0.656566  4.772727  0.000000
 0.656566  4.823232  0.000000
 0.656566  4.873737  0.000000
 0.656566  4.924242  0.000000
 0.656566  4.974747  0.000000
 0.676768  0.025253  0.000000
 0.676768  0.075758  0.000000
 0.676768  0.126263  0.000000
 0.676768  0.176768  0.000000
 0.676768  0.227273  0.000000
 0.676768  0.277778  0.000000
 0.676768  0.328283  0.000000
 0.676768  0.378788  0.000000
 0.676768  0.429293  0.000000
 0.676768  0.479798  0.000000
 0.676768  0.530303  0.000000
 0.676768  0.580808  0.000000
 0.676768  0.631313  0.000000
 0.676768  0.681818  343.000000
 0.676768  0.732323  36.000000
 0.676768  0.782828  18.000000
 0.676768  0.833333  10.000000
 0.676768  0.883838  10.000000
 0.676768  0.934343  3.000000
 0.676768  0.984848  7.000000
 0.676768  1.035354  10.000000
 0.676768  1.085859  1.000000
 0.676768  1.136364  2.000000
 0.676768  1.186869  4.000000
 0.676768  1.237374  6.000000
 0.676768  1.287879  7.000000
 0.676768  1.338384  2.000000
 0.676768  1.388889  5.000000
 0.676768  1.439394  6.000000
 0.676768  1.489899  0.000000
 0.676768  1.540404  2.000000
 0.676768  1.590909  4.000000
 0.676768  1.641414  1.000000
 0.676768  1.691919  1.000000
 0.676768  1.742424  0.000000
 0.676768  1.792929  3.000000
 0.676768  1.843434  4.000000
 0.676768  1.893939  4.000000
 0.676768  1.944444  10.000000
 0.676768  1.994949  7.000000
 0.676768  2.045455  6.000000
 0.676768  2.095960  2.000000
 0.676768  2.146465  0.000000
 0.676768  2.196970  0.000000
 0.676768  2.247475  2.000000
 0.676768  2.297980  0.000000
 0.676768  2.348485  2.000000
 0.676768  2.398990  0.000000
 0.676768  2.449495  1.000000
 0.676768  2.500000  0.000000
 0.676768  2.550505  1.000000
 0.676768  2.601010  1.000000
 0.676768  2.651515  0.000000
 0.676768  2.702020  0.000000
 0.676768  2.752525  1.000000
 0.676768  2.803030  0.000000
 0.676768  2.853535  0.000000
 0.676768  2.904040  0.000000
 0.676768  2.954545  0.000000
 0.676768  3.005051  0.000000
 0.676768  3.055556  0.000000
 0.676768  3.106061  1.000000
 0.676768  3.156566  1.000000
 0.676768  3.207071  0.000000
 0.676768  3.257576  0.000000
 0.676768  3.308081  1.000000
 0.676768  3.358586  0.000000
 0.676768  3.409091  0.000000
 0.676768  3.459596  1.000000
 0.676768  3.510101  0.000000
 0.676768  3.560606  0.000000
 0.676768  3.611111  0.000000
 0.676768  3.661616  0.000000
 0.676768  3.712121  1.000000
 0.676768  3.762626  0.000000
 0.676768  3.813131  0.000000
 0.676768  3.863636  0.000000
 0.676768  3.914141  0.000000
 0.676768  3.964646  1.000000
 0.676768  4.015152  0.000000
 0.676768  4.065657  1.000000
 0.676768  4.116162  0.000000
 0.676768  4.166667  1.000000
 0.676768  4.217172  0.000000
 0.676768  4.267677  0.000000
 0.676768  4.318182  0.000000
 0.676768  4.368687  0.000000
 0.676768  4.419192  0.000000
 0.676768  4.469697  0.000000
 0.676768  4.520202  0.000000
 0.676768  4.570707  0.000000
 0.676768  4.621212  0.000000
 0.676768  4.671717  0.000000
 0.676768  4.722222  0.000000
 0.676768  4.772727  0.000000
 0.676768  4.823232  0.000000
 0.676768  4.873737  0.000000
 0.676768  4.924242  0.000000
 0.676768  4.974747  0.000000
 0.696970  0.025253  0.000000
 0.696970  0.075758  0.000000
 0.696970  0.126263  0.000000
 0.696970  0.176768  0.000000
 0.696970  0.227273  0.000000
 0.696970  0.277778  0.000000
 0.696970  0.328283  0.000000
 0.696970  0.378788  0.000000
 0.696970  0.429293  0.000000
 0.696970  0.479798  0.000000
 0.696970  0.530303  0.000000
 0.696970  0.580808  0.000000
 0.696970  0.631313  0.000000
 0.696970  0.681818  359.000000
 0.696970  0.732323  107.000000
 0.696970  0.782828  33.000000
 0.696970  0.833333  23.000000
 0.696970  0.883838  18.000000
 0.696970  0.934343  10.000000
 0.696970  0.984848  5.000000
 0.696970  1.035354  4.000000
 0.696970  1.085859  2.000000
 0.696970  1.136364  7.000000
 0.696970  1.186869  3.000000
 0.696970  1.237374  4.000000
 0.696970  1.287879  4.000000
 0.696970  1.338384  4.000000
 0.696970  1.388889  9.000000
 0.696970  1.439394  2.000000
 0.696970  1.489899  5.000000
 0.696970  1.540404  5.000000
 0.696970  1.590909  2.000000
 0.696970  1.641414  2.000000
 0.696970  1.691919  2.000000
 0.696970  1.742424  3.000000
 0.696970  1.792929  4.000000
 0.696970  1.843434  6.000000
 0.696970  1.893939  5.000000
 0.696970  1.944444  7.000000
 0.696970  1.994949  5.000000
 0.696970  2.045455  18.000000
 0.696970  2.095960  14.000000
 0.696970  2.146465  1.000000
 0.696970  2.196970  3.000000
 0.696970  2.247475  1.000000
 0.696970  2.297980  1.000000
 0.696970  2.348485  0.000000
 0.696970  2.398990  0.000000
 0.696970  2.449495  0.000000
 0.696970  2.500000  1.000000
 0.696970  2.550505  1.000000
 0.696970  2.601010  3.000000
 0.696970  2.651515  2.000000
 0.696970  2.702020  4.000000
 0.696970  2.752525  0.000000
 0.696970  2.803030  0.000000
 0.696970  2.853535  0.000000
 0.696970  2.904040  1.000000
 0.696970  2.954545  0.000000
 0.696970  3.005051  0.000000
 0.696970  3.055556  0.000000
 0.696970  3.106061  0.000000
 0.696970  3.156566  0.000000
 0.696970  3.207071  0.000000
 0.696970  3.257576  0.000000
 0.696970  3.308081  0.000000
 0.696970  3.358586  0.000000
 0.696970  3.409091  0.000000
 0.696970  3.459596  1.000000
 0.696970  3.510101  1.000000
 0.696970  3.560606  0.000000
 0.696970  3.611111  0.000000
 0.696970  3.661616  0.000000
 0.696970  3.712121  0.000000
 0.696970  3.762626  1.000000
 0.696970  3.813131  0.000000
 0.696970  3.863636  0.000000
 0.696970  3.914141  0.000000
 0.696970  3.964646  0.000000
 0.696970  4.015152  0.000000
 0.696970  4.065657  0.000000
 0.696970  4.116162  0.000000
 0.696970  4.166667  0.000000
 0.696970  4.217172  0.000000
 0.696970  4.267677  0.000000
 0.696970  4.318182  0.000000
 0.696970  4.368687  0.000000
 0.696970  4.419192  0.000000
 0.696970  4.469697  0.000000
 0.696970  4.520202  0.000000
 0.696970  4.570707  0.000000
 0.696970  4.621212  0.000000
 0.696970  4.671717  0.000000
 0.696970  4.722222  0.000000
 0.696970  4.772727  0.000000
 0.696970  4.823232  0.000000
 0.696970  4.873737  0.000000
 0.696970  4.924242  0.000000
 0.696970  4.974747  0.000000
 0.717172  0.025253  0.000000
 0.717172  0.075758  0.000000
 0.717172  0.126263  0.000000
 0.717172  0.176768  0.000000
 0.717172  0.227273  0.000000
 0.717172  0.277778  0.000000
 0.717172  0.328283  0.000000
 0.717172  0.378788  0.000000
 0.717172  0.429293  0.000000
 0.717172  0.479798  0.000000
 0.717172  0.530303  0.000000
 0.717172  0.580808  0.000000
 0.717172  0.631313  0.000000
 0.717172  0.681818  0.000000
 0.717172  0.732323  121.000000
 0.717172  0.782828  19.000000
 0.717172  0.833333  17.000000
 0.717172  0.883838  4.000000
 0.717172  0.934343  4.000000
 0.717172  0.984848  3.000000
 0.717172  1.035354  3.000000
 0.717172  1.085859  3.000000
 0.717172  1.136364  1.000000
 0.717172  1.186869  1.000000
 0.717172  1.237374  1.000000
 0.717172  1.287879  0.000000
 0.717172  1.338384  3.000000
 0.717172  1.388889  3.000000
 0.717172  1.439394  1.000000
 0.717172  1.489899  0.000000
 0.717172  1.540404  1.000000
 0.717172  1.590909  0.000000
 0.717172  1.641414  2.000000
 0.717172  1.691919  0.000000
 0.717172  1.742424  2.000000
 0.717172  1.792929  1.000000
 0.717172  1.843434  2.000000
 0.717172  1.893939  5.000000
 0.717172  1.944444  3.000000
 0.717172  1.994949  2.000000
 0.717172  2.045455  1.000000
 0.717172  2.095960  1.000000
 0.717172  2.146465  2.000000
 0.717172  2.196970  0.000000
 0.717172  2.247475  0.000000
 0.717172  2.297980  1.000000
 0.717172  2.348485  4.000000
 0.717172  2.398990  0.000000
 0.717172  2.449495  0.000000
 0.717172  2.500000  0.000000
 0.717172  2.550505  1.000000
 0.717172  2.601010  1.000000
 0.717172  2.651515  0.000000
 0.717172  2.702020  0.000000
 0.717172  2.752525  0.000000
 0.717172  2.803030  0.000000
 0.717172  2.853535  0.000000
 0.717172  2.904040  0.000000
 0.717172  2.954545  1.000000
 0.717172  3.005051  0.000000
 0.717172  3.055556  0.000000
 0.717172  3.106061  1.000000
 0.717172  3.156566  0.000000
 0.717172  3.207071  0.000000
 0.717172  3.257576  0.000000
 0.717172  3.308081  0.000000
 0.717172  3.358586  0.000000
 0.717172  3.409091  0.000000
 0.717172  3.459596  0.000000
 0.717172  3.510101  0.000000
 0.717172  3.560606  0.000000
 0.717172  3.611111  0.000000
 0.717172  3.661616  0.000000
 0.717172  3.712121  0.000000
 0.717172  3.762626  0.000000
 0.717172  3.813131  0.000000
 0.717172  3.863636  0.000000
 0.717172  3.914141  0.000000
 0.717172  3.964646  0.000000
 0.717172  4.015152  0.000000
 0.717172  4.065657  0.000000
 0.717172  4.116162  0.000000
 0.717172  4.166667  0.000000
 0.717172  4.217172  0.000000
 0.717172  4.267677  0.000000
 0.717172  4.318182  0.000000
 0.717172  4.368687  0.000000
 0.717172  4.419192  0.000000
 0.717172  4.469697  1.000000
 0.717172  4.520202  0.000000
 0.717172  4.570707  0.000000
 0.717172  4.621212  0.000000
 0.717172  4.671717  0.000000
 0.717172  4.722222  0.000000
 0.717172  4.772727  0.000000
 0.717172  4.823232  0.000000
 0.717172  4.873737  0.000000
 0.717172  4.924242  0.000000
 0.717172  4.974747  0.000000
 0.737374  0.025253  0.000000
 0.737374  0.075758  0.000000
 0.737374  0.126263  0.000000
 0.737374  0.176768  0.000000
 0.737374  0.227273  0.000000
 0.737374  0.277778  0.000000
 0.737374  0.328283  0.000000
 0.737374  0.378788  0.000000
 0.737374  0.429293  0.000000
 0.737374  0.479798  0.000000
 0.737374  0.530303  0.000000
 0.737374  0.580808  0.000000
 0.737374  0.631313  0.000000
 0.737374  0.681818  0.000000
 0.737374  0.732323  78.000000
 0.737374  0.782828  20.000000
 0.737374  0.833333  7.000000
 0.737374  0.883838  4.000000
 0.737374  0.934343  4.000000
 0.737374  0.984848  3.000000
 0.737374  1.035354  1.000000
 0.737374  1.085859  0.000000
 0.737374  1.136364  1.000000
 0.737374  1.186869  2.000000
 0.737374  1.237374  2.000000
 0.737374  1.287879  2.000000
 0.737374  1.338384  2.000000
 0.737374  1.388889  4.000000
 0.737374  1.439394  4.000000
 0.737374  1.489899  1.000000
 0.737374  1.540404  0.000000
 0.737374  1.590909  1.000000
 0.737374  1.641414  1.000000
 0.737374  1.691919  1.000000
 0.737374  1.742424  0.000000
 0.737374  1.792929  1.000000
 0.737374  1.843434  1.000000
 0.737374  1.893939  0.000000
 0.737374  1.944444  0.000000
 0.737374  1.994949  3.000000
 0.737374  2.045455  2.000000
 0.737374  2.095960  1.000000
 0.737374  2.146465  0.000000
 0.737374  2.196970  0.000000
 0.737374  2.247475  0.000000
 0.737374  2.297980  0.000000
 0.737374  2.348485  0.000000
 0.737374  2.398990  0.000000
 0.737374  2.449495  0.000000
 0.737374  2.500000  1.000000
 0.737374  2.550505  2.000000
 0.737374  2.601010  0.000000
 0.737374  2.651515  0.000000
 0.737374  2.702020  0.000000
 0.737374  2.752525  1.000000
 0.737374  2.803030  0.000000
 0.737374  2.853535  1.000000
 0.737374  2.904040  0.000000
 0.737374  2.954545  1.000000
 0.737374  3.005051  0.000000
 0.737374  3.055556  0.000000
 0.737374  3.106061  0.000000
 0.737374  3.156566  0.000000
 0.737374  3.207071  1.000000
 0.737374  3.257576  0.000000
 0.737374  3.308081  0.000000
 0.737374  3.358586  0.000000
 0.737374  3.409091  0.000000
 0.737374  3.459596  0.000000
 0.737374  3.510101  1.000000
 0.737374  3.560606  0.000000
 0.737374  3.611111  0.000000
 0.737374  3.661616  0.000000
 0.737374  3.712121  0.000000
 0.737374  3.762626  0.000000
 0.737374  3.813131  0.000000
 0.737374  3.863636  0.000000
 0.737374  3.914141  0.000000
 0.737374  3.964646  0.000000
 0.737374  4.015152  0.000000
 0.737374  4.065657  0.000000
 0.737374  4.116162  0.000000
 0.737374  4.166667  0.000000
 0.737374  4.217172  0.000000
 0.737374  4.267677  0.000000
 0.737374  4.318182  0.000000
 0.737374  4.368687  0.000000
 0.737374  4.419192  0.000000
 0.737374  4.469697  0.000000
 0.737374  4.520202  0.000000
 0.737374  4.570707  0.000000
 0.737374  4.621212  0.000000
 0.737374  4.671717  0.000000
 0.737374  4.722222  0.000000
 0.737374  4.772727  0.000000
 0.737374  4.823232  0.000000
 0.737374  4.873737  0.000000
 0.737374  4.924242  0.000000
 0.737374  4.974747  0.000000
 0.757576  0.025253  0.000000
 0.757576  0.075758  0.000000
 0.757576  0.126263  0.000000
 0.757576  0.176768  0.000000
 0.757576  0.227273  0.000000
 0.757576  0.277778  0.000000
 0.757576  0.328283  0.000000
 0.757576  0.378788  0.000000
 0.757576  0.429293  0.000000
 0.757576  0.479798  0.000000
 0.757576  0.530303  0.000000
 0.757576  0.580808  0.000000
 0.757576  0.631313  0.000000
 0.757576  0.681818  0.000000
 0.757576  0.732323  16.000000
 0.757576  0.782828  36.000000
 0.757576  0.833333  9.000000
 0.757576  0.883838  1.000000
 0.757576  0.934343  2.000000
 0.757576  0.984848  4.000000
 0.757576  1.035354  0.000000
 0.757576  1.085859  1.000000
 0.757576  1.136364  0.000000
 0.757576  1.186869  1.000000
 0.757576  1.237374  2.000000
 0.757576  1.287879  0.000000
 0.757576  1.338384  1.000000
 0.757576  1.388889  1.000000
 0.757576  1.439394  2.000000
 0.757576  1.489899  0.000000
 0.757576  1.540404  1.000000
 0.757576  1.590909  0.000000
 0.757576  1.641414  4.000000
 0.757576  1.691919  0.000000
 0.757576  1.742424  2.000000
 0.757576  1.792929  0.000000
 0.757576  1.843434  0.000000
 0.757576  1.893939  2.000000
 0.757576  1.944444  2.000000
 0.757576  1.994949  0.000000
 0.757576  2.045455  3.000000
 0.757576  2.095960  2.000000
 0.757576  2.146465  2.000000
 0.757576  2.196970  0.000000
 0.757576  2.247475  1.000000
 0.757576  2.297980  0.000000
 0.757576  2.348485  0.000000
 0.757576  2.398990  0.000000
 0.757576  2.449495  0.000000
 0.757576  2.500000  0.000000
 0.757576  2.550505  0.000000
 0.757576  2.601010  0.000000
 0.757576  2.651515  0.000000
 0.757576  2.702020  0.000000
 0.757576  2.752525  0.000000
 0.757576  2.803030  0.000000
 0.757576  2.853535  0.000000
 0.757576  2.904040  0.000000
 0.757576  2.954545  2.000000
 0.757576  3.005051  0.000000
 0.757576  3.055556  1.000000
 0.757576  3.106061  0.000000
 0.757576  3.156566  0.000000
 0.757576  3.207071  0.000000
 0.757576  3.257576  0.000000
 0.757576  3.308081  0.000000
 0.757576  3.358586  0.000000
 0.757576  3.409091  0.000000
 0.757576  3.459596  0.000000
 0.757576  3.510101  0.000000
 0.757576  3.560606  0.000000
 0.757576  3.611111  0.000000
 0.757576  3.661616  0.000000
 0.757576  3.712121  0.000000
 0.757576  3.762626  0.000000
 0.757576  3.813131  0.000000
 0.757576  3.863636  0.000000
 0.757576  3.914141  0.000000
 0.757576  3.964646  0.000000
 0.757576  4.015152  0.000000
 0.757576  4.065657  0.000000
 0.757576  4.116162  0.000000
 0.757576  4.166667  0.000000
 0.757576  4.217172  0.000000
 0.757576  4.267677  0.000000
 0.757576  4.318182  0.000000
 0.757576  4.368687  0.000000
 0.757576  4.419192  0.000000
 0.757576  4.469697  0.000000
 0.757576  4.520202  0.000000
 0.757576  4.570707  0.000000
 0.757576  4.621212  0.000000
 0.757576  4.671717  0.000000
 0.757576  4.722222  0.000000
 0.757576  4.772727  0.000000
 0.757576  4.823232  0.000000
 0.757576  4.873737  0.000000
 0.757576  4.924242  0.000000
 0.757576  4.974747  0.000000
 0.777778  0.025253  0.000000
 0.777778  0.075758  0.000000
 0.777778  0.126263  0.000000
 0.777778  0.176768  0.000000
 0.777778  0.227273  0.000000
 0.777778  0.277778  0.000000
 0.777778  0.328283  0.000000
 0.777778  0.378788  0.000000
 0.777778  0.429293  0.000000
 0.777778  0.479798  0.000000
 0.777778  0.530303  0.000000
 0.777778  0.580808  0.000000
 0.777778  0.631313  0.000000
 0.777778  0.681818  0.000000
 0.777778  0.732323  0.000000
 0.777778  0.782828  31.000000
 0.777778  0.833333  6.000000
 0.777778  0.883838  3.000000
 0.777778  0.934343  2.000000
 0.777778  0.984848  2.000000
 0.777778  1.035354  3.000000
 0.777778  1.085859  2.000000
 0.777778  1.136364  1.000000
 0.777778  1.186869  1.000000
 0.777778  1.237374  1.000000
 0.777778  1.287879  1.000000
 0.777778  1.338384  2.000000
 0.777778  1.388889  1.000000
 0.777778  1.439394  4.000000
 0.777778  1.489899  1.000000
 0.777778  1.540404  2.000000
 0.777778  1.590909  2.000000
 0.777778  1.641414  0.000000
 0.777778  1.691919  1.000000
 0.777778  1.742424  0.000000
 0.777778  1.792929  0.000000
 0.777778  1.843434  2.000000
 0.777778  1.893939  0.000000
 0.777778  1.944444  3.000000
 0.777778  1.994949  1.000000
 0.777778  2.045455  3.000000
 0.777778  2.095960  2.000000
 0.777778  2.146465  0.000000
 0.777778  2.196970  0.000000
 0.777778  2.247475  0.000000
 0.777778  2.297980  2.000000
 0.777778  2.348485  1.000000
 0.777778  2.398990  0.000000
 0.777778  2.449495  0.000000
 0.777778  2.500000  0.000000
 0.777778  2.550505  0.000000
 0.777778  2.601010  0.000000
 0.777778  2.651515  0.000000
 0.777778  2.702020  0.000000
 0.777778  2.752525  0.000000
 0.777778  2.803030  0.000000
 0.777778  2.853535  0.000000
 0.777778  2.904040  1.000000
 0.777778  2.954545  0.000000
 0.777778  3.005051  0.000000
 0.777778  3.055556  0.000000
 0.777778  3.106061  0.000000
 0.777778  3.156566  0.000000
 0.777778  3.207071  0.000000
 0.777778  3.257576  1.000000
 0.777778  3.308081  0.000000
 0.777778  3.358586  0.000000
 0.777778  3.409091  0.000000
 0.777778  3.459596  0.000000
 0.777778  3.510101  0.000000
 0.777778  3.560606  0.000000
 0.777778  3.611111  0.000000
 0.777778  3.661616  0.000000
 0.777778  3.712121  0.000000
 0.777778  3.762626  0.000000
 0.777778  3.813131  0.000000
 0.777778  3.863636  0.000000
 0.777778  3.914141  0.000000
 0.777778  3.964646  0.000000
 0.777778  4.015152  0.000000
 0.777778  4.065657  0.000000
 0.777778  4.116162  0.000000
 0.777778  4.166667  0.000000
 0.777778  4.217172  0.000000
 0.777778  4.267677  0.000000
 0.777778  4.318182  0.000000
 0.777778  4.368687  0.000000
 0.777778  4.419192  0.000000
 0.777778  4.469697  0.000000
 0.777778  4.520202  1.000000
 0.777778  4.570707  0.000000
 0.777778  4.621212  0.000000
 0.777778  4.671717  0.000000
 0.777778  4.722222  0.000000
 0.777778  4.772727  0.000000
 0.777778  4.823232  0.000000
 0.777778  4.873737  0.000000
 0.777778  4.924242  0.000000
 0.777778  4.974747  0.000000
 0.797980  0.025253  0.000000
 0.797980  0.075758  0.000000
 0.797980  0.126263  0.000000
 0.797980  0.176768  0.000000
 0.797980  0.227273  0.000000
 0.797980  0.277778  0.000000
 0.797980  0.328283  0.000000
 0.797980  0.378788  0.000000
 0.797980  0.429293  0.000000
 0.797980  0.479798  0.000000
 0.797980  0.530303  0.000000
 0.797980  0.580808  0.000000
 0.797980  0.631313  0.000000
 0.797980  0.681818  0.000000
 0.797980  0.732323  0.000000
 0.797980  0.782828  20.000000
 0.797980  0.833333  7.000000
 0.797980  0.883838  3.000000
 0.797980  0.934343  2.000000
 0.797980  0.984848  1.000000
 0.797980  1.035354  1.000000
 0.797980  1.085859  3.000000
 0.797980  1.136364  1.000000
 0.797980  1.186869  1.000000
 0.797980  1.237374  3.000000
 0.797980  1.287879  2.000000
 0.797980  1.338384  2.000000
 0.797980  1.388889  1.000000
 0.797980  1.439394  5.000000
 0.797980  1.489899  4.000000
 0.797980  1.540404  1.000000
 0.797980  1.590909  0.000000
 0.797980  1.641414  0.000000
 0.797980  1.691919  1.000000
 0.797980  1.742424  0.000000
 0.797980  1.792929  1.000000
 0.797980  1.843434  1.000000
 0.797980  1.893939  0.000000
 0.797980  1.944444  2.000000
 0.797980  1.994949  0.000000
 0.797980  2.045455  0.000000
 0.797980  2.095960  2.000000
 0.797980  2.146465  2.000000
 0.797980  2.196970  0.000000
 0.797980  2.247475  0.000000
 0.797980  2.297980  0.000000
 0.797980  2.348485  0.000000
 0.797980  2.398990  1.000000
 0.797980  2.449495  0.000000
 0.797980  2.500000  0.000000
 0.797980  2.550505  0.000000
 0.797980  2.601010  0.000000
 0.797980  2.651515  0.000000
 0.797980  2.702020  0.000000
 0.797980  2.752525  0.000000
 0.797980  2.803030  0.000000
 0.797980  2.853535  0.000000
 0.797980  2.904040  0.000000
 0.797980  2.954545  0.000000
 0.797980  3.005051  0.000000
 0.797980  3.055556  0.000000
 0.797980  3.106061  0.000000
 0.797980  3.156566  0.000000
 0.797980  3.207071  0.000000
 0.797980  3.257576  0.000000
 0.797980  3.308081  0.000000
 0.797980  3.358586  0.000000
 0.797980  3.409091  0.000000
 0.797980  3.459596  1.000000
 0.797980  3.510101  0.000000
 0.797980  3.560606  0.000000
 0.797980  3.611111  0.000000
 0.797980  3.661616  0.000000
 0.797980  3.712121  0.000000
 0.797980  3.762626  0.000000
 0.797980  3.813131  0.000000
 0.797980  3.863636  0.000000
 0.797980  3.914141  0.000000
 0.797980  3.964646  0.000000
 0.797980  4.015152  0.000000
 0.797980  4.065657  0.000000
 0.797980  4.116162  0.000000
 0.797980  4.166667  0.000000
 0.797980  4.217172  0.000000
 0.797980  4.267677  0.000000
 0.797980  4.318182  0.000000
 0.797980  4.368687  0.000000
 0.797980  4.419192  0.000000
 0.797980  4.469697  0.000000
 0.797980  4.520202  0.000000
 0.797980  4.570707  0.000000
 0.797980  4.621212  0.000000
 0.797980  4.671717  0.000000
 0.797980  4.722222  0.000000
 0.797980  4.772727  0.000000
 0.797980  4.823232  0.000000
 0.797980  4.873737  0.000000
 0.797980  4.924242  0.000000
 0.797980  4.974747  0.000000
 0.818182  0.025253  0.000000
 0.818182  0.075758  0.000000
 0.818182  0.126263  0.000000
 0.818182  0.176768  0.000000
 0.818182  0.227273  0.000000
 0.818182  0.277778  0.000000
 0.818182  0.328283  0.000000
 0.818182  0.378788  0.000000
 0.818182  0.429293  0.000000
 0.818182  0.479798  0.000000
 0.818182  0.530303  0.000000
 0.818182  0.580808  0.000000
 0.818182  0.631313  0.000000
 0.818182  0.681818  0.000000
 0.818182  0.732323  0.000000
 0.818182  0.782828  0.000000
 0.818182  0.833333  36.000000
 0.818182  0.883838  3.000000
 0.818182  0.934343  2.000000
 0.818182  0.984848  5.000000
 0.818182  1.035354  3.000000
 0.818182  1.085859  2.000000
 0.818182  1.136364  1.000000
 0.818182  1.186869  0.000000
 0.818182  1.237374  1.000000
 0.818182  1.287879  1.000000
 0.818182  1.338384  1.000000
 0.818182  1.388889  2.000000
 0.818182  1.439394  0.000000
 0.818182  1.489899  1.000000
 0.818182  1.540404  4.000000
 0.818182  1.590909  0.000000
 0.818182  1.641414  0.000000
 0.818182  1.691919  0.000000
 0.818182  1.742424  0.000000
 0.818182  1.792929  0.000000
 0.818182  1.843434  0.000000
 0.818182  1.893939  2.000000
 0.818182  1.944444  0.000000
 0.818182  1.994949  0.000000
 0.818182  2.045455  0.000000
 0.818182  2.095960  1.000000
 0.818182  2.146465  2.000000
 0.818182  2.196970  1.000000
 0.818182  2.247475  0.000000
 0.818182  2.297980  0.000000
 0.818182  2.348485  0.000000
 0.818182  2.398990  0.000000
 0.818182  2.449495  0.000000
 0.818182  2.500000  0.000000
 0.818182  2.550505  0.000000
 0.818182  2.601010  0.000000
 0.818182  2.651515  0.000000
 0.818182  2.702020  0.000000
 0.818182  2.752525  1.000000
 0.818182  2.803030  0.000000
 0.818182  2.853535  0.000000
 0.818182  2.904040  0.000000
 0.818182  2.954545  1.000000
 0.818182  3.005051  0.000000
 0.818182  3.055556  1.000000
 0.818182  3.106061  1.000000
 0.818182  3.156566  0.000000
 0.818182  3.207071  0.000000
 0.818182  3.257576  0.000000
 0.818182  3.308081  0.000000
 0.818182  3.358586  0.000000
 0.818182  3.409091  0.000000
 0.818182  3.459596  0.000000
 0.818182  3.510101  0.000000
 0.818182  3.560606  0.000000
 0.818182  3.611111  0.000000
 0.818182  3.661616  0.000000
 0.818182  3.712121  0.000000
 0.818182  3.762626  0.000000
 0.818182  3.813131  0.000000
 0.818182  3.863636  0.000000
 0.818182  3.914141  0.000000
 0.818182  3.964646  0.000000
 0.818182  4.015152  0.000000
 0.818182  4.065657  0.000000
 0.818182  4.116162  0.000000
 0.818182  4.166667  0.000000
 0.818182  4.217172  0.000000
 0.818182  4.267677  0.000000
 0.818182  4.318182  0.000000
 0.818182  4.368687  0.000000
 0.818182  4.419192  0.000000
 0.818182  4.469697  0.000000
 0.818182  4.520202  0.000000
 0.818182  4.570707  0.000000
 0.818182  4.621212  0.000000
 0.818182  4.671717  0.000000
 0.818182  4.722222  0.000000
 0.818182  4.772727  0.000000
 0.818182  4.823232  0.000000
 0.818182  4.873737  0.000000
 0.818182  4.924242  0.000000
 0.818182  4.974747  0.000000
 0.838384  0.025253  0.000000
 0.838384  0.075758  0.000000
 0.838384  0.126263  0.000000
 0.838384  0.176768  0.000000
 0.838384  0.227273  0.000000
 0.838384  0.277778  0.000000
 0.838384  0.328283  0.000000
 0.838384  0.378788  0.000000
 0.838384  0.429293  0.000000
 0.838384  0.479798  0.000000
 0.838384  0.530303  0.000000
 0.838384  0.580808  0.000000
 0.838384  0.631313  0.000000
 0.838384  0.681818  0.000000
 0.838384  0.732323  0.000000
 0.838384  0.782828  0.000000
 0.838384  0.833333  21.000000
 0.838384  0.883838  4.000000
 0.838384  0.934343  2.000000
 0.838384  0.984848  3.000000
 0.838384  1.035354  0.000000
 0.838384  1.085859  1.000000
 0.838384  1.136364  0.000000
 0.838384  1.186869  1.000000
 0.838384  1.237374  2.000000
 0.838384  1.287879  1.000000
 0.838384  1.338384  0.000000
 0.838384  1.388889  1.000000
 0.838384  1.439394  1.000000
 0.838384  1.489899  0.000000
 0.838384  1.540404  1.000000
 0.838384  1.590909  0.000000
 0.838384  1.641414  0.000000
 0.838384  1.691919  0.000000
 0.838384  1.742424  0.000000
 0.838384  1.792929  1.000000
 0.838384  1.843434  1.000000
 0.838384  1.893939  0.000000
 0.838384  1.944444  1.000000
 0.838384  1.994949  3.000000
 0.838384  2.045455  1.000000
 0.838384  2.095960  1.000000
 0.838384  2.146465  1.000000
 0.838384  2.196970  0.000000
 0.838384  2.247475  1.000000
 0.838384  2.297980  0.000000
 0.838384  2.348485  0.000000
 0.838384  2.398990  0.000000
 0.838384  2.449495  0.000000
 0.838384  2.500000  0.000000
 0.838384  2.550505  1.000000
 0.838384  2.601010  0.000000
 0.838384  2.651515  0.000000
 0.838384  2.702020  0.000000
 0.838384  2.752525  0.000000
 0.838384  2.803030  0.000000
 0.838384  2.853535  0.000000
 0.838384  2.904040  0.000000
 0.838384  2.954545  0.000000
 0.838384  3.005051  0.000000
 0.838384  3.055556  0.000000
 0.838384  3.106061  0.000000
 0.838384  3.156566  0.000000
 0.838384  3.207071  0.000000
 0.838384  3.257576  0.000000
 0.838384  3.308081  0.000000
 0.838384  3.358586  0.000000
 0.838384  3.409091  0.000000
 0.838384  3.459596  0.000000
 0.838384  3.510101  0.000000
 0.838384  3.560606  0.000000
 0.838384  3.611111  0.000000
 0.838384  3.661616  0.000000
 0.838384  3.712121  0.000000
 0.838384  3.762626  0.000000
 0.838384  3.813131  0.000000
 0.838384  3.863636  0.000000
 0.838384  3.914141  1.000000
 0.838384  3.964646  0.000000
 0.838384  4.015152  0.000000
 0.838384  4.065657  1.000000
 0.838384  4.116162  0.000000
 0.838384  4.166667  0.000000
 0.838384  4.217172  0.000000
 0.838384  4.267677  0.000000
 0.838384  4.318182  0.000000
 0.838384  4.368687  0.000000
 0.838384  4.419192  0.000000
 0.838384  4.469697  0.000000
 0.838384  4.520202  0.000000
 0.838384  4.570707  0.000000
 0.838384  4.621212  0.000000
 0.838384  4.671717  0.000000
 0.838384  4.722222  0.000000
 0.838384  4.772727  0.000000
 0.838384  4.823232  0.000000
 0.838384  4.873737  0.000000
 0.838384  4.924242  0.000000
 0.838384  4.974747  0.000000
 0.858586  0.025253  0.000000
 0.858586  0.075758  0.000000
 0.858586  0.126263  0.000000
 0.858586  0.176768  0.000000
 0.858586  0.227273  0.000000
 0.858586  0.277778  0.000000
 0.858586  0.328283  0.000000
 0.858586  0.378788  0.000000
 0.858586  0.429293  0.000000
 0.858586  0.479798  0.000000
 0.858586  0.530303  0.000000
 0.858586  0.580808  0.000000
 0.858586  0.631313  0.000000
 0.858586  0.681818  0.000000
 0.858586  0.732323  0.000000
 0.858586  0.782828  0.000000
 0.858586  0.833333  8.000000
 0.858586  0.883838  15.000000
 0.858586  0.934343  4.000000
 0.858586  0.984848  1.000000
 0.858586  1.035354  0.000000
 0.858586  1.085859  0.000000
 0.858586  1.136364  1.000000
 0.858586  1.186869  0.000000
 0.858586  1.237374  0.000000
 0.858586  1.287879  0.000000
 0.858586  1.338384  3.000000
 0.858586  1.388889  1.000000
 0.858586  1.439394  0.000000
 0.858586  1.489899  0.000000
 0.858586  1.540404  2.000000
 0.858586  1.590909  0.000000
 0.858586  1.641414  0.000000
 0.858586  1.691919  1.000000
 0.858586  1.742424  0.000000
 0.858586  1.792929  0.000000
 0.858586  1.843434  0.000000
 0.858586  1.893939  1.000000
 0.858586  1.944444  1.000000
 0.858586  1.994949  1.000000
 0.858586  2.045455  0.000000
 0.858586  2.095960  2.000000
 0.858586  2.146465  3.000000
 0.858586  2.196970  1.000000
 0.858586  2.247475  0.000000
 0.858586  2.297980  0.000000
 0.858586  2.348485  1.000000
 0.858586  2.398990  0.000000
 0.858586  2.449495  1.000000
 0.858586  2.500000  0.000000
 0.858586  2.550505  0.000000
 0.858586  2.601010  0.000000
 0.858586  2.651515  0.000000
 0.858586  2.702020  1.000000
 0.858586  2.752525  0.000000
 0.858586  2.803030  0.000000
 0.858586  2.853535  1.000000
 0.858586  2.904040  0.000000
 0.858586  2.954545  0.000000
 0.858586  3.005051  0.000000
 0.858586  3.055556  0.000000
 0.858586  3.106061  0.000000
 0.858586  3.156566  0.000000
 0.858586  3.207071  0.000000
 0.858586  3.257576  0.000000
 0.858586  3.308081  0.000000
 0.858586  3.358586  0.000000
 0.858586  3.409091  0.000000
 0.858586  3.459596  0.000000
 0.858586  3.510101  0.000000
 0.858586  3.560606  0.000000
 0.858586  3.611111  0.000000
 0.858586  3.661616  0.000000
 0.858586  3.712121  0.000000
 0.858586  3.762626  0.000000
 0.858586  3.813131  0.000000
 0.858586  3.863636  0.000000
 0.858586  3.914141  0.000000
 0.858586  3.964646  0.000000
 0.858586  4.015152  0.000000
 0.858586  4.065657  0.000000
 0.858586  4.116162  0.000000
 0.858586  4.166667  0.000000
 0.858586  4.217172  0.000000
 0.858586  4.267677  0.000000
 0.858586  4.318182  0.000000
 0.858586  4.368687  0.000000
 0.858586  4.419192  0.000000
 0.858586  4.469697  0.000000
 0.858586  4.520202  0.000000
 0.858586  4.570707  0.000000
 0.858586  4.621212  0.000000
 0.858586  4.671717  0.000000
 0.858586  4.722222  0.000000
 0.858586  4.772727  0.000000
 0.858586  4.823232  0.000000
 0.858586  4.873737  0.000000
 0.858586  4.924242  0.000000
 0.858586  4.974747  0.000000
 0.878788  0.025253  0.000000
 0.878788  0.075758  0.000000
 0.878788  0.126263  0.000000
 0.878788  0.176768  0.000000
 0.878788  0.227273  0.000000
 0.878788  0.277778  0.000000
 0.878788  0.328283  0.000000
 0.878788  0.378788  0.000000
 0.878788  0.429293  0.000000
 0.878788  0.479798  0.000000
 0.878788  0.530303  0.000000
 0.878788  0.580808  0.000000
 0.878788  0.631313  0.000000
 0.878788  0.681818  0.000000
 0.878788  0.732323  0.000000
 0.878788  0.782828  0.000000
 0.878788  0.833333  0.000000
 0.878788  0.883838  12.000000
 0.878788  0.934343  3.000000
 0.878788  0.984848  2.000000
 0.878788  1.035354  1.000000
 0.878788  1.085859  0.000000
 0.878788  1.136364  1.000000
 0.878788  1.186869  1.000000
 0.878788  1.237374  1.000000
 0.878788  1.287879  0.000000
 0.878788  1.338384  0.000000
 0.878788  1.388889  1.000000
 0.878788  1.439394  0.000000
 0.878788  1.489899  0.000000
 0.878788  1.540404  1.000000
 0.878788  1.590909  0.000000
 0.878788  1.641414  2.000000
 0.878788  1.691919  0.000000
 0.878788  1.742424  1.000000
 0.878788  1.792929  0.000000
 0.878788  1.843434  1.000000
 0.878788  1.893939  0.000000
 0.878788  1.944444  0.000000
 0.878788  1.994949  0.000000
 0.878788  2.045455  1.000000
 0.878788  2.095960  1.000000
 0.878788  2.146465  1.000000
 0.878788  2.196970  0.000000
 0.878788  2.247475  2.000000
 0.878788  2.297980  0.000000
 0.878788  2.348485  0.000000
 0.878788  2.398990  1.000000
 0.878788  2.449495  1.000000
 0.878788  2.500000  0.000000
 0.878788  2.550505  1.000000
 0.878788  2.601010  0.000000
 0.878788  2.651515  0.000000
 0.878788  2.702020  1.000000
 0.878788  2.752525  0.000000
 0.878788  2.803030  1.000000
 0.878788  2.853535  1.000000
 0.878788  2.904040  0.000000
 0.878788  2.954545  0.000000
 0.878788  3.005051  0.000000
 0.878788  3.055556  0.000000
 0.878788  3.106061  0.000000
 0.878788  3.156566  0.000000
 0.878788  3.207071  0.000000
 0.878788  3.257576  0.000000
 0.878788  3.308081  0.000000
 0.878788  3.358586  0.000000
 0.878788  3.409091  0.000000
 0.878788  3.459596  0.000000
 0.878788  3.510101  0.000000
 0.878788  3.560606  0.000000
 0.878788  3.611111  0.000000
 0.878788  3.661616  0.000000
 0.878788  3.712121  0.000000
 0.878788  3.762626  0.000000
 0.878788  3.813131  0.000000
 0.878788  3.863636  0.000000
 0.878788  3.914141  0.000000
 0.878788  3.964646  0.000000
 0.878788  4.015152  0.000000
 0.878788  4.065657  0.000000
 0.878788  4.116162  0.000000
 0.878788  4.166667  0.000000
 0.878788  4.217172  0.000000
 0.878788  4.267677  0.000000
 0.878788  4.318182  0.000000
 0.878788  4.368687  0.000000
 0.878788  4.419192  0.000000
 0.878788  4.469697  0.000000
 0.878788  4.520202  0.000000
 0.878788  4.570707  0.000000
 0.878788  4.621212  0.000000
 0.878788  4.671717  0.000000
 0.878788  4.722222  0.000000
 0.878788  4.772727  0.000000
 0.878788  4.823232  0.000000
 0.878788  4.873737  0.000000
 0.878788  4.924242  0.000000
 0.878788  4.974747  0.000000
 0.898990  0.025253  0.000000
 0.898990  0.075758  0.000000
 0.898990  0.126263  0.000000
 0.898990  0.176768  0.000000
 0.898990  0.227273  0.000000
 0.898990  0.277778  0.000000
 0.898990  0.328283  0.000000
 0.898990  0.378788  0.000000
 0.898990  0.429293  0.000000
 0.898990  0.479798  0.000000
 0.898990  0.530303  0.000000
 0.898990  0.580808  0.000000
 0.898990  0.631313  0.000000
 0.898990  0.681818  0.000000
 0.898990  0.732323  0.000000
 0.898990  0.782828  0.000000
 0.898990  0.833333  0.000000
 0.898990  0.883838  12.000000
 0.898990  0.934343  5.000000
 0.898990  0.984848  1.000000
 0.898990  1.035354  1.000000
 0.898990  1.085859  0.000000
 0.898990  1.136364  4.000000
 0.898990  1.186869  0.000000
 0.898990  1.237374  0.000000
 0.898990  1.287879  1.000000
 0.898990  1.338384  1.000000
 0.898990  1.388889  1.000000
 0.898990  1.439394  2.000000
 0.898990  1.489899  1.000000
 0.898990  1.540404  0.000000
 0.898990  1.590909  0.000000
 0.898990  1.641414  0.000000
 0.898990  1.691919  0.000000
 0.898990  1.742424  0.000000
 0.898990  1.792929  0.000000
 0.898990  1.843434  1.000000
 0.898990  1.893939  0.000000
 0.898990  1.944444  0.000000
 0.898990  1.994949  1.000000
 0.898990  2.045455  1.000000
 0.898990  2.095960  0.000000
 0.898990  2.146465  1.000000
 0.898990  2.196970  0.000000
 0.898990  2.247475  1.000000
 0.898990  2.297980  1.000000
 0.898990  2.348485  0.000000
 0.898990  2.398990  0.000000
 0.898990  2.449495  0.000000
 0.898990  2.500000  0.000000
 0.898990  2.550505  0.000000
 0.898990  2.601010  0.000000
 0.898990  2.651515  0.000000
 0.898990  2.702020  0.000000
 0.898990  2.752525  0.000000
 0.898990  2.803030  0.000000
 0.898990  2.853535  0.000000
 0.898990  2.904040  0.000000
 0.898990  2.954545  0.000000
 0.898990  3.005051  0.000000
 0.898990  3.055556  0.000000
 0.898990  3.106061  0.000000
 0.898990  3.156566  0.000000
 0.898990  3.207071  0.000000
 0.898990  3.257576  0.000000
 0.898990  3.308081  0.000000
 0.898990  3.358586  0.000000
 0.898990  3.409091  0.000000
 0.898990  3.459596  0.000000
 0.898990  3.510101  0.000000
 0.898990  3.560606  0.000000
 0.898990  3.611111  0.000000
 0.898990  3.661616  0.000000
 0.898990  3.712121  0.000000
 0.898990  3.762626  0.000000
 0.898990  3.813131  1.000000
 0.898990  3.863636  0.000000
 0.898990  3.914141  0.000000
 0.898990  3.964646  0.000000
 0.898990  4.015152  0.000000
 0.898990  4.065657  0.000000
 0.898990  4.116162  0.000000
 0.898990  4.166667  0.000000
 0.898990  4.217172  0.000000
 0.898990  4.267677  0.000000
 0.898990  4.318182  0.000000
 0.898990  4.368687  0.000000
 0.898990  4.419192  0.000000
 0.898990  4.469697  0.000000
 0.898990  4.520202  0.000000
 0.898990  4.570707  0.000000
 0.898990  4.621212  0.000000
 0.898990  4.671717  0.000000
 0.898990  4.722222  0.000000
 0.898990  4.772727  0.000000
 0.898990  4.823232  0.000000
 0.898990  4.873737  0.000000
 0.898990  4.924242  0.000000
 0.898990  4.974747  0.000000
 0.919192  0.025253  0.000000
 0.919192  0.075758  0.000000
 0.919192  0.126263  0.000000
 0.919192  0.176768  0.000000
 0.919192  0.227273  0.000000
 0.919192  0.277778  0.000000
 0.919192  0.328283  0.000000
 0.919192  0.378788  0.000000
 0.919192  0.429293  0.000000
 0.919192  0.479798  0.000000
 0.919192  0.530303  0.000000
 0.919192  0.580808  0.000000
 0.919192  0.631313  0.000000
 0.919192  0.681818  0.000000
 0.919192  0.732323  0.000000
 0.919192  0.782828  0.000000
 0.919192  0.833333  0.000000
 0.919192  0.883838  0.000000
 0.919192  0.934343  14.000000
 0.919192  0.984848  3.000000
 0.919192  1.035354  0.000000
 0.919192  1.085859  1.000000
 0.919192  1.136364  1.000000
 0.919192  1.186869  0.000000
 0.919192  1.237374  1.000000
 0.919192  1.287879  0.000000
 0.919192  1.338384  0.000000
 0.919192  1.388889  0.000000
 0.919192  1.439394  0.000000
 0.919192  1.489899  0.000000
 0.919192  1.540404  0.000000
 0.919192  1.590909  0.000000
 0.919192  1.641414  0.000000
 0.919192  1.691919  0.000000
 0.919192  1.742424  0.000000
 0.919192  1.792929  0.000000
 0.919192  1.843434  1.000000
 0.919192  1.893939  1.000000
 0.919192  1.944444  0.000000
 0.919192  1.994949  1.000000
 0.919192  2.045455  0.000000
 0.919192  2.095960  0.000000
 0.919192  2.146465  0.000000
 0.919192  2.196970  0.000000
 0.919192  2.247475  1.000000
 0.919192  2.297980  0.000000
 0.919192  2.348485  1.000000
 0.919192  2.398990  0.000000
 0.919192  2.449495  0.000000
 0.919192  2.500000  0.000000
 0.919192  2.550505  2.000000
 0.919192  2.601010  0.000000
 0.919192  2.651515  0.000000
 0.919192  2.702020  0.000000
 0.919192  2.752525  0.000000
 0.919192  2.803030  0.000000
 0.919192  2.853535  0.000000
 0.919192  2.904040  0.000000
 0.919192  2.954545  0.000000
 0.919192  3.005051  0.000000
 0.919192  3.055556  0.000000
 0.919192  3.106061  0.000000
 0.919192  3.156566  0.000000
 0.919192  3.207071  0.000000
 0.919192  3.257576  0.000000
 0.919192  3.308081  0.000000
 0.919192  3.358586  0.000000
 0.919192  3.409091  0.000000
 0.919192  3.459596  0.000000
 0.919192  3.510101  0.000000
 0.919192  3.560606  0.000000
 0.919192  3.611111  0.000000
 0.919192  3.661616  0.000000
 0.919192  3.712121  0.000000
 0.919192  3.762626  0.000000
 0.919192  3.813131  0.000000
 0.919192  3.863636  0.000000
 0.919192  3.914141  0.000000
 0.919192  3.964646  0.000000
 0.919192  4.015152  0.000000
 0.919192  4.065657  0.000000
 0.919192  4.116162  0.000000
 0.919192  4.166667  0.000000
 0.919192  4.217172  0.000000
 0.919192  4.267677  0.000000
 0.919192  4.318182  0.000000
 0.919192  4.368687  0.000000
 0.919192  4.419192  0.000000
 0.919192  4.469697  0.000000
 0.919192  4.520202  0.000000
 0.919192  4.570707  0.000000
 0.919192  4.621212  0.000000
 0.919192  4.671717  0.000000
 0.919192  4.722222  0.000000
 0.919192  4.772727  0.000000
 0.919192  4.823232  0.000000
 0.919192  4.873737  0.000000
 0.919192  4.924242  0.000000
 0.919192  4.974747  0.000000
 0.939394  0.025253  0.000000
 0.939394  0.075758  0.000000
 0.939394  0.126263  0.000000
 0.939394  0.176768  0.000000
 0.939394  0.227273  0.000000
 0.939394  0.277778  0.000000
 0.939394  0.328283  0.000000
 0.939394  0.378788  0.000000
 0.939394  0.429293  0.000000
 0.939394  0.479798  0.000000
 0.939394  0.530303  0.000000
 0.939394  0.580808  0.000000
 0.939394  0.631313  0.000000
 0.939394  0.681818  0.000000
 0.939394  0.732323  0.000000
 0.939394  0.782828  0.000000
 0.939394  0.833333  0.000000
 0.939394  0.883838  0.000000
 0.939394  0.934343  5.000000
 0.939394  0.984848  4.000000
 0.939394  1.035354  2.000000
 0.939394  1.085859  1.000000
 0.939394  1.136364  0.000000
 0.939394  1.186869  0.000000
 0.939394  1.237374  1.000000
 0.939394  1.287879  1.000000
 0.939394  1.338384  0.000000
 0.939394  1.388889  0.000000
 0.939394  1.439394  0.000000
 0.939394  1.489899  1.000000
 0.939394  1.540404  1.000000
 0.939394  1.590909  0.000000
 0.939394  1.641414  0.000000
 0.939394  1.691919  0.000000
 0.939394  1.742424  0.000000
 0.939394  1.792929  0.000000
 0.939394  1.843434  0.000000
 0.939394  1.893939  0.000000
 0.939394  1.944444  0.000000
 0.939394  1.994949  0.000000
 0.939394  2.045455  1.000000
 0.939394  2.095960  0.000000
 0.939394  2.146465  0.000000
 0.939394  2.196970  0.000000
 0.939394  2.247475  0.000000
 0.939394  2.297980  1.000000
 0.939394  2.348485  0.000000
 0.939394  2.398990  0.000000
 0.939394  2.449495  0.000000
 0.939394  2.500000  0.000000
 0.939394  2.550505  1.000000
 0.939394  2.601010  0.000000
 0.939394  2.651515  0.000000
 0.939394  2.702020  0.000000
 0.939394  2.752525  0.000000
 0.939394  2.803030  0.000000
 0.939394  2.853535  0.000000
 0.939394  2.904040  0.000000
 0.939394  2.954545  0.000000
 0.939394  3.005051  1.000000
 0.939394  3.055556  0.000000
 0.939394  3.106061  0.000000
 0.939394  3.156566  0.000000
 0.939394  3.207071  0.000000
 0.939394  3.257576  0.000000
 0.939394  3.308081  0.000000
 0.939394  3.358586  0.000000
 0.939394  3.409091  0.000000
 0.939394  3.459596  0.000000
 0.939394  3.510101  0.000000
 0.939394  3.560606  0.000000
 0.939394  3.611111  0.000000
 0.939394  3.661616  0.000000
 0.939394  3.712121  1.000000
 0.939394  3.762626  0.000000
 0.939394  3.813131  0.000000
 0.939394  3.863636  0.000000
 0.939394  3.914141  0.000000
 0.939394  3.964646  0.000000
 0.939394  4.015152  0.000000
 0.939394  4.065657  0.000000
 0.939394  4.116162  0.000000
 0.939394  4.166667  0.000000
 0.939394  4.217172  0.000000
 0.939394  4.267677  0.000000
 0.939394  4.318182  0.000000
 0.939394  4.368687  0.000000
 0.939394  4.419192  0.000000
 0.939394  4.469697  0.000000
 0.939394  4.520202  0.000000
 0.939394  4.570707  0.000000
 0.939394  4.621212  0.000000
 0.939394  4.671717  0.000000
 0.939394  4.722222  0.000000
 0.939394  4.772727  0.000000
 0.939394  4.823232  0.000000
 0.939394  4.873737  0.000000
 0.939394  4.924242  0.000000
 0.939394  4.974747  0.000000
 0.959596  0.025253  0.000000
 0.959596  0.075758  0.000000
 0.959596  0.126263  0.000000
 0.959596  0.176768  0.000000
 0.959596  0.227273  0.000000
 0.959596  0.277778  0.000000
 0.959596  0.328283  0.000000
 0.959596  0.378788  0.000000
 0.959596  0.429293  0.000000
 0.959596  0.479798  0.000000
 0.959596  0.530303  0.000000
 0.959596  0.580808  0.000000
 0.959596  0.631313  0.000000
 0.959596  0.681818  0.000000
 0.959596  0.732323  0.000000
 0.959596  0.782828  0.000000
 0.959596  0.833333  0.000000
 0.959596  0.883838  0.000000
 0.959596  0.934343  1.000000
 0.959596  0.984848  8.000000
 0.959596  1.035354  3.000000
 0.959596  1.085859  2.000000
 0.959596  1.136364  0.000000
 0.959596  1.186869  2.000000
 0.959596  1.237374  0.000000
 0.959596  1.287879  0.000000
 0.959596  1.338384  0.000000
 0.959596  1.388889  0.000000
 0.959596  1.439394  1.000000
 0.959596  1.489899  0.000000
 0.959596  1.540404  0.000000
 0.959596  1.590909  1.000000
 0.959596  1.641414  1.000000
 0.959596  1.691919  2.000000
 0.959596  1.742424  0.000000
 0.959596  1.792929  0.000000
 0.959596  1.843434  0.000000
 0.959596  1.893939  0.000000
 0.959596  1.944444  0.000000
 0.959596  1.994949  0.000000
 0.959596  2.045455  0.000000
 0.959596  2.095960  0.000000
 0.959596  2.146465  1.000000
 0.959596  2.196970  0.000000
 0.959596  2.247475  1.000000
 0.959596  2.297980  0.000000
 0.959596  2.348485  0.000000
 0.959596  2.398990  0.000000
 0.959596  2.449495  0.000000
 0.959596  2.500000  0.000000
 0.959596  2.550505  0.000000
 0.959596  2.601010  0.000000
 0.959596  2.651515  0.000000
 0.959596  2.702020  0.000000
 0.959596  2.752525  0.000000
 0.959596  2.803030  0.000000
 0.959596  2.853535  0.000000
 0.959596  2.904040  0.000000
 0.959596  2.954545  0.000000
 0.959596  3.005051  0.000000
 0.959596  3.055556  0.000000
 0.959596  3.106061  0.000000
 0.959596  3.156566  0.000000
 0.959596  3.207071  0.000000
 0.959596  3.257576  0.000000
 0.959596  3.308081  0.000000
 0.959596  3.358586  0.000000
 0.959596  3.409091  0.000000
 0.959596  3.459596  0.000000
 0.959596  3.510101  0.000000
 0.959596  3.560606  0.000000
 0.959596  3.611111  0.000000
 0.959596  3.661616  0.000000
 0.959596  3.712121  0.000000
 0.959596  3.762626  0.000000
 0.959596  3.813131  0.000000
 0.959596  3.863636  0.000000
 0.959596  3.914141  0.000000
 0.959596  3.964646  0.000000
 0.959596  4.015152  0.000000
 0.959596  4.065657  0.000000
 0.959596  4.116162  0.000000
 0.959596  4.166667  0.000000
 0.959596  4.217172  0.000000
 0.959596  4.267677  0.000000
 0.959596  4.318182  0.000000
 0.959596  4.368687  0.000000
 0.959596  4.419192  0.000000
 0.959596  4.469697  0.000000
 0.959596  4.520202  0.000000
 0.959596  4.570707  0.000000
 0.959596  4.621212  0.000000
 0.959596  4.671717  0.000000
 0.959596  4.722222  0.000000
 0.959596  4.772727  0.000000
 0.959596  4.823232  0.000000
 0.959596  4.873737  0.000000
 0.959596  4.924242  0.000000
 0.959596  4.974747  0.000000
 0.979798  0.025253  0.000000
 0.979798  0.075758  0.000000
 0.979798  0.126263  0.000000
 0.979798  0.176768  0.000000
 0.979798  0.227273  0.000000
 0.979798  0.277778  0.000000
 0.979798  0.328283  0.000000
 0.979798  0.378788  0.000000
 0.979798  0.429293  0.000000
 0.979798  0.479798  0.000000
 0.979798  0.530303  0.000000
 0.979798  0.580808  0.000000
 0.979798  0.631313  0.000000
 0.979798  0.681818  0.000000
 0.979798  0.732323  0.000000
 0.979798  0.782828  0.000000
 0.979798  0.833333  0.000000
 0.979798  0.883838  0.000000
 0.979798  0.934343  0.000000
 0.979798  0.984848  12.000000
 0.979798  1.035354  5.000000
 0.979798  1.085859  2.000000
 0.979798  1.136364  0.000000
 0.979798  1.186869  1.000000
 0.979798  1.237374  0.000000
 0.979798  1.287879  0.000000
 0.979798  1.338384  0.000000
 0.979798  1.388889  0.000000
 0.979798  1.439394  0.000000
 0.979798  1.489899  0.000000
 0.979798  1.540404  0.000000
 0.979798  1.590909  1.000000
 0.979798  1.641414  1.000000
 0.979798  1.691919  2.000000
 0.979798  1.742424  0.000000
 0.979798  1.792929  0.000000
 0.979798  1.843434  0.000000
 0.979798  1.893939  0.000000
 0.979798  1.944444  1.000000
 0.979798  1.994949  1.000000
 0.979798  2.045455  0.000000
 0.979798  2.095960  0.000000
 0.979798  2.146465  0.000000
 0.979798  2.196970  0.000000
 0.979798  2.247475  0.000000
 0.979798  2.297980  0.000000
 0.979798  2.348485  0.000000
 0.979798  2.398990  0.000000
 0.979798  2.449495  0.000000
 0.979798  2.500000  1.000000
 0.979798  2.550505  0.000000
 0.979798  2.601010  0.000000
 0.979798  2.651515  0.000000
 0.979798  2.702020  1.000000
 0.979798  2.752525  0.000000
 0.979798  2.803030  0.000000
 0.979798  2.853535  0.000000
 0.979798  2.904040  0.000000
 0.979798  2.954545  0.000000
 0.979798  3.005051  0.000000
 0.979798  3.055556  1.000000
 0.979798  3.106061  0.000000
 0.979798  3.156566  0.000000
 0.979798  3.207071  1.000000
 0.979798  3.257576  0.000000
 0.979798  3.308081  0.000000
 0.979798  3.358586  0.000000
 0.979798  3.409091  0.000000
 0.979798  3.459596  0.000000
 0.979798  3.510101  0.000000
 0.979798  3.560606  0.000000
 0.979798  3.611111  0.000000
 0.979798  3.661616  0.000000
 0.979798  3.712121  0.000000
 0.979798  3.762626  0.000000
 0.979798  3.813131  0.000000
 0.979798  3.863636  0.000000
 0.979798  3.914141  0.000000
 0.979798  3.964646  0.000000
 0.979798  4.015152  0.000000
 0.979798  4.065657  0.000000
 0.979798  4.116162  0.000000
 0.979798  4.166667  0.000000
 0.979798  4.217172  0.000000
 0.979798  4.267677  0.000000
 0.979798  4.318182  0.000000
 0.979798  4.368687  0.000000
 0.979798  4.419192  0.000000
 0.979798  4.469697  0.000000
 0.979798  4.520202  0.000000
 0.979798  4.570707  0.000000
 0.979798  4.621212  0.000000
 0.979798  4.671717  0.000000
 0.979798  4.722222  0.000000
 0.979798  4.772727  0.000000
 0.979798  4.823232  0.000000
 0.979798  4.873737  0.000000
 0.979798  4.924242  0.000000
 0.979798  4.974747  0.000000
 1.000000  0.025253  0.000000
 1.000000  0.075758  0.000000
 1.000000  0.126263  0.000000
 1.000000  0.176768  0.000000
 1.000000  0.227273  0.000000
 1.000000  0.277778  0.000000
 1.000000  0.328283  0.000000
 1.000000  0.378788  0.000000
 1.000000  0.429293  0.000000
 1.000000  0.479798  0.000000
 1.000000  0.530303  0.000000
 1.000000  0.580808  0.000000
 1.000000  0.631313  0.000000
 1.000000  0.681818  0.000000
 1.000000  0.732323  0.000000
 1.000000  0.782828  0.000000
 1.000000  0.833333  0.000000
 1.000000  0.883838  0.000000
 1.000000  0.934343  0.000000
 1.000000  0.984848  3.000000
 1.000000  1.035354  7.000000
 1.000000  1.085859  2.000000
 1.000000  1.136364  0.000000
 1.000000  1.186869  1.000000
 1.000000  1.237374  0.000000
 1.000000  1.287879  1.000000
 1.000000  1.338384  1.000000
 1.000000  1.388889  0.000000
 1.000000  1.439394  0.000000
 1.000000  1.489899  1.000000
 1.000000  1.540404  0.000000
 1.000000  1.590909  1.000000
 1.000000  1.641414  0.000000
 1.000000  1.691919  1.000000
 1.000000  1.742424  1.000000
 1.000000  1.792929  1.000000
 1.000000  1.843434  0.000000
 1.000000  1.893939  0.000000
 1.000000  1.944444  0.000000
 1.000000  1.994949  0.000000
 1.000000  2.045455  1.000000
 1.000000  2.095960  0.000000
 1.000000  2.146465  0.000000
 1.000000  2.196970  1.000000
 1.000000  2.247475  0.000000
 1.000000  2.297980  0.000000
 1.000000  2.348485  1.000000
 1.000000  2.398990  0.000000
 1.000000  2.449495  0.000000
 1.000000  2.500000  1.000000
 1.000000  2.550505  0.000000
 1.000000  2.601010  0.000000
 1.000000  2.651515  0.000000
 1.000000  2.702020  0.000000
 1.000000  2.752525  0.000000
 1.000000  2.803030  0.000000
 1.000000  2.853535  0.000000
 1.000000  2.904040  0.000000
 1.000000  2.954545  0.000000
 1.000000  3.005051  0.000000
 1.000000  3.055556  0.000000
 1.000000  3.106061  0.000000
 1.000000  3.156566  0.000000
 1.000000  3.207071  0.000000
 1.000000  3.257576  1.000000
 1.000000  3.308081  0.000000
 1.000000  3.358586  0.000000
 1.000000  3.409091  0.000000
 1.000000  3.459596  0.000000
 1.000000  3.510101  0.000000
 1.000000  3.560606  0.000000
 1.000000  3.611111  0.000000
 1.000000  3.661616  0.000000
 1.000000  3.712121  0.000000
 1.000000  3.762626  0.000000
 1.000000  3.813131  0.000000
 1.000000  3.863636  0.000000
 1.000000  3.914141  0.000000
 1.000000  3.964646  0.000000
 1.000000  4.015152  0.000000
 1.000000  4.065657  0.000000
 1.000000  4.116162  0.000000
 1.000000  4.166667  0.000000
 1.000000  4.217172  0.000000
 1.000000  4.267677  0.000000
 1.000000  4.318182  0.000000
 1.000000  4.368687  0.000000
 1.000000  4.419192  0.000000
 1.000000  4.469697  0.000000
 1.000000  4.520202  0.000000
 1.000000  4.570707  0.000000
 1.000000  4.621212  0.000000
 1.000000  4.671717  0.000000
 1.000000  4.722222  0.000000
 1.000000  4.772727  0.000000
 1.000000  4.823232  0.000000
 1.000000  4.873737  0.000000
 1.000000  4.924242  0.000000
 1.000000  4.974747  0.000000
 1.020202  0.025253  0.000000
 1.020202  0.075758  0.000000
 1.020202  0.126263  0.000000
 1.020202  0.176768  0.000000
 1.020202  0.227273  0.000000
 1.020202  0.277778  0.000000
 1.020202  0.328283  0.000000
 1.020202  0.378788  0.000000
 1.020202  0.429293  0.000000
 1.020202  0.479798  0.000000
 1.020202  0.530303  0.000000
 1.020202  0.580808  0.000000
 1.020202  0.631313  0.000000
 1.020202  0.681818  0.000000
 1.020202  0.732323  0.000000
 1.020202  0.782828  0.000000
 1.020202  0.833333  0.000000
 1.020202  0.883838  0.000000
 1.020202  0.934343  0.000000
 1.020202  0.984848  0.000000
 1.020202  1.035354  8.000000
 1.020202  1.085859  3.000000
 1.020202  1.136364  0.000000
 1.020202  1.186869  0.000000
 1.020202  1.237374  1.000000
 1.020202  1.287879  0.000000
 1.020202  1.338384  1.000000
 1.020202  1.388889  0.000000
 1.020202  1.439394  0.000000
 1.020202  1.489899  0.000000
 1.020202  1.540404  0.000000
 1.020202  1.590909  0.000000
 1.020202  1.641414  0.000000
 1.020202  1.691919  0.000000
 1.020202  1.742424  0.000000
 1.020202  1.792929  0.000000
 1.020202  1.843434  0.000000
 1.020202  1.893939  1.000000
 1.020202  1.944444  0.000000
 1.020202  1.994949  2.000000
 1.020202  2.045455  0.000000
 1.020202  2.095960  0.000000
 1.020202  2.146465  0.000000
 1.020202  2.196970  0.000000
 1.020202  2.247475  0.000000
 1.020202  2.297980  0.000000
 1.020202  2.348485  0.000000
 1.020202  2.398990  0.000000
 1.020202  2.449495  0.000000
 1.020202  2.500000  0.000000
 1.020202  2.550505  0.000000
 1.020202  2.601010  0.000000
 1.020202  2.651515  0.000000
 1.020202  2.702020  0.000000
 1.020202  2.752525  0.000000
 1.020202  2.803030  0.000000
 1.020202  2.853535  0.000000
 1.020202  2.904040  1.000000
 1.020202  2.954545  0.000000
 1.020202  3.005051  0.000000
 1.020202  3.055556  0.000000
 1.020202  3.106061  0.000000
 1.020202  3.156566  0.000000
 1.020202  3.207071  0.000000
 1.020202  3.257576  0.000000
 1.020202  3.308081  0.000000
 1.020202  3.358586  0.000000
 1.020202  3.409091  0.000000
 1.020202  3.459596  0.000000
 1.020202  3.510101  0.000000
 1.020202  3.560606  0.000000
 1.020202  3.611111  0.000000
 1.020202  3.661616  0.000000
 1.020202  3.712121  0.000000
 1.020202  3.762626  0.000000
 1.020202  3.813131  0.000000
 1.020202  3.863636  0.000000
 1.020202  3.914141  0.000000
 1.020202  3.964646  0.000000
 1.020202  4.015152  0.000000
 1.020202  4.065657  0.000000
 1.020202  4.116162  0.000000
 1.020202  4.166667  0.000000
 1.020202  4.217172  0.000000
 1.020202  4.267677  0.000000
 1.020202  4.318182  0.000000
 1.020202  4.368687  1.000000
 1.020202  4.419192  0.000000
 1.020202  4.469697  0.000000
 1.020202  4.520202  0.000000
 1.020202  4.570707  0.000000
 1.020202  4.621212  0.000000
 1.020202  4.671717  0.000000
 1.020202  4.722222  0.000000
 1.020202  4.772727  0.000000
 1.020202  4.823232  0.000000
 1.020202  4.873737  0.000000
 1.020202  4.924242  0.000000
 1.020202  4.974747  0.000000
 1.040404  0.025253  0.000000
 1.040404  0.075758  0.000000
 1.040404  0.126263  0.000000
 1.040404  0.176768  0.000000
 1.040404  0.227273  0.000000
 1.040404  0.277778  0.000000
 1.040404  0.328283  0.000000
 1.040404  0.378788  0.000000
 1.040404  0.429293  0.000000
 1.040404  0.479798  0.000000
 1.040404  0.530303  0.000000
 1.040404  0.580808  0.000000
 1.040404  0.631313  0.000000
 1.040404  0.681818  0.000000
 1.040404  0.732323  0.000000
 1.040404  0.782828  0.000000
 1.040404  0.833333  0.000000
 1.040404  0.883838  0.000000
 1.040404  0.934343  0.000000
 1.040404  0.984848  0.000000
 1.040404  1.035354  8.000000
 1.040404  1.085859  1.000000
 1.040404  1.136364  0.000000
 1.040404  1.186869  0.000000
 1.040404  1.237374  0.000000
 1.040404  1.287879  0.000000
 1.040404  1.338384  1.000000
 1.040404  1.388889  0.000000
 1.040404  1.439394  0.000000
 1.040404  1.489899  0.000000
 1.040404  1.540404  0.000000
 1.040404  1.590909  0.000000
 1.040404  1.641414  0.000000
 1.040404  1.691919  0.000000
 1.040404  1.742424  0.000000
 1.040404  1.792929  0.000000
 1.040404  1.843434  0.000000
 1.040404  1.893939  0.000000
 1.040404  1.944444  1.000000
 1.040404  1.994949  1.000000
 1.040404  2.045455  2.000000
 1.040404  2.095960  0.000000
 1.040404  2.146465  0.000000
 1.040404  2.196970  0.000000
 1.040404  2.247475  0.000000
 1.040404  2.297980  0.000000
 1.040404  2.348485  1.000000
 1.040404  2.398990  1.000000
 1.040404  2.449495  0.000000
 1.040404  2.500000  0.000000
 1.040404  2.550505  0.000000
 1.040404  2.601010  0.000000
 1.040404  2.651515  0.000000
 1.040404  2.702020  1.000000
 1.040404  2.752525  0.000000
 1.040404  2.803030  0.000000
 1.040404  2.853535  0.000000
 1.040404  2.904040  0.000000
 1.040404  2.954545  0.000000
 1.040404  3.005051  0.000000
 1.040404  3.055556  0.000000
 1.040404  3.106061  0.000000
 1.040404  3.156566  0.000000
 1.040404  3.207071  0.000000
 1.040404  3.257576  0.000000
 1.040404  3.308081  0.000000
 1.040404  3.358586  0.000000
 1.040404  3.409091  0.000000
 1.040404  3.459596  1.000000
 1.040404  3.510101  0.000000
 1.040404  3.560606  0.000000
 1.040404  3.611111  0.000000
 1.040404  3.661616  0.000000
 1.040404  3.712121  0.000000
 1.040404  3.762626  0.000000
 1.040404  3.813131  0.000000
 1.040404  3.863636  0.000000
 1.040404  3.914141  0.000000
 1.040404  3.964646  0.000000
 1.040404  4.015152  0.000000
 1.040404  4.065657  0.000000
 1.040404  4.116162  0.000000
 1.040404  4.166667  0.000000
 1.040404  4.217172  0.000000
 1.040404  4.267677  0.000000
 1.040404  4.318182  0.000000
 1.040404  4.368687  0.000000
 1.040404  4.419192  0.000000
 1.040404  4.469697  0.000000
 1.040404  4.520202  0.000000
 1.040404  4.570707  0.000000
 1.040404  4.621212  0.000000
 1.040404  4.671717  0.000000
 1.040404  4.722222  0.000000
 1.040404  4.772727  0.000000
 1.040404  4.823232  0.000000
 1.040404  4.873737  0.000000
 1.040404  4.924242  0.000000
 1.040404  4.974747  0.000000
 1.060606  0.025253  0.000000
 1.060606  0.075758  0.000000
 1.060606  0.126263  0.000000
 1.060606  0.176768  0.000000
 1.060606  0.227273  0.000000
 1.060606  0.277778  0.000000
 1.060606  0.328283  0.000000
 1.060606  0.378788  0.000000
 1.060606  0.429293  0.000000
 1.060606  0.479798  0.000000
 1.060606  0.530303  0.000000
 1.060606  0.580808  0.000000
 1.060606  0.631313  0.000000
 1.060606  0.681818  0.000000
 1.060606  0.732323  0.000000
 1.060606  0.782828  0.000000
 1.060606  0.833333  0.000000
 1.060606  0.883838  0.000000
 1.060606  0.934343  0.000000
 1.060606  0.984848  0.000000
 1.060606  1.035354  0.000000
 1.060606  1.085859  6.000000
 1.060606  1.136364  1.000000
 1.060606  1.186869  0.000000
 1.060606  1.237374  1.000000
 1.060606  1.287879  0.000000
 1.060606  1.338384  2.000000
 1.060606  1.388889  0.000000
 1.060606  1.439394  0.000000
 1.060606  1.489899  1.000000
 1.060606  1.540404  0.000000
 1.060606  1.590909  2.000000
 1.060606  1.641414  0.000000
 1.060606  1.691919  0.000000
 1.060606  1.742424  0.000000
 1.060606  1.792929  0.000000
 1.060606  1.843434  0.000000
 1.060606  1.893939  1.000000
 1.060606  1.944444  1.000000
 1.060606  1.994949  0.000000
 1.060606  2.045455  0.000000
 1.060606  2.095960  0.000000
 1.060606  2.146465  0.000000
 1.060606  2.196970  0.000000
 1.060606  2.247475  0.000000
 1.060606  2.297980  1.000000
 1.060606  2.348485  0.000000
 1.060606  2.398990  1.000000
 1.060606  2.449495  0.000000
 1.060606  2.500000  0.000000
 1.060606  2.550505  0.000000
 1.060606  2.601010  0.000000
 1.060606  2.651515  0.000000
 1.060606  2.702020  0.000000
 1.060606  2.752525  0.000000
 1.060606  2.803030  0.000000
 1.060606  2.853535  1.000000
 1.060606  2.904040  0.000000
 1.060606  2.954545  0.000000
 1.060606  3.005051  0.000000
 1.060606  3.055556  0.000000
 1.060606  3.106061  0.000000
 1.060606  3.156566  0.000000
 1.060606  3.207071  0.000000
 1.060606  3.257576  0.000000
 1.060606  3.308081  0.000000
 1.060606  3.358586  0.000000
 1.060606  3.409091  0.000000
 1.060606  3.459596  0.000000
 1.060606  3.510101  0.000000
 1.060606  3.560606  0.000000
 1.060606  3.611111  0.000000
 1.060606  3.661616  0.000000
 1.060606  3.712121  1.000000
 1.060606  3.762626  0.000000
 1.060606  3.813131  0.000000
 1.060606  3.863636  0.000000
 1.060606  3.914141  0.000000
 1.060606  3.964646  0.000000
 1.060606  4.015152  0.000000
 1.060606  4.065657  0.000000
 1.060606  4.116162  0.000000
 1.060606  4.166667  0.000000
 1.060606  4.217172  0.000000
 1.060606  4.267677  0.000000
 1.060606  4.318182  0.000000
 1.060606  4.368687  0.000000
 1.060606  4.419192  0.000000
 1.060606  4.469697  0.000000
 1.060606  4.520202  0.000000
 1.060606  4.570707  0.000000
 1.060606  4.621212  0.000000
 1.060606  4.671717  0.000000
 1.060606  4.722222  0.000000
 1.060606  4.772727  0.000000
 1.060606  4.823232  0.000000
 1.060606  4.873737  0.000000
 1.060606  4.924242  0.000000
 1.060606  4.974747  0.000000
 1.080808  0.025253  0.000000
 1.080808  0.075758  0.000000
 1.080808  0.126263  0.000000
 1.080808  0.176768  0.000000
 1.080808  0.227273  0.000000
 1.080808  0.277778  0.000000
 1.080808  0.328283  0.000000
 1.080808  0.378788  0.000000
 1.080808  0.429293  0.000000
 1.080808  0.479798  0.000000
 1.080808  0.530303  0.000000
 1.080808  0.580808  0.000000
 1.080808  0.631313  0.000000
 1.080808  0.681818  0.000000
 1.080808  0.732323  0.000000
 1.080808  0.782828  0.000000
 1.080808  0.833333  0.000000
 1.080808  0.883838  0.000000
 1.080808  0.934343  0.000000
 1.080808  0.984848  0.000000
 1.080808  1.035354  0.000000
 1.080808  1.085859  5.000000
 1.080808  1.136364  2.000000
 1.080808  1.186869  0.000000
 1.080808  1.237374  1.000000
 1.080808  1.287879  0.000000
 1.080808  1.338384  0.000000
 1.080808  1.388889  0.000000
 1.080808  1.439394  0.000000
 1.080808  1.489899  2.000000
 1.080808  1.540404  0.000000
 1.080808  1.590909  0.000000
 1.080808  1.641414  0.000000
 1.080808  1.691919  0.000000
 1.080808  1.742424  1.000000
 1.080808  1.792929  0.000000
 1.080808  1.843434  1.000000
 1.080808  1.893939  1.000000
 1.080808  1.944444  0.000000
 1.080808  1.994949  0.000000
 1.080808  2.045455  0.000000
 1.080808  2.095960  0.000000
 1.080808  2.146465  0.000000
 1.080808  2.196970  0.000000
 1.080808  2.247475  0.000000
 1.080808  2.297980  1.000000
 1.080808  2.348485  0.000000
 1.080808  2.398990  0.000000
 1.080808  2.449495  0.000000
 1.080808  2.500000  0.000000
 1.080808  2.550505  0.000000
 1.080808  2.601010  0.000000
 1.080808  2.651515  0.000000
 1.080808  2.702020  1.000000
 1.080808  2.752525  0.000000
 1.080808  2.803030  0.000000
 1.080808  2.853535  0.000000
 1.080808  2.904040  0.000000
 1.080808  2.954545  0.000000
 1.080808  3.005051  0.000000
 1.080808  3.055556  0.000000
 1.080808  3.106061  0.000000
 1.080808  3.156566  0.000000
 1.080808  3.207071  0.000000
 1.080808  3.257576  0.000000
 1.080808  3.308081  0.000000
 1.080808  3.358586  0.000000
 1.080808  3.409091  0.000000
 1.080808  3.459596  0.000000
 1.080808  3.510101  0.000000
 1.080808  3.560606  0.000000
 1.080808  3.611111  0.000000
 1.080808  3.661616  0.000000
 1.080808  3.712121  0.000000
 1.080808  3.762626  0.000000
 1.080808  3.813131  0.000000
 1.080808  3.863636  0.000000
 1.080808  3.914141  0.000000
 1.080808  3.964646  0.000000
 1.080808  4.015152  0.000000
 1.080808  4.065657  0.000000
 1.080808  4.116162  0.000000
 1.080808  4.166667  0.000000
 1.080808  4.217172  0.000000
 1.080808  4.267677  0.000000
 1.080808  4.318182  0.000000
 1.080808  4.368687  0.000000
 1.080808  4.419192  0.000000
 1.080808  4.469697  0.000000
 1.080808  4.520202  0.000000
 1.080808  4.570707  0.000000
 1.080808  4.621212  0.000000
 1.080808  4.671717  0.000000
 1.080808  4.722222  0.000000
 1.080808  4.772727  0.000000
 1.080808  4.823232  0.000000
 1.080808  4.873737  0.000000
 1.080808  4.924242  0.000000
 1.080808  4.974747  0.000000
 1.101010  0.025253  0.000000
 1.101010  0.075758  0.000000
 1.101010  0.126263  0.000000
 1.101010  0.176768  0.000000
 1.101010  0.227273  0.000000
 1.101010  0.277778  0.000000
 1.101010  0.328283  0.000000
 1.101010  0.378788  0.000000
 1.101010  0.429293  0.000000
 1.101010  0.479798  0.000000
 1.101010  0.530303  0.000000
 1.101010  0.580808  0.000000
 1.101010  0.631313  0.000000
 1.101010  0.681818  0.000000
 1.101010  0.732323  0.000000
 1.101010  0.782828  0.000000
 1.101010  0.833333  0.000000
 1.101010  0.883838  0.000000
 1.101010  0.934343  0.000000
 1.101010  0.984848  0.000000
 1.101010  1.035354  0.000000
 1.101010  1.085859  8.000000
 1.101010  1.136364  0.000000
 1.101010  1.186869  1.000000
 1.101010  1.237374  0.000000
 1.101010  1.287879  0.000000
 1.101010  1.338384  1.000000
 1.101010  1.388889  0.000000
 1.101010  1.439394  0.000000
 1.101010  1.489899  1.000000
 1.101010  1.540404  0.000000
 1.101010  1.590909  0.000000
 1.101010  1.641414  1.000000
 1.101010  1.691919  0.000000
 1.101010  1.742424  1.000000
 1.101010  1.792929  0.000000
 1.101010  1.843434  0.000000
 1.101010  1.893939  3.000000
 1.101010  1.944444  0.000000
 1.101010  1.994949  0.000000
 1.101010  2.045455  1.000000
 1.101010  2.095960  0.000000
 1.101010  2.146465  0.000000
 1.101010  2.196970  0.000000
 1.101010  2.247475  0.000000
 1.101010  2.297980  0.000000
 1.101010  2.348485  0.000000
 1.101010  2.398990  0.000000
 1.101010  2.449495  0.000000
 1.101010  2.500000  0.000000
 1.101010  2.550505  0.000000
 1.101010  2.601010  0.000000
 1.101010  2.651515  0.000000
 1.101010  2.702020  0.000000
 1.101010  2.752525  0.000000
 1.101010  2.803030  0.000000
 1.101010  2.853535  0.000000
 1.101010  2.904040  0.000000
 1.101010  2.954545  0.000000
 1.101010  3.005051  0.000000
 1.101010  3.055556  0.000000
 1.101010  3.106061  0.000000
 1.101010  3.156566  0.000000
 1.101010  3.207071  0.000000
 1.101010  3.257576  0.000000
 1.101010  3.308081  0.000000
 1.101010  3.358586  0.000000
 1.101010  3.409091  0.000000
 1.101010  3.459596  0.000000
 1.101010  3.510101  0.000000
 1.101010  3.560606  0.000000
 1.101010  3.611111  0.000000
 1.101010  3.661616  0.000000
 1.101010  3.712121  0.000000
 1.101010  3.762626  0.000000
 1.101010  3.813131  0.000000
 1.101010  3.863636  0.000000
 1.101010  3.914141  0.000000
 1.101010  3.964646  0.000000
 1.101010  4.015152  0.000000
 1.101010  4.065657  0.000000
 1.101010  4.116162  0.000000
 1.101010  4.166667  0.000000
 1.101010  4.217172  0.000000
 1.101010  4.267677  0.000000
 1.101010  4.318182  0.000000
 1.101010  4.368687  0.000000
 1.101010  4.419192  0.000000
 1.101010  4.469697  0.000000
 1.101010  4.520202  0.000000
 1.101010  4.570707  0.000000
 1.101010  4.621212  0.000000
 1.101010  4.671717  0.000000
 1.101010  4.722222  0.000000
 1.101010  4.772727  0.000000
 1.101010  4.823232  0.000000
 1.101010  4.873737  0.000000
 1.101010  4.924242  0.000000
 1.101010  4.974747  0.000000
 1.121212  0.025253  0.000000
 1.121212  0.075758  0.000000
 1.121212  0.126263  0.000000
 1.121212  0.176768  0.000000
 1.121212  0.227273  0.000000
 1.121212  0.277778  0.000000
 1.121212  0.328283  0.000000
 1.121212  0.378788  0.000000
 1.121212  0.429293  0.000000
 1.121212  0.479798  0.000000
 1.121212  0.530303  0.000000
 1.121212  0.580808  0.000000
 1.121212  0.631313  0.000000
 1.121212  0.681818  0.000000
 1.121212  0.732323  0.000000
 1.121212  0.782828  0.000000
 1.121212  0.833333  0.000000
 1.121212  0.883838  0.000000
 1.121212  0.934343  0.000000
 1.121212  0.984848  0.000000
 1.121212  1.035354  0.000000
 1.121212  1.085859  0.000000
 1.121212  1.136364  4.000000
 1.121212  1.186869  1.000000
 1.121212  1.237374  3.000000
 1.121212  1.287879  0.000000
 1.121212  1.338384  1.000000
 1.121212  1.388889  0.000000
 1.121212  1.439394  0.000000
 1.121212  1.489899  1.000000
 1.121212  1.540404  0.000000
 1.121212  1.590909  0.000000
 1.121212  1.641414  0.000000
 1.121212  1.691919  0.000000
 1.121212  1.742424  0.000000
 1.121212  1.792929  0.000000
 1.121212  1.843434  0.000000
 1.121212  1.893939  0.000000
 1.121212  1.944444  0.000000
 1.121212  1.994949  0.000000
 1.121212  2.045455  0.000000
 1.121212  2.095960  0.000000
 1.121212  2.146465  0.000000
 1.121212  2.196970  1.000000
 1.121212  2.247475  0.000000
 1.121212  2.297980  0.000000
 1.121212  2.348485  0.000000
 1.121212  2.398990  0.000000
 1.121212  2.449495  0.000000
 1.121212  2.500000  0.000000
 1.121212  2.550505  0.000000
 1.121212  2.601010  0.000000
 1.121212  2.651515  1.000000
 1.121212  2.702020  0.000000
 1.121212  2.752525  0.000000
 1.121212  2.803030  0.000000
 1.121212  2.853535  1.000000
 1.121212  2.904040  0.000000
 1.121212  2.954545  0.000000
 1.121212  3.005051  0.000000
 1.121212  3.055556  0.000000
 1.121212  3.106061  0.000000
 1.121212  3.156566  0.000000
 1.121212  3.207071  0.000000
 1.121212  3.257576  0.000000
 1.121212  3.308081  0.000000
 1.121212  3.358586  0.000000
 1.121212  3.409091  0.000000
 1.121212  3.459596  0.000000
 1.121212  3.510101  0.000000
 1.121212  3.560606  0.000000
 1.121212  3.611111  0.000000
 1.121212  3.661616  0.000000
 1.121212  3.712121  0.000000
 1.121212  3.762626  0.000000
 1.121212  3.813131  0.000000
 1.121212  3.863636  0.000000
 1.121212  3.914141  0.000000
 1.121212  3.964646  1.000000
 1.121212  4.015152  0.000000
 1.121212  4.065657  0.000000
 1.121212  4.116162  0.000000
 1.121212  4.166667  0.000000
 1.121212  4.217172  0.000000
 1.121212  4.267677  0.000000
 1.121212  4.318182  0.000000
 1.121212  4.368687  0.000000
 1.121212  4.419192  0.000000
 1.121212  4.469697  0.000000
 1.121212  4.520202  0.000000
 1.121212  4.570707  0.000000
 1.121212  4.621212  0.000000
 1.121212  4.671717  0.000000
 1.121212  4.722222  0.000000
 1.121212  4.772727  0.000000
 1.121212  4.823232  0.000000
 1.121212  4.873737  0.000000
 1.121212  4.924242  0.000000
 1.121212  4.974747  0.000000
 1.141414  0.025253  0.000000
 1.141414  0.075758  0.000000
 1.141414  0.126263  0.000000
 1.141414  0.176768  0.000000
 1.141414  0.227273  0.000000
 1.141414  0.277778  0.000000
 1.141414  0.328283  0.000000
 1.141414  0.378788  0.000000
 1.141414  0.429293  0.000000
 1.141414  0.479798  0.000000
 1.141414  0.530303  0.000000
 1.141414  0.580808  0.000000
 1.141414  0.631313  0.000000
 1.141414  0.681818  0.000000
 1.141414  0.732323  0.000000
 1.141414  0.782828  0.000000
 1.141414  0.833333  0.000000
 1.141414  0.883838  0.000000
 1.141414  0.934343  0.000000
 1.141414  0.984848  0.000000
 1.141414  1.035354  0.000000
 1.141414  1.085859  0.000000
 1.141414  1.136364  3.000000
 1.141414  1.186869  1.000000
 1.141414  1.237374  1.000000
 1.141414  1.287879  1.000000
 1.141414  1.338384  0.000000
 1.141414  1.388889  2.000000
 1.141414  1.439394  1.000000
 1.141414  1.489899  0.000000
 1.141414  1.540404  0.000000
 1.141414  1.590909  0.000000
 1.141414  1.641414  1.000000
 1.141414  1.691919  0.000000
 1.141414  1.742424  0.000000
 1.141414  1.792929  1.000000
 1.141414  1.843434  0.000000
 1.141414  1.893939  1.000000
 1.141414  1.944444  1.000000
 1.141414  1.994949  0.000000
 1.141414  2.045455  0.000000
 1.141414  2.095960  0.000000
 1.141414  2.146465  0.000000
 1.141414  2.196970  0.000000
 1.141414  2.247475  1.000000
 1.141414  2.297980  0.000000
 1.141414  2.348485  0.000000
 1.141414  2.398990  0.000000
 1.141414  2.449495  0.000000
 1.141414  2.500000  0.000000
 1.141414  2.550505  0.000000
 1.141414  2.601010  0.000000
 1.141414  2.651515  0.000000
 1.141414  2.702020  0.000000
 1.141414  2.752525  0.000000
 1.141414  2.803030  0.000000
 1.141414  2.853535  0.000000
 1.141414  2.904040  0.000000
 1.141414  2.954545  1.000000
 1.141414  3.005051  0.000000
 1.141414  3.055556  0.000000
 1.141414  3.106061  0.000000
 1.141414  3.156566  0.000000
 1.141414  3.207071  0.000000
 1.141414  3.257576  0.000000
 1.141414  3.308081  0.000000
 1.141414  3.358586  0.000000
 1.141414  3.409091  0.000000
 1.141414  3.459596  0.000000
 1.141414  3.510101  0.000000
 1.141414  3.560606  0.000000
 1.141414  3.611111  0.000000
 1.141414  3.661616  0.000000
 1.141414  3.712121  0.000000
 1.141414  3.762626  0.000000
 1.141414  3.813131  0.000000
 1.141414  3.863636  0.000000
 1.141414  3.914141  0.000000
 1.141414  3.964646  0.000000
 1.141414  4.015152  0.000000
 1.141414  4.065657  0.000000
 1.141414  4.116162  0.000000
 1.141414  4.166667  0.000000
 1.141414  4.217172  0.000000
 1.141414  4.267677  0.000000
 1.141414  4.318182  0.000000
 1.141414  4.368687  0.000000
 1.141414  4.419192  0.000000
 1.141414  4.469697  0.000000
 1.141414  4.520202  0.000000
 1.141414  4.570707  0.000000
 1.141414  4.621212  0.000000
 1.141414  4.671717  0.000000
 1.141414  4.722222  0.000000
 1.141414  4.772727  0.000000
 1.141414  4.823232  0.000000
 1.141414  4.873737  0.000000
 1.141414  4.924242  0.000000
 1.141414  4.974747  0.000000
 1.161616  0.025253  0.000000
 1.161616  0.075758  0.000000
 1.161616  0.126263  0.000000
 1.161616  0.176768  0.000000
 1.161616  0.227273  0.000000
 1.161616  0.277778  0.000000
 1.161616  0.328283  0.000000
 1.161616  0.378788  0.000000
 1.161616  0.429293  0.000000
 1.161616  0.479798  0.000000
 1.161616  0.530303  0.000000
 1.161616  0.580808  0.000000
 1.161616  0.631313  0.000000
 1.161616  0.681818  0.000000
 1.161616  0.732323  0.000000
 1.161616  0.782828  0.000000
 1.161616  0.833333  0.000000
 1.161616  0.883838  0.000000
 1.161616  0.934343  0.000000
 1.161616  0.984848  0.000000
 1.161616  1.035354  0.000000
 1.161616  1.085859  0.000000
 1.161616  1.136364  2.000000
 1.161616  1.186869  0.000000
 1.161616  1.237374  0.000000
 1.161616  1.287879  0.000000
 1.161616  1.338384  1.000000
 1.161616  1.388889  0.000000
 1.161616  1.439394  0.000000
 1.161616  1.489899  0.000000
 1.161616  1.540404  2.000000
 1.161616  1.590909  0.000000
 1.161616  1.641414  0.000000
 1.161616  1.691919  1.000000
 1.161616  1.742424  0.000000
 1.161616  1.792929  0.000000
 1.161616  1.843434  0.000000
 1.161616  1.893939  0.000000
 1.161616  1.944444  1.000000
 1.161616  1.994949  0.000000
 1.161616  2.045455  0.000000
 1.161616  2.095960  0.000000
 1.161616  2.146465  0.000000
 1.161616  2.196970  0.000000
 1.161616  2.247475  0.000000
 1.161616  2.297980  0.000000
 1.161616  2.348485  0.000000
 1.161616  2.398990  0.000000
 1.161616  2.449495  0.000000
 1.161616  2.500000  1.000000
 1.161616  2.550505  0.000000
 1.161616  2.601010  0.000000
 1.161616  2.651515  0.000000
 1.161616  2.702020  0.000000
 1.161616  2.752525  0.000000
 1.161616  2.803030  0.000000
 1.161616  2.853535  0.000000
 1.161616  2.904040  0.000000
 1.161616  2.954545  0.000000
 1.161616  3.005051  0.000000
 1.161616  3.055556  0.000000
 1.161616  3.106061  0.000000
 1.161616  3.156566  0.000000
 1.161616  3.207071  0.000000
 1.161616  3.257576  0.000000
 1.161616  3.308081  0.000000
 1.161616  3.358586  0.000000
 1.161616  3.409091  0.000000
 1.161616  3.459596  0.000000
 1.161616  3.510101  0.000000
 1.161616  3.560606  0.000000
 1.161616  3.611111  0.000000
 1.161616  3.661616  0.000000
 1.161616  3.712121  0.000000
 1.161616  3.762626  0.000000
 1.161616  3.813131  0.000000
 1.161616  3.863636  0.000000
 1.161616  3.914141  0.000000
 1.161616  3.964646  0.000000
 1.161616  4.015152  0.000000
 1.161616  4.065657  0.000000
 1.161616  4.116162  0.000000
 1.161616  4.166667  0.000000
 1.161616  4.217172  0.000000
 1.161616  4.267677  0.000000
 1.161616  4.318182  0.000000
 1.161616  4.368687  0.000000
 1.161616  4.419192  0.000000
 1.161616  4.469697  0.000000
 1.161616  4.520202  0.000000
 1.161616  4.570707  0.000000
 1.161616  4.621212  0.000000
 1.161616  4.671717  0.000000
 1.161616  4.722222  0.000000
 1.161616  4.772727  0.000000
 1.161616  4.823232  0.000000
 1.161616  4.873737  0.000000
 1.161616  4.924242  0.000000
 1.161616  4.974747  0.000000
 1.181818  0.025253  0.000000
 1.181818  0.075758  0.000000
 1.181818  0.126263  0.000000
 1.181818  0.176768  0.000000
 1.181818  0.227273  0.000000
 1.181818  0.277778  0.000000
 1.181818  0.328283  0.000000
 1.181818  0.378788  0.000000
 1.181818  0.429293  0.000000
 1.181818  0.479798  0.000000
 1.181818  0.530303  0.000000
 1.181818  0.580808  0.000000
 1.181818  0.631313  0.000000
 1.181818  0.681818  0.000000
 1.181818  0.732323  0.000000
 1.181818  0.782828  0.000000
 1.181818  0.833333  0.000000
 1.181818  0.883838  0.000000
 1.181818  0.934343  0.000000
 1.181818  0.984848  0.000000
 1.181818  1.035354  0.000000
 1.181818  1.085859  0.000000
 1.181818  1.136364  0.000000
 1.181818  1.186869  1.000000
 1.181818  1.237374  0.000000
 1.181818  1.287879  1.000000
 1.181818  1.338384  1.000000
 1.181818  1.388889  1.000000
 1.181818  1.439394  0.000000
 1.181818  1.489899  0.000000
 1.181818  1.540404  0.000000
 1.181818  1.590909  0.000000
 1.181818  1.641414  0.000000
 1.181818  1.691919  1.000000
 1.181818  1.742424  0.000000
 1.181818  1.792929  0.000000
 1.181818  1.843434  2.000000
 1.181818  1.893939  0.000000
 1.181818  1.944444  0.000000
 1.181818  1.994949  0.000000
 1.181818  2.045455  0.000000
 1.181818  2.095960  1.000000
 1.181818  2.146465  0.000000
 1.181818  2.196970  0.000000
 1.181818  2.247475  0.000000
 1.181818  2.297980  0.000000
 1.181818  2.348485  0.000000
 1.181818  2.398990  0.000000
 1.181818  2.449495  1.000000
 1.181818  2.500000  0.000000
 1.181818  2.550505  0.000000
 1.181818  2.601010  0.000000
 1.181818  2.651515  0.000000
 1.181818  2.702020  0.000000
 1.181818  2.752525  0.000000
 1.181818  2.803030  0.000000
 1.181818  2.853535  0.000000
 1.181818  2.904040  0.000000
 1.181818  2.954545  0.000000
 1.181818  3.005051  0.000000
 1.181818  3.055556  0.000000
 1.181818  3.106061  0.000000
 1.181818  3.156566  0.000000
 1.181818  3.207071  0.000000
 1.181818  3.257576  0.000000
 1.181818  3.308081  0.000000
 1.181818  3.358586  0.000000
 1.181818  3.409091  0.000000
 1.181818  3.459596  0.000000
 1.181818  3.510101  0.000000
 1.181818  3.560606  0.000000
 1.181818  3.611111  0.000000
 1.181818  3.661616  0.000000
 1.181818  3.712121  0.000000
 1.181818  3.762626  0.000000
 1.181818  3.813131  0.000000
 1.181818  3.863636  0.000000
 1.181818  3.914141  0.000000
 1.181818  3.964646  0.000000
 1.181818  4.015152  0.000000
 1.181818  4.065657  0.000000
 1.181818  4.116162  0.000000
 1.181818  4.166667  0.000000
 1.181818  4.217172  0.000000
 1.181818  4.267677  0.000000
 1.181818  4.318182  0.000000
 1.181818  4.368687  0.000000
 1.181818  4.419192  0.000000
 1.181818  4.469697  0.000000
 1.181818  4.520202  0.000000
 1.181818  4.570707  0.000000
 1.181818  4.621212  0.000000
 1.181818  4.671717  0.000000
 1.181818  4.722222  0.000000
 1.181818  4.772727  0.000000
 1.181818  4.823232  0.000000
 1.181818  4.873737  0.000000
 1.181818  4.924242  0.000000
 1.181818  4.974747  0.000000
 1.202020  0.025253  0.000000
 1.202020  0.075758  0.000000
 1.202020  0.126263  0.000000
 1.202020  0.176768  0.000000
 1.202020  0.227273  0.000000
 1.202020  0.277778  0.000000
 1.202020  0.328283  0.000000
 1.202020  0.378788  0.000000
 1.202020  0.429293  0.000000
 1.202020  0.479798  0.000000
 1.202020  0.530303  0.000000
 1.202020  0.580808  0.000000
 1.202020  0.631313  0.000000
 1.202020  0.681818  0.000000
 1.202020  0.732323  0.000000
 1.202020  0.782828  0.000000
 1.202020  0.833333  0.000000
 1.202020  0.883838  0.000000
 1.202020  0.934343  0.000000
 1.202020  0.984848  0.000000
 1.202020  1.035354  0.000000
 1.202020  1.085859  0.000000
 1.202020  1.136364  0.000000
 1.202020  1.186869  0.000000
 1.202020  1.237374  0.000000
 1.202020  1.287879  1.000000
 1.202020  1.338384  0.000000
 1.202020  1.388889  0.000000
 1.202020  1.439394  0.000000
 1.202020  1.489899  0.000000
 1.202020  1.540404  0.000000
 1.202020  1.590909  0.000000
 1.202020  1.641414  0.000000
 1.202020  1.691919  0.000000
 1.202020  1.742424  0.000000
 1.202020  1.792929  0.000000
 1.202020  1.843434  0.000000
 1.202020  1.893939  0.000000
 1.202020  1.944444  0.000000
 1.202020  1.994949  0.000000
 1.202020  2.045455  0.000000
 1.202020  2.095960  0.000000
 1.202020  2.146465  0.000000
 1.202020  2.196970  0.000000
 1.202020  2.247475  1.000000
 1.202020  2.297980  0.000000
 1.202020  2.348485  0.000000
 1.202020  2.398990  0.000000
 1.202020  2.449495  0.000000
 1.202020  2.500000  0.000000
 1.202020  2.550505  0.000000
 1.202020  2.601010  0.000000
 1.202020  2.651515  0.000000
 1.202020  2.702020  0.000000
 1.202020  2.752525  0.000000
 1.202020  2.803030  0.000000
 1.202020  2.853535  0.000000
 1.202020  2.904040  0.000000
 1.202020  2.954545  0.000000
 1.202020  3.005051  0.000000
 1.202020  3.055556  0.000000
 1.202020  3.106061  0.000000
 1.202020  3.156566  0.000000
 1.202020  3.207071  0.000000
 1.202020  3.257576  0.000000
 1.202020  3.308081  0.000000
 1.202020  3.358586  0.000000
 1.202020  3.409091  0.000000
 1.202020  3.459596  0.000000
 1.202020  3.510101  0.000000
 1.202020  3.560606  0.000000
 1.202020  3.611111  0.000000
 1.202020  3.661616  0.000000
 1.202020  3.712121  0.000000
 1.202020  3.762626  0.000000
 1.202020  3.813131  0.000000
 1.202020  3.863636  0.000000
 1.202020  3.914141  0.000000
 1.202020  3.964646  0.000000
 1.202020  4.015152  0.000000
 1.202020  4.065657  0.000000
 1.202020  4.116162  0.000000
 1.202020  4.166667  0.000000
 1.202020  4.217172  0.000000
 1.202020  4.267677  0.000000
 1.202020  4.318182  0.000000
 1.202020  4.368687  0.000000
 1.202020  4.419192  0.000000
 1.202020  4.469697  0.000000
 1.202020  4.520202  0.000000
 1.202020  4.570707  0.000000
 1.202020  4.621212  0.000000
 1.202020  4.671717  0.000000
 1.202020  4.722222  0.000000
 1.202020  4.772727  0.000000
 1.202020  4.823232  0.000000
 1.202020  4.873737  0.000000
 1.202020  4.924242  0.000000
 1.202020  4.974747  0.000000
 1.222222  0.025253  0.000000
 1.222222  0.075758  0.000000
 1.222222  0.126263  0.000000
 1.222222  0.176768  0.000000
 1.222222  0.227273  0.000000
 1.222222  0.277778  0.000000
 1.222222  0.328283  0.000000
 1.222222  0.378788  0.000000
 1.222222  0.429293  0.000000
 1.222222  0.479798  0.000000
 1.222222  0.530303  0.000000
 1.222222  0.580808  0.000000
 1.222222  0.631313  0.000000
 1.222222  0.681818  0.000000
 1.222222  0.732323  0.000000
 1.222222  0.782828  0.000000
 1.222222  0.833333  0.000000
 1.222222  0.883838  0.000000
 1.222222  0.934343  0.000000
 1.222222  0.984848  0.000000
 1.222222  1.035354  0.000000
 1.222222  1.085859  0.000000
 1.222222  1.136364  0.000000
 1.222222  1.186869  0.000000
 1.222222  1.237374  6.000000
 1.222222  1.287879  1.000000
 1.222222  1.338384  0.000000
 1.222222  1.388889  1.000000
 1.222222  1.439394  1.000000
 1.222222  1.489899  0.000000
 1.222222  1.540404  0.000000
 1.222222  1.590909  0.000000
 1.222222  1.641414  0.000000
 1.222222  1.691919  0.000000
 1.222222  1.742424  0.000000
 1.222222  1.792929  0.000000
 1.222222  1.843434  0.000000
 1.222222  1.893939  0.000000
 1.222222  1.944444  0.000000
 1.222222  1.994949  0.000000
 1.222222  2.045455  0.000000
 1.222222  2.095960  0.000000
 1.222222  2.146465  0.000000
 1.222222  2.196970  0.000000
 1.222222  2.247475  0.000000
 1.222222  2.297980  0.000000
 1.222222  2.348485  0.000000
 1.222222  2.398990  0.000000
 1.222222  2.449495  0.000000
 1.222222  2.500000  0.000000
 1.222222  2.550505  0.000000
 1.222222  2.601010  0.000000
 1.222222  2.651515  0.000000
 1.222222  2.702020  0.000000
 1.222222  2.752525  0.000000
 1.222222  2.803030  0.000000
 1.222222  2.853535  0.000000
 1.222222  2.904040  0.000000
 1.222222  2.954545  1.000000
 1.222222  3.005051  0.000000
 1.222222  3.055556  0.000000
 1.222222  3.106061  0.000000
 1.222222  3.156566  0.000000
 1.222222  3.207071  1.000000
 1.222222  3.257576  0.000000
 1.222222  3.308081  0.000000
 1.222222  3.358586  0.000000
 1.222222  3.409091  0.000000
 1.222222  3.459596  0.000000
 1.222222  3.510101  0.000000
 1.222222  3.560606  0.000000
 1.222222  3.611111  0.000000
 1.222222  3.661616  0.000000
 1.222222  3.712121  0.000000
 1.222222  3.762626  0.000000
 1.222222  3.813131  0.000000
 1.222222  3.863636  0.000000
 1.222222  3.914141  0.000000
 1.222222  3.964646  0.000000
 1.222222  4.015152  0.000000
 1.222222  4.065657  0.000000
 1.222222  4.116162  0.000000
 1.222222  4.166667  0.000000
 1.222222  4.217172  0.000000
 1.222222  4.267677  0.000000
 1.222222  4.318182  0.000000
 1.222222  4.368687  0.000000
 1.222222  4.419192  0.000000
 1.222222  4.469697  0.000000
 1.222222  4.520202  0.000000
 1.222222  4.570707  0.000000
 1.222222  4.621212  0.000000
 1.222222  4.671717  0.000000
 1.222222  4.722222  0.000000
 1.222222  4.772727  0.000000
 1.222222  4.823232  0.000000
 1.222222  4.873737  0.000000
 1.222222  4.924242  0.000000
 1.222222  4.974747  0.000000
 1.242424  0.025253  0.000000
 1.242424  0.075758  0.000000
 1.242424  0.126263  0.000000
 1.242424  0.176768  0.000000
 1.242424  0.227273  0.000000
 1.242424  0.277778  0.000000
 1.242424  0.328283  0.000000
 1.242424  0.378788  0.000000
 1.242424  0.429293  0.000000
 1.242424  0.479798  0.000000
 1.242424  0.530303  0.000000
 1.242424  0.580808  0.000000
 1.242424  0.631313  0.000000
 1.242424  0.681818  0.000000
 1.242424  0.732323  0.000000
 1.242424  0.782828  0.000000
 1.242424  0.833333  0.000000
 1.242424  0.883838  0.000000
 1.242424  0.934343  0.000000
 1.242424  0.984848  0.000000
 1.242424  1.035354  0.000000
 1.242424  1.085859  0.000000
 1.242424  1.136364  0.000000
 1.242424  1.186869  0.000000
 1.242424  1.237374  3.000000
 1.242424  1.287879  2.000000
 1.242424  1.338384  0.000000
 1.242424  1.388889  0.000000
 1.242424  1.439394  0.000000
 1.242424  1.489899  1.000000
 1.242424  1.540404  0.000000
 1.242424  1.590909  0.000000
 1.242424  1.641414  0.000000
 1.242424  1.691919  0.000000
 1.242424  1.742424  1.000000
 1.242424  1.792929  0.000000
 1.242424  1.843434  0.000000
 1.242424  1.893939  0.000000
 1.242424  1.944444  0.000000
 1.242424  1.994949  0.000000
 1.242424  2.045455  0.000000
 1.242424  2.095960  0.000000
 1.242424  2.146465  0.000000
 1.242424  2.196970  0.000000
 1.242424  2.247475  0.000000
 1.242424  2.297980  0.000000
 1.242424  2.348485  0.000000
 1.242424  2.398990  0.000000
 1.242424  2.449495  0.000000
 1.242424  2.500000  1.000000
 1.242424  2.550505  0.000000
 1.242424  2.601010  1.000000
 1.242424  2.651515  0.000000
 1.242424  2.702020  0.000000
 1.242424  2.752525  0.000000
 1.242424  2.803030  0.000000
 1.242424  2.853535  0.000000
 1.242424  2.904040  0.000000
 1.242424  2.954545  1.000000
 1.242424  3.005051  0.000000
 1.242424  3.055556  0.000000
 1.242424  3.106061  0.000000
 1.242424  3.156566  0.000000
 1.242424  3.207071  0.000000
 1.242424  3.257576  0.000000
 1.242424  3.308081  0.000000
 1.242424  3.358586  0.000000
 1.242424  3.409091  0.000000
 1.242424  3.459596  0.000000
 1.242424  3.510101  0.000000
 1.242424  3.560606  0.000000
 1.242424  3.611111  0.000000
 1.242424  3.661616  0.000000
 1.242424  3.712121  0.000000
 1.242424  3.762626  0.000000
 1.242424  3.813131  0.000000
 1.242424  3.863636  0.000000
 1.242424  3.914141  0.000000
 1.242424  3.964646  0.000000
 1.242424  4.015152  0.000000
 1.242424  4.065657  0.000000
 1.242424  4.116162  0.000000
 1.242424  4.166667  0.000000
 1.242424  4.217172  0.000000
 1.242424  4.267677  0.000000
 1.242424  4.318182  0.000000
 1.242424  4.368687  0.000000
 1.242424  4.419192  0.000000
 1.242424  4.469697  0.000000
 1.242424  4.520202  0.000000
 1.242424  4.570707  0.000000
 1.242424  4.621212  0.000000
 1.242424  4.671717  0.000000
 1.242424  4.722222  0.000000
 1.242424  4.772727  0.000000
 1.242424  4.823232  0.000000
 1.242424  4.873737  0.000000
 1.242424  4.924242  0.000000
 1.242424  4.974747  0.000000
 1.262626  0.025253  0.000000
 1.262626  0.075758  0.000000
 1.262626  0.126263  0.000000
 1.262626  0.176768  0.000000
 1.262626  0.227273  0.000000
 1.262626  0.277778  0.000000
 1.262626  0.328283  0.000000
 1.262626  0.378788  0.000000
 1.262626  0.429293  0.000000
 1.262626  0.479798  0.000000
 1.262626  0.530303  0.000000
 1.262626  0.580808  0.000000
 1.262626  0.631313  0.000000
 1.262626  0.681818  0.000000
 1.262626  0.732323  0.000000
 1.262626  0.782828  0.000000
 1.262626  0.833333  0.000000
 1.262626  0.883838  0.000000
 1.262626  0.934343  0.000000
 1.262626  0.984848  0.000000
 1.262626  1.035354  0.000000
 1.262626  1.085859  0.000000
 1.262626  1.136364  0.000000
 1.262626  1.186869  0.000000
 1.262626  1.237374  0.000000
 1.262626  1.287879  2.000000
 1.262626  1.338384  0.000000
 1.262626  1.388889  0.000000
 1.262626  1.439394  2.000000
 1.262626  1.489899  0.000000
 1.262626  1.540404  0.000000
 1.262626  1.590909  0.000000
 1.262626  1.641414  0.000000
 1.262626  1.691919  0.000000
 1.262626  1.742424  1.000000
 1.262626  1.792929  0.000000
 1.262626  1.843434  0.000000
 1.262626  1.893939  0.000000
 1.262626  1.944444  0.000000
 1.262626  1.994949  0.000000
 1.262626  2.045455  0.000000
 1.262626  2.095960  0.000000
 1.262626  2.146465  0.000000
 1.262626  2.196970  0.000000
 1.262626  2.247475  0.000000
 1.262626  2.297980  0.000000
 1.262626  2.348485  0.000000
 1.262626  2.398990  0.000000
 1.262626  2.449495  1.000000
 1.262626  2.500000  0.000000
 1.262626  2.550505  0.000000
 1.262626  2.601010  0.000000
 1.262626  2.651515  0.000000
 1.262626  2.702020  0.000000
 1.262626  2.752525  0.000000
 1.262626  2.803030  0.000000
 1.262626  2.853535  0.000000
 1.262626  2.904040  0.000000
 1.262626  2.954545  0.000000
 1.262626  3.005051  0.000000
 1.262626  3.055556  0.000000
 1.262626  3.106061  0.000000
 1.262626  3.156566  0.000000
 1.262626  3.207071  0.000000
 1.262626  3.257576  0.000000
 1.262626  3.308081  0.000000
 1.262626  3.358586  0.000000
 1.262626  3.409091  0.000000
 1.262626  3.459596  0.000000
 1.262626  3.510101  0.000000
 1.262626  3.560606  0.000000
 1.262626  3.611111  0.000000
 1.262626  3.661616  0.000000
 1.262626  3.712121  0.000000
 1.262626  3.762626  0.000000
 1.262626  3.813131  0.000000
 1.262626  3.863636  0.000000
 1.262626  3.914141  0.000000
 1.262626  3.964646  0.000000
 1.262626  4.015152  0.000000
 1.262626  4.065657  0.000000
 1.262626  4.116162  0.000000
 1.262626  4.166667  0.000000
 1.262626  4.217172  0.000000
 1.262626  4.267677  0.000000
 1.262626  4.318182  1.000000
 1.262626  4.368687  0.000000
 1.262626  4.419192  0.000000
 1.262626  4.469697  0.000000
 1.262626  4.520202  0.000000
 1.262626  4.570707  0.000000
 1.262626  4.621212  0.000000
 1.262626  4.671717  0.000000
 1.262626  4.722222  0.000000
 1.262626  4.772727  0.000000
 1.262626  4.823232  0.000000
 1.262626  4.873737  0.000000
 1.262626  4.924242  0.000000
 1.262626  4.974747  0.000000
 1.282828  0.025253  0.000000
 1.282828  0.075758  0.000000
 1.282828  0.126263  0.000000
 1.282828  0.176768  0.000000
 1.282828  0.227273  0.000000
 1.282828  0.277778  0.000000
 1.282828  0.328283  0.000000
 1.282828  0.378788  0.000000
 1.282828  0.429293  0.000000
 1.282828  0.479798  0.000000
 1.282828  0.530303  0.000000
 1.282828  0.580808  0.000000
 1.282828  0.631313  0.000000
 1.282828  0.681818  0.000000
 1.282828  0.732323  0.000000
 1.282828  0.782828  0.000000
 1.282828  0.833333  0.000000
 1.282828  0.883838  0.000000
 1.282828  0.934343  0.000000
 1.282828  0.984848  0.000000
 1.282828  1.035354  0.000000
 1.282828  1.085859  0.000000
 1.282828  1.136364  0.000000
 1.282828  1.186869  0.000000
 1.282828  1.237374  0.000000
 1.282828  1.287879  3.000000
 1.282828  1.338384  1.000000
 1.282828  1.388889  1.000000
 1.282828  1.439394  1.000000
 1.282828  1.489899  1.000000
 1.282828  1.540404  0.000000
 1.282828  1.590909  0.000000
 1.282828  1.641414  0.000000
 1.282828  1.691919  0.000000
 1.282828  1.742424  0.000000
 1.282828  1.792929  0.000000
 1.282828  1.843434  1.000000
 1.282828  1.893939  0.000000
 1.282828  1.944444  0.000000
 1.282828  1.994949  0.000000
 1.282828  2.045455  0.000000
 1.282828  2.095960  0.000000
 1.282828  2.146465  0.000000
 1.282828  2.196970  0.000000
 1.282828  2.247475  0.000000
 1.282828  2.297980  0.000000
 1.282828  2.348485  0.000000
 1.282828  2.398990  0.000000
 1.282828  2.449495  1.000000
 1.282828  2.500000  0.000000
 1.282828  2.550505  0.000000
 1.282828  2.601010  1.000000
 1.282828  2.651515  0.000000
 1.282828  2.702020  0.000000
 1.282828  2.752525  0.000000
 1.282828  2.803030  0.000000
 1.282828  2.853535  0.000000
 1.282828  2.904040  0.000000
 1.282828  2.954545  0.000000
 1.282828  3.005051  0.000000
 1.282828  3.055556  0.000000
 1.282828  3.106061  0.000000
 1.282828  3.156566  0.000000
 1.282828  3.207071  0.000000
 1.282828  3.257576  0.000000
 1.282828  3.308081  0.000000
 1.282828  3.358586  0.000000
 1.282828  3.409091  0.000000
 1.282828  3.459596  0.000000
 1.282828  3.510101  0.000000
 1.282828  3.560606  0.000000
 1.282828  3.611111  0.000000
 1.282828  3.661616  0.000000
 1.282828  3.712121  0.000000
 1.282828  3.762626  0.000000
 1.282828  3.813131  0.000000
 1.282828  3.863636  0.000000
 1.282828  3.914141  0.000000
 1.282828  3.964646  0.000000
 1.282828  4.015152  0.000000
 1.282828  4.065657  0.000000
 1.282828  4.116162  0.000000
 1.282828  4.166667  0.000000
 1.282828  4.217172  0.000000
 1.282828  4.267677  0.000000
 1.282828  4.318182  0.000000
 1.282828  4.368687  0.000000
 1.282828  4.419192  0.000000
 1.282828  4.469697  0.000000
 1.282828  4.520202  0.000000
 1.282828  4.570707  0.000000
 1.282828  4.621212  0.000000
 1.282828  4.671717  0.000000
 1.282828  4.722222  0.000000
 1.282828  4.772727  0.000000
 1.282828  4.823232  0.000000
 1.282828  4.873737  0.000000
 1.282828  4.924242  0.000000
 1.282828  4.974747  0.000000
 1.303030  0.025253  0.000000
 1.303030  0.075758  0.000000
 1.303030  0.126263  0.000000
 1.303030  0.176768  0.000000
 1.303030  0.227273  0.000000
 1.303030  0.277778  0.000000
 1.303030  0.328283  0.000000
 1.303030  0.378788  0.000000
 1.303030  0.429293  0.000000
 1.303030  0.479798  0.000000
 1.303030  0.530303  0.000000
 1.303030  0.580808  0.000000
 1.303030  0.631313  0.000000
 1.303030  0.681818  0.000000
 1.303030  0.732323  0.000000
 1.303030  0.782828  0.000000
 1.303030  0.833333  0.000000
 1.303030  0.883838  0.000000
 1.303030  0.934343  0.000000
 1.303030  0.984848  0.000000
 1.303030  1.035354  0.000000
 1.303030  1.085859  0.000000
 1.303030  1.136364  0.000000
 1.303030  1.186869  0.000000
 1.303030  1.237374  0.000000
 1.303030  1.287879  3.000000
 1.303030  1.338384  1.000000
 1.303030  1.388889  2.000000
 1.303030  1.439394  1.000000
 1.303030  1.489899  0.000000
 1.303030  1.540404  1.000000
 1.303030  1.590909  1.000000
 1.303030  1.641414  1.000000
 1.303030  1.691919  0.000000
 1.303030  1.742424  0.000000
 1.303030  1.792929  0.000000
 1.303030  1.843434  0.000000
 1.303030  1.893939  0.000000
 1.303030  1.944444  0.000000
 1.303030  1.994949  0.000000
 1.303030  2.045455  0.000000
 1.303030  2.095960  0.000000
 1.303030  2.146465  0.000000
 1.303030  2.196970  0.000000
 1.303030  2.247475  0.000000
 1.303030  2.297980  0.000000
 1.303030  2.348485  0.000000
 1.303030  2.398990  0.000000
 1.303030  2.449495  0.000000
 1.303030  2.500000  0.000000
 1.303030  2.550505  0.000000
 1.303030  2.601010  0.000000
 1.303030  2.651515  0.000000
 1.303030  2.702020  0.000000
 1.303030  2.752525  0.000000
 1.303030  2.803030  0.000000
 1.303030  2.853535  0.000000
 1.303030  2.904040  0.000000
 1.303030  2.954545  0.000000
 1.303030  3.005051  0.000000
 1.303030  3.055556  0.000000
 1.303030  3.106061  0.000000
 1.303030  3.156566  0.000000
 1.303030  3.207071  0.000000
 1.303030  3.257576  0.000000
 1.303030  3.308081  0.000000
 1.303030  3.358586  0.000000
 1.303030  3.409091  0.000000
 1.303030  3.459596  0.000000
 1.303030  3.510101  0.000000
 1.303030  3.560606  0.000000
 1.303030  3.611111  0.000000
 1.303030  3.661616  0.000000
 1.303030  3.712121  1.000000
 1.303030  3.762626  0.000000
 1.303030  3.813131  0.000000
 1.303030  3.863636  0.000000
 1.303030  3.914141  0.000000
 1.303030  3.964646  0.000000
 1.303030  4.015152  0.000000
 1.303030  4.065657  0.000000
 1.303030  4.116162  0.000000
 1.303030  4.166667  0.000000
 1.303030  4.217172  0.000000
 1.303030  4.267677  0.000000
 1.303030  4.318182  0.000000
 1.303030  4.368687  0.000000
 1.303030  4.419192  0.000000
 1.303030  4.469697  0.000000
 1.303030  4.520202  0.000000
 1.303030  4.570707  0.000000
 1.303030  4.621212  0.000000
 1.303030  4.671717  0.000000
 1.303030  4.722222  0.000000
 1.303030  4.772727  0.000000
 1.303030  4.823232  0.000000
 1.303030  4.873737  0.000000
 1.303030  4.924242  0.000000
 1.303030  4.974747  0.000000
 1.323232  0.025253  0.000000
 1.323232  0.075758  0.000000
 1.323232  0.126263  0.000000
 1.323232  0.176768  0.000000
 1.323232  0.227273  0.000000
 1.323232  0.277778  0.000000
 1.323232  0.328283  0.000000
 1.323232  0.378788  0.000000
 1.323232  0.429293  0.000000
 1.323232  0.479798  0.000000
 1.323232  0.530303  0.000000
 1.323232  0.580808  0.000000
 1.323232  0.631313  0.000000
 1.323232  0.681818  0.000000
 1.323232  0.732323  0.000000
 1.323232  0.782828  0.000000
 1.323232  0.833333  0.000000
 1.323232  0.883838  0.000000
 1.323232  0.934343  0.000000
 1.323232  0.984848  0.000000
 1.323232  1.035354  0.000000
 1.323232  1.085859  0.000000
 1.323232  1.136364  0.000000
 1.323232  1.186869  0.000000
 1.323232  1.237374  0.000000
 1.323232  1.287879  0.000000
 1.323232  1.338384  2.000000
 1.323232  1.388889  1.000000
 1.323232  1.439394  1.000000
 1.323232  1.489899  0.000000
 1.323232  1.540404  0.000000
 1.323232  1.590909  0.000000
 1.323232  1.641414  0.000000
 1.323232  1.691919  0.000000
 1.323232  1.742424  0.000000
 1.323232  1.792929  0.000000
 1.323232  1.843434  0.000000
 1.323232  1.893939  0.000000
 1.323232  1.944444  0.000000
 1.323232  1.994949  0.000000
 1.323232  2.045455  0.000000
 1.323232  2.095960  2.000000
 1.323232  2.146465  0.000000
 1.323232  2.196970  0.000000
 1.323232  2.247475  0.000000
 1.323232  2.297980  0.000000
 1.323232  2.348485  0.000000
 1.323232  2.398990  0.000000
 1.323232  2.449495  0.000000
 1.323232  2.500000  0.000000
 1.323232  2.550505  0.000000
 1.323232  2.601010  0.000000
 1.323232  2.651515  0.000000
 1.323232  2.702020  0.000000
 1.323232  2.752525  0.000000
 1.323232  2.803030  0.000000
 1.323232  2.853535  0.000000
 1.323232  2.904040  0.000000
 1.323232  2.954545  0.000000
 1.323232  3.005051  0.000000
 1.323232  3.055556  0.000000
 1.323232  3.106061  0.000000
 1.323232  3.156566  0.000000
 1.323232  3.207071  0.000000
 1.323232  3.257576  0.000000
 1.323232  3.308081  0.000000
 1.323232  3.358586  0.000000
 1.323232  3.409091  0.000000
 1.323232  3.459596  0.000000
 1.323232  3.510101  0.000000
 1.323232  3.560606  0.000000
 1.323232  3.611111  0.000000
 1.323232  3.661616  0.000000
 1.323232  3.712121  0.000000
 1.323232  3.762626  0.000000
 1.323232  3.813131  0.000000
 1.323232  3.863636  0.000000
 1.323232  3.914141  0.000000
 1.323232  3.964646  0.000000
 1.323232  4.015152  0.000000
 1.323232  4.065657  0.000000
 1.323232  4.116162  0.000000
 1.323232  4.166667  0.000000
 1.323232  4.217172  0.000000
 1.323232  4.267677  0.000000
 1.323232  4.318182  0.000000
 1.323232  4.368687  0.000000
 1.323232  4.419192  0.000000
 1.323232  4.469697  0.000000
 1.323232  4.520202  0.000000
 1.323232  4.570707  0.000000
 1.323232  4.621212  0.000000
 1.323232  4.671717  0.000000
 1.323232  4.722222  0.000000
 1.323232  4.772727  0.000000
 1.323232  4.823232  0.000000
 1.323232  4.873737  0.000000
 1.323232  4.924242  0.000000
 1.323232  4.974747  0.000000
 1.343434  0.025253  0.000000
 1.343434  0.075758  0.000000
 1.343434  0.126263  0.000000
 1.343434  0.176768  0.000000
 1.343434  0.227273  0.000000
 1.343434  0.277778  0.000000
 1.343434  0.328283  0.000000
 1.343434  0.378788  0.000000
 1.343434  0.429293  0.000000
 1.343434  0.479798  0.000000
 1.343434  0.530303  0.000000
 1.343434  0.580808  0.000000
 1.343434  0.631313  0.000000
 1.343434  0.681818  0.000000
 1.343434  0.732323  0.000000
 1.343434  0.782828  0.000000
 1.343434  0.833333  0.000000
 1.343434  0.883838  0.000000
 1.343434  0.934343  0.000000
 1.343434  0.984848  0.000000
 1.343434  1.035354  0.000000
 1.343434  1.085859  0.000000
 1.343434  1.136364  0.000000
 1.343434  1.186869  0.000000
 1.343434  1.237374  0.000000
 1.343434  1.287879  0.000000
 1.343434  1.338384  4.000000
 1.343434  1.388889  0.000000
 1.343434  1.439394  0.000000
 1.343434  1.489899  1.000000
 1.343434  1.540404  1.000000
 1.343434  1.590909  0.000000
 1.343434  1.641414  0.000000
 1.343434  1.691919  0.000000
 1.343434  1.742424  0.000000
 1.343434  1.792929  0.000000
 1.343434  1.843434  0.000000
 1.343434  1.893939  0.000000
 1.343434  1.944444  0.000000
 1.343434  1.994949  0.000000
 1.343434  2.045455  0.000000
 1.343434  2.095960  0.000000
 1.343434  2.146465  0.000000
 1.343434  2.196970  0.000000
 1.343434  2.247475  0.000000
 1.343434  2.297980  0.000000
 1.343434  2.348485  0.000000
 1.343434  2.398990  0.000000
 1.343434  2.449495  0.000000
 1.343434  2.500000  0.000000
 1.343434  2.550505  0.000000
 1.343434  2.601010  0.000000
 1.343434  2.651515  0.000000
 1.343434  2.702020  0.000000
 1.343434  2.752525  0.000000
 1.343434  2.803030  0.000000
 1.343434  2.853535  0.000000
 1.343434  2.904040  0.000000
 1.343434  2.954545  0.000000
 1.343434  3.005051  0.000000
 1.343434  3.055556  0.000000
 1.343434  3.106061  1.000000
 1.343434  3.156566  0.000000
 1.343434  3.207071  0.000000
 1.343434  3.257576  0.000000
 1.343434  3.308081  0.000000
 1.343434  3.358586  0.000000
 1.343434  3.409091  0.000000
 1.343434  3.459596  0.000000
 1.343434  3.510101  0.000000
 1.343434  3.560606  0.000000
 1.343434  3.611111  0.000000
 1.343434  3.661616  0.000000
 1.343434  3.712121  0.000000
 1.343434  3.762626  0.000000
 1.343434  3.813131  0.000000
 1.343434  3.863636  0.000000
 1.343434  3.914141  0.000000
 1.343434  3.964646  0.000000
 1.343434  4.015152  0.000000
 1.343434  4.065657  0.000000
 1.343434  4.116162  0.000000
 1.343434  4.166667  0.000000
 1.343434  4.217172  0.000000
 1.343434  4.267677  0.000000
 1.343434  4.318182  0.000000
 1.343434  4.368687  0.000000
 1.343434  4.419192  0.000000
 1.343434  4.469697  0.000000
 1.343434  4.520202  0.000000
 1.343434  4.570707  0.000000
 1.343434  4.621212  0.000000
 1.343434  4.671717  0.000000
 1.343434  4.722222  0.000000
 1.343434  4.772727  0.000000
 1.343434  4.823232  0.000000
 1.343434  4.873737  0.000000
 1.343434  4.924242  0.000000
 1.343434  4.974747  0.000000
 1.363636  0.025253  0.000000
 1.363636  0.075758  0.000000
 1.363636  0.126263  0.000000
 1.363636  0.176768  0.000000
 1.363636  0.227273  0.000000
 1.363636  0.277778  0.000000
 1.363636  0.328283  0.000000
 1.363636  0.378788  0.000000
 1.363636  0.429293  0.000000
 1.363636  0.479798  0.000000
 1.363636  0.530303  0.000000
 1.363636  0.580808  0.000000
 1.363636  0.631313  0.000000
 1.363636  0.681818  0.000000
 1.363636  0.732323  0.000000
 1.363636  0.782828  0.000000
 1.363636  0.833333  0.000000
 1.363636  0.883838  0.000000
 1.363636  0.934343  0.000000
 1.363636  0.984848  0.000000
 1.363636  1.035354  0.000000
 1.363636  1.085859  0.000000
 1.363636  1.136364  0.000000
 1.363636  1.186869  0.000000
 1.363636  1.237374  0.000000
 1.363636  1.287879  0.000000
 1.363636  1.338384  1.000000
 1.363636  1.388889  1.000000
 1.363636  1.439394  0.000000
 1.363636  1.489899  0.000000
 1.363636  1.540404  1.000000
 1.363636  1.590909  0.000000
 1.363636  1.641414  0.000000
 1.363636  1.691919  0.000000
 1.363636  1.742424  0.000000
 1.363636  1.792929  0.000000
 1.363636  1.843434  0.000000
 1.363636  1.893939  0.000000
 1.363636  1.944444  0.000000
 1.363636  1.994949  0.000000
 1.363636  2.045455  0.000000
 1.363636  2.095960  0.000000
 1.363636  2.146465  0.000000
 1.363636  2.196970  0.000000
 1.363636  2.247475  0.000000
 1.363636  2.297980  1.000000
 1.363636  2.348485  0.000000
 1.363636  2.398990  0.000000
 1.363636  2.449495  0.000000
 1.363636  2.500000  0.000000
 1.363636  2.550505  0.000000
 1.363636  2.601010  0.000000
 1.363636  2.651515  1.000000
 1.363636  2.702020  1.000000
 1.363636  2.752525  0.000000
 1.363636  2.803030  0.000000
 1.363636  2.853535  0.000000
 1.363636  2.904040  0.000000
 1.363636  2.954545  0.000000
 1.363636  3.005051  0.000000
 1.363636  3.055556  0.000000
 1.363636  3.106061  0.000000
 1.363636  3.156566  0.000000
 1.363636  3.207071  0.000000
 1.363636  3.257576  0.000000
 1.363636  3.308081  0.000000
 1.363636  3.358586  0.000000
 1.363636  3.409091  0.000000
 1.363636  3.459596  0.000000
 1.363636  3.510101  0.000000
 1.363636  3.560606  0.000000
 1.363636  3.611111  0.000000
 1.363636  3.661616  0.000000
 1.363636  3.712121  0.000000
 1.363636  3.762626  0.000000
 1.363636  3.813131  0.000000
 1.363636  3.863636  0.000000
 1.363636  3.914141  0.000000
 1.363636  3.964646  0.000000
 1.363636  4.015152  0.000000
 1.363636  4.065657  0.000000
 1.363636  4.116162  0.000000
 1.363636  4.166667  0.000000
 1.363636  4.217172  0.000000
 1.363636  4.267677  0.000000
 1.363636  4.318182  0.000000
 1.363636  4.368687  0.000000
 1.363636  4.419192  0.000000
 1.363636  4.469697  0.000000
 1.363636  4.520202  0.000000
 1.363636  4.570707  0.000000
 1.363636  4.621212  0.000000
 1.363636  4.671717  0.000000
 1.363636  4.722222  0.000000
 1.363636  4.772727  0.000000
 1.363636  4.823232  0.000000
 1.363636  4.873737  0.000000
 1.363636  4.924242  0.000000
 1.363636  4.974747  0.000000
 1.383838  0.025253  0.000000
 1.383838  0.075758  0.000000
 1.383838  0.126263  0.000000
 1.383838  0.176768  0.000000
 1.383838  0.227273  0.000000
 1.383838  0.277778  0.000000
 1.383838  0.328283  0.000000
 1.383838  0.378788  0.000000
 1.383838  0.429293  0.000000
 1.383838  0.479798  0.000000
 1.383838  0.530303  0.000000
 1.383838  0.580808  0.000000
 1.383838  0.631313  0.000000
 1.383838  0.681818  0.000000
 1.383838  0.732323  0.000000
 1.383838  0.782828  0.000000
 1.383838  0.833333  0.000000
 1.383838  0.883838  0.000000
 1.383838  0.934343  0.000000
 1.383838  0.984848  0.000000
 1.383838  1.035354  0.000000
 1.383838  1.085859  0.000000
 1.383838  1.136364  0.000000
 1.383838  1.186869  0.000000
 1.383838  1.237374  0.000000
 1.383838  1.287879  0.000000
 1.383838  1.338384  0.000000
 1.383838  1.388889  1.000000
 1.383838  1.439394  0.000000
 1.383838  1.489899  0.000000
 1.383838  1.540404  0.000000
 1.383838  1.590909  1.000000
 1.383838  1.641414  0.000000
 1.383838  1.691919  0.000000
 1.383838  1.742424  0.000000
 1.383838  1.792929  0.000000
 1.383838  1.843434  0.000000
 1.383838  1.893939  0.000000
 1.383838  1.944444  0.000000
 1.383838  1.994949  0.000000
 1.383838  2.045455  0.000000
 1.383838  2.095960  0.000000
 1.383838  2.146465  0.000000
 1.383838  2.196970  0.000000
 1.383838  2.247475  1.000000
 1.383838  2.297980  0.000000
 1.383838  2.348485  0.000000
 1.383838  2.398990  0.000000
 1.383838  2.449495  0.000000
 1.383838  2.500000  0.000000
 1.383838  2.550505  0.000000
 1.383838  2.601010  0.000000
 1.383838  2.651515  0.000000
 1.383838  2.702020  0.000000
 1.383838  2.752525  1.000000
 1.383838  2.803030  0.000000
 1.383838  2.853535  0.000000
 1.383838  2.904040  0.000000
 1.383838  2.954545  0.000000
 1.383838  3.005051  0.000000
 1.383838  3.055556  0.000000
 1.383838  3.106061  0.000000
 1.383838  3.156566  0.000000
 1.383838  3.207071  0.000000
 1.383838  3.257576  0.000000
 1.383838  3.308081  0.000000
 1.383838  3.358586  0.000000
 1.383838  3.409091  0.000000
 1.383838  3.459596  0.000000
 1.383838  3.510101  0.000000
 1.383838  3.560606  0.000000
 1.383838  3.611111  0.000000
 1.383838  3.661616  0.000000
 1.383838  3.712121  0.000000
 1.383838  3.762626  0.000000
 1.383838  3.813131  0.000000
 1.383838  3.863636  0.000000
 1.383838  3.914141  0.000000
 1.383838  3.964646  0.000000
 1.383838  4.015152  0.000000
 1.383838  4.065657  0.000000
 1.383838  4.116162  0.000000
 1.383838  4.166667  0.000000
 1.383838  4.217172  0.000000
 1.383838  4.267677  0.000000
 1.383838  4.318182  0.000000
 1.383838  4.368687  0.000000
 1.383838  4.419192  0.000000
 1.383838  4.469697  0.000000
 1.383838  4.520202  0.000000
 1.383838  4.570707  0.000000
 1.383838  4.621212  0.000000
 1.383838  4.671717  0.000000
 1.383838  4.722222  0.000000
 1.383838  4.772727  0.000000
 1.383838  4.823232  0.000000
 1.383838  4.873737  0.000000
 1.383838  4.924242  0.000000
 1.383838  4.974747  0.000000
 1.404040  0.025253  0.000000
 1.404040  0.075758  0.000000
 1.404040  0.126263  0.000000
 1.404040  0.176768  0.000000
 1.404040  0.227273  0.000000
 1.404040  0.277778  0.000000
 1.404040  0.328283  0.000000
 1.404040  0.378788  0.000000
 1.404040  0.429293  0.000000
 1.404040  0.479798  0.000000
 1.404040  0.530303  0.000000
 1.404040  0.580808  0.000000
 1.404040  0.631313  0.000000
 1.404040  0.681818  0.000000
 1.404040  0.732323  0.000000
 1.404040  0.782828  0.000000
 1.404040  0.833333  0.000000
 1.404040  0.883838  0.000000
 1.404040  0.934343  0.000000
 1.404040  0.984848  0.000000
 1.404040  1.035354  0.000000
 1.404040  1.085859  0.000000
 1.404040  1.136364  0.000000
 1.404040  1.186869  0.000000
 1.404040  1.237374  0.000000
 1.404040  1.287879  0.000000
 1.404040  1.338384  0.000000
 1.404040  1.388889  0.000000
 1.404040  1.439394  0.000000
 1.404040  1.489899  0.000000
 1.404040  1.540404  0.000000
 1.404040  1.590909  0.000000
 1.404040  1.641414  0.000000
 1.404040  1.691919  0.000000
 1.404040  1.742424  0.000000
 1.404040  1.792929  0.000000
 1.404040  1.843434  0.000000
 1.404040  1.893939  0.000000
 1.404040  1.944444  0.000000
 1.404040  1.994949  0.000000
 1.404040  2.045455  0.000000
 1.404040  2.095960  0.000000
 1.404040  2.146465  0.000000
 1.404040  2.196970  0.000000
 1.404040  2.247475  0.000000
 1.404040  2.297980  0.000000
 1.404040  2.348485  0.000000
 1.404040  2.398990  0.000000
 1.404040  2.449495  0.000000
 1.404040  2.500000  0.000000
 1.404040  2.550505  0.000000
 1.404040  2.601010  0.000000
 1.404040  2.651515  0.000000
 1.404040  2.702020  0.000000
 1.404040  2.752525  0.000000
 1.404040  2.803030  0.000000
 1.404040  2.853535  0.000000
 1.404040  2.904040  0.000000
 1.404040  2.954545  0.000000
 1.404040  3.005051  0.000000
 1.404040  3.055556  0.000000
 1.404040  3.106061  0.000000
 1.404040  3.156566  0.000000
 1.404040  3.207071  0.000000
 1.404040  3.257576  0.000000
 1.404040  3.308081  0.000000
 1.404040  3.358586  0.000000
 1.404040  3.409091  0.000000
 1.404040  3.459596  0.000000
 1.404040  3.510101  0.000000
 1.404040  3.560606  0.000000
 1.404040  3.611111  0.000000
 1.404040  3.661616  0.000000
 1.404040  3.712121  0.000000
 1.404040  3.762626  0.000000
 1.404040  3.813131  0.000000
 1.404040  3.863636  0.000000
 1.404040  3.914141  0.000000
 1.404040  3.964646  0.000000
 1.404040  4.015152  0.000000
 1.404040  4.065657  0.000000
 1.404040  4.116162  0.000000
 1.404040  4.166667  0.000000
 1.404040  4.217172  0.000000
 1.404040  4.267677  0.000000
 1.404040  4.318182  0.000000
 1.404040  4.368687  0.000000
 1.404040  4.419192  0.000000
 1.404040  4.469697  0.000000
 1.404040  4.520202  0.000000
 1.404040  4.570707  0.000000
 1.404040  4.621212  0.000000
 1.404040  4.671717  0.000000
 1.404040  4.722222  0.000000
 1.404040  4.772727  0.000000
 1.404040  4.823232  0.000000
 1.404040  4.873737  0.000000
 1.404040  4.924242  0.000000
 1.404040  4.974747  0.000000
 1.424242  0.025253  0.000000
 1.424242  0.075758  0.000000
 1.424242  0.126263  0.000000
 1.424242  0.176768  0.000000
 1.424242  0.227273  0.000000
 1.424242  0.277778  0.000000
 1.424242  0.328283  0.000000
 1.424242  0.378788  0.000000
 1.424242  0.429293  0.000000
 1.424242  0.479798  0.000000
 1.424242  0.530303  0.000000
 1.424242  0.580808  0.000000
 1.424242  0.631313  0.000000
 1.424242  0.681818  0.000000
 1.424242  0.732323  0.000000
 1.424242  0.782828  0.000000
 1.424242  0.833333  0.000000
 1.424242  0.883838  0.000000
 1.424242  0.934343  0.000000
 1.424242  0.984848  0.000000
 1.424242  1.035354  0.000000
 1.424242  1.085859  0.000000
 1.424242  1.136364  0.000000
 1.424242  1.186869  0.000000
 1.424242  1.237374  0.000000
 1.424242  1.287879  0.000000
 1.424242  1.338384  0.000000
 1.424242  1.388889  0.000000
 1.424242  1.439394  0.000000
 1.424242  1.489899  0.000000
 1.424242  1.540404  0.000000
 1.424242  1.590909  0.000000
 1.424242  1.641414  0.000000
 1.424242  1.691919  0.000000
 1.424242  1.742424  0.000000
 1.424242  1.792929  0.000000
 1.424242  1.843434  0.000000
 1.424242  1.893939  0.000000
 1.424242  1.944444  0.000000
 1.424242  1.994949  0.000000
 1.424242  2.045455  0.000000
 1.424242  2.095960  0.000000
 1.424242  2.146465  0.000000
 1.424242  2.196970  0.000000
 1.424242  2.247475  0.000000
 1.424242  2.297980  0.000000
 1.424242  2.348485  0.000000
 1.424242  2.398990  0.000000
 1.424242  2.449495  0.000000
 1.424242  2.500000  0.000000
 1.424242  2.550505  1.000000
 1.424242  2.601010  0.000000
 1.424242  2.651515  0.000000
 1.424242  2.702020  0.000000
 1.424242  2.752525  0.000000
 1.424242  2.803030  0.000000
 1.424242  2.853535  0.000000
 1.424242  2.904040  0.000000
 1.424242  2.954545  0.000000
 1.424242  3.005051  0.000000
 1.424242  3.055556  0.000000
 1.424242  3.106061  0.000000
 1.424242  3.156566  0.000000
 1.424242  3.207071  0.000000
 1.424242  3.257576  0.000000
 1.424242  3.308081  0.000000
 1.424242  3.358586  0.000000
 1.424242  3.409091  0.000000
 1.424242  3.459596  0.000000
 1.424242  3.510101  0.000000
 1.424242  3.560606  0.000000
 1.424242  3.611111  0.000000
 1.424242  3.661616  0.000000
 1.424242  3.712121  0.000000
 1.424242  3.762626  0.000000
 1.424242  3.813131  0.000000
 1.424242  3.863636  0.000000
 1.424242  3.914141  0.000000
 1.424242  3.964646  0.000000
 1.424242  4.015152  0.000000
 1.424242  4.065657  0.000000
 1.424242  4.116162  0.000000
 1.424242  4.166667  0.000000
 1.424242  4.217172  0.000000
 1.424242  4.267677  0.000000
 1.424242  4.318182  0.000000
 1.424242  4.368687  0.000000
 1.424242  4.419192  0.000000
 1.424242  4.469697  0.000000
 1.424242  4.520202  0.000000
 1.424242  4.570707  0.000000
 1.424242  4.621212  0.000000
 1.424242  4.671717  0.000000
 1.424242  4.722222  0.000000
 1.424242  4.772727  0.000000
 1.424242  4.823232  0.000000
 1.424242  4.873737  0.000000
 1.424242  4.924242  0.000000
 1.424242  4.974747  0.000000
 1.444444  0.025253  0.000000
 1.444444  0.075758  0.000000
 1.444444  0.126263  0.000000
 1.444444  0.176768  0.000000
 1.444444  0.227273  0.000000
 1.444444  0.277778  0.000000
 1.444444  0.328283  0.000000
 1.444444  0.378788  0.000000
 1.444444  0.429293  0.000000
 1.444444  0.479798  0.000000
 1.444444  0.530303  0.000000
 1.444444  0.580808  0.000000
 1.444444  0.631313  0.000000
 1.444444  0.681818  0.000000
 1.444444  0.732323  0.000000
 1.444444  0.782828  0.000000
 1.444444  0.833333  0.000000
 1.444444  0.883838  0.000000
 1.444444  0.934343  0.000000
 1.444444  0.984848  0.000000
 1.444444  1.035354  0.000000
 1.444444  1.085859  0.000000
 1.444444  1.136364  0.000000
 1.444444  1.186869  0.000000
 1.444444  1.237374  0.000000
 1.444444  1.287879  0.000000
 1.444444  1.338384  0.000000
 1.444444  1.388889  0.000000
 1.444444  1.439394  0.000000
 1.444444  1.489899  0.000000
 1.444444  1.540404  0.000000
 1.444444  1.590909  0.000000
 1.444444  1.641414  0.000000
 1.444444  1.691919  0.000000
 1.444444  1.742424  0.000000
 1.444444  1.792929  0.000000
 1.444444  1.843434  0.000000
 1.444444  1.893939  0.000000
 1.444444  1.944444  0.000000
 1.444444  1.994949  0.000000
 1.444444  2.045455  0.000000
 1.444444  2.095960  0.000000
 1.444444  2.146465  0.000000
 1.444444  2.196970  0.000000
 1.444444  2.247475  0.000000
 1.444444  2.297980  0.000000
 1.444444  2.348485  0.000000
 1.444444  2.398990  0.000000
 1.444444  2.449495  0.000000
 1.444444  2.500000  0.000000
 1.444444  2.550505  0.000000
 1.444444  2.601010  0.000000
 1.444444  2.651515  0.000000
 1.444444  2.702020  0.000000
 1.444444  2.752525  0.000000
 1.444444  2.803030  0.000000
 1.444444  2.853535  0.000000
 1.444444  2.904040  0.000000
 1.444444  2.954545  0.000000
 1.444444  3.005051  0.000000
 1.444444  3.055556  0.000000
 1.444444  3.106061  0.000000
 1.444444  3.156566  0.000000
 1.444444  3.207071  0.000000
 1.444444  3.257576  0.000000
 1.444444  3.308081  0.000000
 1.444444  3.358586  0.000000
 1.444444  3.409091  0.000000
 1.444444  3.459596  0.000000
 1.444444  3.510101  0.000000
 1.444444  3.560606  0.000000
 1.444444  3.611111  0.000000
 1.444444  3.661616  0.000000
 1.444444  3.712121  0.000000
 1.444444  3.762626  0.000000
 1.444444  3.813131  0.000000
 1.444444  3.863636  0.000000
 1.444444  3.914141  0.000000
 1.444444  3.964646  0.000000
 1.444444  4.015152  0.000000
 1.444444  4.065657  0.000000
 1.444444  4.116162  0.000000
 1.444444  4.166667  0.000000
 1.444444  4.217172  0.000000
 1.444444  4.267677  0.000000
 1.444444  4.318182  0.000000
 1.444444  4.368687  0.000000
 1.444444  4.419192  0.000000
 1.444444  4.469697  0.000000
 1.444444  4.520202  0.000000
 1.444444  4.570707  0.000000
 1.444444  4.621212  0.000000
 1.444444  4.671717  0.000000
 1.444444  4.722222  0.000000
 1.444444  4.772727  0.000000
 1.444444  4.823232  0.000000
 1.444444  4.873737  0.000000
 1.444444  4.924242  0.000000
 1.444444  4.974747  0.000000
 1.464646  0.025253  0.000000
 1.464646  0.075758  0.000000
 1.464646  0.126263  0.000000
 1.464646  0.176768  0.000000
 1.464646  0.227273  0.000000
 1.464646  0.277778  0.000000
 1.464646  0.328283  0.000000
 1.464646  0.378788  0.000000
 1.464646  0.429293  0.000000
 1.464646  0.479798  0.000000
 1.464646  0.530303  0.000000
 1.464646  0.580808  0.000000
 1.464646  0.631313  0.000000
 1.464646  0.681818  0.000000
 1.464646  0.732323  0.000000
 1.464646  0.782828  0.000000
 1.464646  0.833333  0.000000
 1.464646  0.883838  0.000000
 1.464646  0.934343  0.000000
 1.464646  0.984848  0.000000
 1.464646  1.035354  0.000000
 1.464646  1.085859  0.000000
 1.464646  1.136364  0.000000
 1.464646  1.186869  0.000000
 1.464646  1.237374  0.000000
 1.464646  1.287879  0.000000
 1.464646  1.338384  0.000000
 1.464646  1.388889  0.000000
 1.464646  1.439394  0.000000
 1.464646  1.489899  0.000000
 1.464646  1.540404  0.000000
 1.464646  1.590909  0.000000
 1.464646  1.641414  0.000000
 1.464646  1.691919  0.000000
 1.464646  1.742424  0.000000
 1.464646  1.792929  0.000000
 1.464646  1.843434  0.000000
 1.464646  1.893939  0.000000
 1.464646  1.944444  0.000000
 1.464646  1.994949  0.000000
 1.464646  2.045455  0.000000
 1.464646  2.095960  0.000000
 1.464646  2.146465  0.000000
 1.464646  2.196970  0.000000
 1.464646  2.247475  0.000000
 1.464646  2.297980  0.000000
 1.464646  2.348485  0.000000
 1.464646  2.398990  0.000000
 1.464646  2.449495  0.000000
 1.464646  2.500000  0.000000
 1.464646  2.550505  0.000000
 1.464646  2.601010  0.000000
 1.464646  2.651515  0.000000
 1.464646  2.702020  0.000000
 1.464646  2.752525  0.000000
 1.464646  2.803030  0.000000
 1.464646  2.853535  0.000000
 1.464646  2.904040  0.000000
 1.464646  2.954545  0.000000
 1.464646  3.005051  0.000000
 1.464646  3.055556  0.000000
 1.464646  3.106061  0.000000
 1.464646  3.156566  0.000000
 1.464646  3.207071  0.000000
 1.464646  3.257576  0.000000
 1.464646  3.308081  0.000000
 1.464646  3.358586  0.000000
 1.464646  3.409091  0.000000
 1.464646  3.459596  0.000000
 1.464646  3.510101  0.000000
 1.464646  3.560606  0.000000
 1.464646  3.611111  0.000000
 1.464646  3.661616  0.000000
 1.464646  3.712121  0.000000
 1.464646  3.762626  0.000000
 1.464646  3.813131  0.000000
 1.464646  3.863636  0.000000
 1.464646  3.914141  0.000000
 1.464646  3.964646  0.000000
 1.464646  4.015152  0.000000
 1.464646  4.065657  0.000000
 1.464646  4.116162  0.000000
 1.464646  4.166667  0.000000
 1.464646  4.217172  0.000000
 1.464646  4.267677  0.000000
 1.464646  4.318182  0.000000
 1.464646  4.368687  0.000000
 1.464646  4.419192  0.000000
 1.464646  4.469697  0.000000
 1.464646  4.520202  0.000000
 1.464646  4.570707  0.000000
 1.464646  4.621212  0.000000
 1.464646  4.671717  0.000000
 1.464646  4.722222  0.000000
 1.464646  4.772727  0.000000
 1.464646  4.823232  0.000000
 1.464646  4.873737  0.000000
 1.464646  4.924242  0.000000
 1.464646  4.974747  0.000000
 1.484848  0.025253  0.000000
 1.484848  0.075758  0.000000
 1.484848  0.126263  0.000000
 1.484848  0.176768  0.000000
 1.484848  0.227273  0.000000
 1.484848  0.277778  0.000000
 1.484848  0.328283  0.000000
 1.484848  0.378788  0.000000
 1.484848  0.429293  0.000000
 1.484848  0.479798  0.000000
 1.484848  0.530303  0.000000
 1.484848  0.580808  0.000000
 1.484848  0.631313  0.000000
 1.484848  0.681818  0.000000
 1.484848  0.732323  0.000000
 1.484848  0.782828  0.000000
 1.484848  0.833333  0.000000
 1.484848  0.883838  0.000000
 1.484848  0.934343  0.000000
 1.484848  0.984848  0.000000
 1.484848  1.035354  0.000000
 1.484848  1.085859  0.000000
 1.484848  1.136364  0.000000
 1.484848  1.186869  0.000000
 1.484848  1.237374  0.000000
 1.484848  1.287879  0.000000
 1.484848  1.338384  0.000000
 1.484848  1.388889  0.000000
 1.484848  1.439394  0.000000
 1.484848  1.489899  0.000000
 1.484848  1.540404  0.000000
 1.484848  1.590909  0.000000
 1.484848  1.641414  0.000000
 1.484848  1.691919  0.000000
 1.484848  1.742424  0.000000
 1.484848  1.792929  0.000000
 1.484848  1.843434  0.000000
 1.484848  1.893939  0.000000
 1.484848  1.944444  0.000000
 1.484848  1.994949  0.000000
 1.484848  2.045455  0.000000
 1.484848  2.095960  0.000000
 1.484848  2.146465  0.000000
 1.484848  2.196970  0.000000
 1.484848  2.247475  0.000000
 1.484848  2.297980  0.000000
 1.484848  2.348485  0.000000
 1.484848  2.398990  0.000000
 1.484848  2.449495  0.000000
 1.484848  2.500000  0.000000
 1.484848  2.550505  0.000000
 1.484848  2.601010  0.000000
 1.484848  2.651515  0.000000
 1.484848  2.702020  0.000000
 1.484848  2.752525  0.000000
 1.484848  2.803030  0.000000
 1.484848  2.853535  0.000000
 1.484848  2.904040  0.000000
 1.484848  2.954545  0.000000
 1.484848  3.005051  0.000000
 1.484848  3.055556  0.000000
 1.484848  3.106061  0.000000
 1.484848  3.156566  0.000000
 1.484848  3.207071  0.000000
 1.484848  3.257576  0.000000
 1.484848  3.308081  0.000000
 1.484848  3.358586  0.000000
 1.484848  3.409091  0.000000
 1.484848  3.459596  0.000000
 1.484848  3.510101  0.000000
 1.484848  3.560606  0.000000
 1.484848  3.611111  0.000000
 1.484848  3.661616  0.000000
 1.484848  3.712121  0.000000
 1.484848  3.762626  0.000000
 1.484848  3.813131  0.000000
 1.484848  3.863636  0.000000
 1.484848  3.914141  0.000000
 1.484848  3.964646  0.000000
 1.484848  4.015152  0.000000
 1.484848  4.065657  0.000000
 1.484848  4.116162  0.000000
 1.484848  4.166667  0.000000
 1.484848  4.217172  0.000000
 1.484848  4.267677  0.000000
 1.484848  4.318182  0.000000
 1.484848  4.368687  0.000000
 1.484848  4.419192  0.000000
 1.484848  4.469697  0.000000
 1.484848  4.520202  0.000000
 1.484848  4.570707  0.000000
 1.484848  4.621212  0.000000
 1.484848  4.671717  0.000000
 1.484848  4.722222  0.000000
 1.484848  4.772727  0.000000
 1.484848  4.823232  0.000000
 1.484848  4.873737  0.000000
 1.484848  4.924242  0.000000
 1.484848  4.974747  0.000000
 1.505051  0.025253  0.000000
 1.505051  0.075758  0.000000
 1.505051  0.126263  0.000000
 1.505051  0.176768  0.000000
 1.505051  0.227273  0.000000
 1.505051  0.277778  0.000000
 1.505051  0.328283  0.000000
 1.505051  0.378788  0.000000
 1.505051  0.429293  0.000000
 1.505051  0.479798  0.000000
 1.505051  0.530303  0.000000
 1.505051  0.580808  0.000000
 1.505051  0.631313  0.000000
 1.505051  0.681818  0.000000
 1.505051  0.732323  0.000000
 1.505051  0.782828  0.000000
 1.505051  0.833333  0.000000
 1.505051  0.883838  0.000000
 1.505051  0.934343  0.000000
 1.505051  0.984848  0.000000
 1.505051  1.035354  0.000000
 1.505051  1.085859  0.000000
 1.505051  1.136364  0.000000
 1.505051  1.186869  0.000000
 1.505051  1.237374  0.000000
 1.505051  1.287879  0.000000
 1.505051  1.338384  0.000000
 1.505051  1.388889  0.000000
 1.505051  1.439394  0.000000
 1.505051  1.489899  0.000000
 1.505051  1.540404  0.000000
 1.505051  1.590909  0.000000
 1.505051  1.641414  0.000000
 1.505051  1.691919  0.000000
 1.505051  1.742424  0.000000
 1.505051  1.792929  0.000000
 1.505051  1.843434  0.000000
 1.505051  1.893939  0.000000
 1.505051  1.944444  0.000000
 1.505051  1.994949  0.000000
 1.505051  2.045455  0.000000
 1.505051  2.095960  0.000000
 1.505051  2.146465  0.000000
 1.505051  2.196970  0.000000
 1.505051  2.247475  0.000000
 1.505051  2.297980  0.000000
 1.505051  2.348485  0.000000
 1.505051  2.398990  0.000000
 1.505051  2.449495  0.000000
 1.505051  2.500000  0.000000
 1.505051  2.550505  0.000000
 1.505051  2.601010  0.000000
 1.505051  2.651515  0.000000
 1.505051  2.702020  0.000000
 1.505051  2.752525  0.000000
 1.505051  2.803030  0.000000
 1.505051  2.853535  0.000000
 1.505051  2.904040  0.000000
 1.505051  2.954545  0.000000
 1.505051  3.005051  0.000000
 1.505051  3.055556  0.000000
 1.505051  3.106061  0.000000
 1.505051  3.156566  0.000000
 1.505051  3.207071  0.000000
 1.505051  3.257576  0.000000
 1.505051  3.308081  0.000000
 1.505051  3.358586  0.000000
 1.505051  3.409091  0.000000
 1.505051  3.459596  0.000000
 1.505051  3.510101  0.000000
 1.505051  3.560606  0.000000
 1.505051  3.611111  0.000000
 1.505051  3.661616  0.000000
 1.505051  3.712121  0.000000
 1.505051  3.762626  0.000000
 1.505051  3.813131  0.000000
 1.505051  3.863636  0.000000
 1.505051  3.914141  0.000000
 1.505051  3.964646  0.000000
 1.505051  4.015152  0.000000
 1.505051  4.065657  0.000000
 1.505051  4.116162  0.000000
 1.505051  4.166667  0.000000
 1.505051  4.217172  0.000000
 1.505051  4.267677  0.000000
 1.505051  4.318182  0.000000
 1.505051  4.368687  0.000000
 1.505051  4.419192  0.000000
 1.505051  4.469697  0.000000
 1.505051  4.520202  0.000000
 1.505051  4.570707  0.000000
 1.505051  4.621212  0.000000
 1.505051  4.671717  0.000000
 1.505051  4.722222  0.000000
 1.505051  4.772727  0.000000
 1.505051  4.823232  0.000000
 1.505051  4.873737  0.000000
 1.505051  4.924242  0.000000
 1.505051  4.974747  0.000000
 1.525253  0.025253  0.000000
 1.525253  0.075758  0.000000
 1.525253  0.126263  0.000000
 1.525253  0.176768  0.000000
 1.525253  0.227273  0.000000
 1.525253  0.277778  0.000000
 1.525253  0.328283  0.000000
 1.525253  0.378788  0.000000
 1.525253  0.429293  0.000000
 1.525253  0.479798  0.000000
 1.525253  0.530303  0.000000
 1.525253  0.580808  0.000000
 1.525253  0.631313  0.000000
 1.525253  0.681818  0.000000
 1.525253  0.732323  0.000000
 1.525253  0.782828  0.000000
 1.525253  0.833333  0.000000
 1.525253  0.883838  0.000000
 1.525253  0.934343  0.000000
 1.525253  0.984848  0.000000
 1.525253  1.035354  0.000000
 1.525253  1.085859  0.000000
 1.525253  1.136364  0.000000
 1.525253  1.186869  0.000000
 1.525253  1.237374  0.000000
 1.525253  1.287879  0.000000
 1.525253  1.338384  0.000000
 1.525253  1.388889  0.000000
 1.525253  1.439394  0.000000
 1.525253  1.489899  0.000000
 1.525253  1.540404  0.000000
 1.525253  1.590909  0.000000
 1.525253  1.641414  0.000000
 1.525253  1.691919  0.000000
 1.525253  1.742424  0.000000
 1.525253  1.792929  0.000000
 1.525253  1.843434  0.000000
 1.525253  1.893939  0.000000
 1.525253  1.944444  0.000000
 1.525253  1.994949  0.000000
 1.525253  2.045455  0.000000
 1.525253  2.095960  0.000000
 1.525253  2.146465  0.000000
 1.525253  2.196970  0.000000
 1.525253  2.247475  0.000000
 1.525253  2.297980  0.000000
 1.525253  2.348485  0.000000
 1.525253  2.398990  0.000000
 1.525253  2.449495  0.000000
 1.525253  2.500000  0.000000
 1.525253  2.550505  0.000000
 1.525253  2.601010  0.000000
 1.525253  2.651515  0.000000
 1.525253  2.702020  0.000000
 1.525253  2.752525  0.000000
 1.525253  2.803030  0.000000
 1.525253  2.853535  0.000000
 1.525253  2.904040  0.000000
 1.525253  2.954545  0.000000
 1.525253  3.005051  0.000000
 1.525253  3.055556  0.000000
 1.525253  3.106061  0.000000
 1.525253  3.156566  0.000000
 1.525253  3.207071  0.000000
 1.525253  3.257576  0.000000
 1.525253  3.308081  0.000000
 1.525253  3.358586  0.000000
 1.525253  3.409091  0.000000
 1.525253  3.459596  0.000000
 1.525253  3.510101  0.000000
 1.525253  3.560606  0.000000
 1.525253  3.611111  0.000000
 1.525253  3.661616  0.000000
 1.525253  3.712121  0.000000
 1.525253  3.762626  0.000000
 1.525253  3.813131  0.000000
 1.525253  3.863636  0.000000
 1.525253  3.914141  0.000000
 1.525253  3.964646  0.000000
 1.525253  4.015152  0.000000
 1.525253  4.065657  0.000000
 1.525253  4.116162  0.000000
 1.525253  4.166667  0.000000
 1.525253  4.217172  0.000000
 1.525253  4.267677  0.000000
 1.525253  4.318182  0.000000
 1.525253  4.368687  0.000000
 1.525253  4.419192  0.000000
 1.525253  4.469697  0.000000
 1.525253  4.520202  0.000000
 1.525253  4.570707  0.000000
 1.525253  4.621212  0.000000
 1.525253  4.671717  0.000000
 1.525253  4.722222  0.000000
 1.525253  4.772727  0.000000
 1.525253  4.823232  0.000000
 1.525253  4.873737  0.000000
 1.525253  4.924242  0.000000
 1.525253  4.974747  0.000000
 1.545455  0.025253  0.000000
 1.545455  0.075758  0.000000
 1.545455  0.126263  0.000000
 1.545455  0.176768  0.000000
 1.545455  0.227273  0.000000
 1.545455  0.277778  0.000000
 1.545455  0.328283  0.000000
 1.545455  0.378788  0.000000
 1.545455  0.429293  0.000000
 1.545455  0.479798  0.000000
 1.545455  0.530303  0.000000
 1.545455  0.580808  0.000000
 1.545455  0.631313  0.000000
 1.545455  0.681818  0.000000
 1.545455  0.732323  0.000000
 1.545455  0.782828  0.000000
 1.545455  0.833333  0.000000
 1.545455  0.883838  0.000000
 1.545455  0.934343  0.000000
 1.545455  0.984848  0.000000
 1.545455  1.035354  0.000000
 1.545455  1.085859  0.000000
 1.545455  1.136364  0.000000
 1.545455  1.186869  0.000000
 1.545455  1.237374  0.000000
 1.545455  1.287879  0.000000
 1.545455  1.338384  0.000000
 1.545455  1.388889  0.000000
 1.545455  1.439394  0.000000
 1.545455  1.489899  0.000000
 1.545455  1.540404  0.000000
 1.545455  1.590909  0.000000
 1.545455  1.641414  0.000000
 1.545455  1.691919  0.000000
 1.545455  1.742424  0.000000
 1.545455  1.792929  0.000000
 1.545455  1.843434  0.000000
 1.545455  1.893939  1.000000
 1.545455  1.944444  0.000000
 1.545455  1.994949  0.000000
 1.545455  2.045455  0.000000
 1.545455  2.095960  0.000000
 1.545455  2.146465  0.000000
 1.545455  2.196970  0.000000
 1.545455  2.247475  0.000000
 1.545455  2.297980  0.000000
 1.545455  2.348485  0.000000
 1.545455  2.398990  0.000000
 1.545455  2.449495  0.000000
 1.545455  2.500000  0.000000
 1.545455  2.550505  0.000000
 1.545455  2.601010  0.000000
 1.545455  2.651515  0.000000
 1.545455  2.702020  0.000000
 1.545455  2.752525  0.000000
 1.545455  2.803030  0.000000
 1.545455  2.853535  0.000000
 1.545455  2.904040  0.000000
 1.545455  2.954545  0.000000
 1.545455  3.005051  0.000000
 1.545455  3.055556  0.000000
 1.545455  3.106061  0.000000
 1.545455  3.156566  0.000000
 1.545455  3.207071  0.000000
 1.545455  3.257576  0.000000
 1.545455  3.308081  0.000000
 1.545455  3.358586  0.000000
 1.545455  3.409091  0.000000
 1.545455  3.459596  0.000000
 1.545455  3.510101  0.000000
 1.545455  3.560606  0.000000
 1.545455  3.611111  0.000000
 1.545455  3.661616  0.000000
 1.545455  3.712121  0.000000
 1.545455  3.762626  0.000000
 1.545455  3.813131  0.000000
 1.545455  3.863636  0.000000
 1.545455  3.914141  0.000000
 1.545455  3.964646  0.000000
 1.545455  4.015152  0.000000
 1.545455  4.065657  0.000000
 1.545455  4.116162  0.000000
 1.545455  4.166667  0.000000
 1.545455  4.217172  0.000000
 1.545455  4.267677  0.000000
 1.545455  4.318182  0.000000
 1.545455  4.368687  0.000000
 1.545455  4.419192  0.000000
 1.545455  4.469697  0.000000
 1.545455  4.520202  0.000000
 1.545455  4.570707  0.000000
 1.545455  4.621212  0.000000
 1.545455  4.671717  0.000000
 1.545455  4.722222  0.000000
 1.545455  4.772727  0.000000
 1.545455  4.823232  0.000000
 1.545455  4.873737  0.000000
 1.545455  4.924242  0.000000
 1.545455  4.974747  0.000000
 1.565657  0.025253  0.000000
 1.565657  0.075758  0.000000
 1.565657  0.126263  0.000000
 1.565657  0.176768  0.000000
 1.565657  0.227273  0.000000
 1.565657  0.277778  0.000000
 1.565657  0.328283  0.000000
 1.565657  0.378788  0.000000
 1.565657  0.429293  0.000000
 1.565657  0.479798  0.000000
 1.565657  0.530303  0.000000
 1.565657  0.580808  0.000000
 1.565657  0.631313  0.000000
 1.565657  0.681818  0.000000
 1.565657  0.732323  0.000000
 1.565657  0.782828  0.000000
 1.565657  0.833333  0.000000
 1.565657  0.883838  0.000000
 1.565657  0.934343  0.000000
 1.565657  0.984848  0.000000
 1.565657  1.035354  0.000000
 1.565657  1.085859  0.000000
 1.565657  1.136364  0.000000
 1.565657  1.186869  0.000000
 1.565657  1.237374  0.000000
 1.565657  1.287879  0.000000
 1.565657  1.338384  0.000000
 1.565657  1.388889  0.000000
 1.565657  1.439394  0.000000
 1.565657  1.489899  0.000000
 1.565657  1.540404  0.000000
 1.565657  1.590909  0.000000
 1.565657  1.641414  0.000000
 1.565657  1.691919  0.000000
 1.565657  1.742424  0.000000
 1.565657  1.792929  0.000000
 1.565657  1.843434  0.000000
 1.565657  1.893939  0.000000
 1.565657  1.944444  0.000000
 1.565657  1.994949  0.000000
 1.565657  2.045455  0.000000
 1.565657  2.095960  0.000000
 1.565657  2.146465  0.000000
 1.565657  2.196970  0.000000
 1.565657  2.247475  0.000000
 1.565657  2.297980  0.000000
 1.565657  2.348485  0.000000
 1.565657  2.398990  0.000000
 1.565657  2.449495  0.000000
 1.565657  2.500000  0.000000
 1.565657  2.550505  0.000000
 1.565657  2.601010  0.000000
 1.565657  2.651515  0.000000
 1.565657  2.702020  0.000000
 1.565657  2.752525  0.000000
 1.565657  2.803030  0.000000
 1.565657  2.853535  0.000000
 1.565657  2.904040  0.000000
 1.565657  2.954545  0.000000
 1.565657  3.005051  0.000000
 1.565657  3.055556  0.000000
 1.565657  3.106061  0.000000
 1.565657  3.156566  0.000000
 1.565657  3.207071  0.000000
 1.565657  3.257576  0.000000
 1.565657  3.308081  0.000000
 1.565657  3.358586  0.000000
 1.565657  3.409091  0.000000
 1.565657  3.459596  0.000000
 1.565657  3.510101  0.000000
 1.565657  3.560606  0.000000
 1.565657  3.611111  0.000000
 1.565657  3.661616  0.000000
 1.565657  3.712121  0.000000
 1.565657  3.762626  0.000000
 1.565657  3.813131  0.000000
 1.565657  3.863636  0.000000
 1.565657  3.914141  0.000000
 1.565657  3.964646  0.000000
 1.565657  4.015152  0.000000
 1.565657  4.065657  0.000000
 1.565657  4.116162  0.000000
 1.565657  4.166667  0.000000
 1.565657  4.217172  0.000000
 1.565657  4.267677  0.000000
 1.565657  4.318182  0.000000
 1.565657  4.368687  0.000000
 1.565657  4.419192  0.000000
 1.565657  4.469697  0.000000
 1.565657  4.520202  0.000000
 1.565657  4.570707  0.000000
 1.565657  4.621212  0.000000
 1.565657  4.671717  0.000000
 1.565657  4.722222  0.000000
 1.565657  4.772727  0.000000
 1.565657  4.823232  0.000000
 1.565657  4.873737  0.000000
 1.565657  4.924242  0.000000
 1.565657  4.974747  0.000000
 1.585859  0.025253  0.000000
 1.585859  0.075758  0.000000
 1.585859  0.126263  0.000000
 1.585859  0.176768  0.000000
 1.585859  0.227273  0.000000
 1.585859  0.277778  0.000000
 1.585859  0.328283  0.000000
 1.585859  0.378788  0.000000
 1.585859  0.429293  0.000000
 1.585859  0.479798  0.000000
 1.585859  0.530303  0.000000
 1.585859  0.580808  0.000000
 1.585859  0.631313  0.000000
 1.585859  0.681818  0.000000
 1.585859  0.732323  0.000000
 1.585859  0.782828  0.000000
 1.585859  0.833333  0.000000
 1.585859  0.883838  0.000000
 1.585859  0.934343  0.000000
 1.585859  0.984848  0.000000
 1.585859  1.035354  0.000000
 1.585859  1.085859  0.000000
 1.585859  1.136364  0.000000
 1.585859  1.186869  0.000000
 1.585859  1.237374  0.000000
 1.585859  1.287879  0.000000
 1.585859  1.338384  0.000000
 1.585859  1.388889  0.000000
 1.585859  1.439394  0.000000
 1.585859  1.489899  0.000000
 1.585859  1.540404  0.000000
 1.585859  1.590909  0.000000
 1.585859  1.641414  0.000000
 1.585859  1.691919  0.000000
 1.585859  1.742424  0.000000
 1.585859  1.792929  0.000000
 1.585859  1.843434  0.000000
 1.585859  1.893939  0.000000
 1.585859  1.944444  0.000000
 1.585859  1.994949  0.000000
 1.585859  2.045455  0.000000
 1.585859  2.095960  0.000000
 1.585859  2.146465  0.000000
 1.585859  2.196970  0.000000
 1.585859  2.247475  0.000000
 1.585859  2.297980  0.000000
 1.585859  2.348485  0.000000
 1.585859  2.398990  0.000000
 1.585859  2.449495  0.000000
 1.585859  2.500000  0.000000
 1.585859  2.550505  0.000000
 1.585859  2.601010  0.000000
 1.585859  2.651515  0.000000
 1.585859  2.702020  0.000000
 1.585859  2.752525  0.000000
 1.585859  2.803030  0.000000
 1.585859  2.853535  0.000000
 1.585859  2.904040  0.000000
 1.585859  2.954545  0.000000
 1.585859  3.005051  0.000000
 1.585859  3.055556  0.000000
 1.585859  3.106061  0.000000
 1.585859  3.156566  0.000000
 1.585859  3.207071  0.000000
 1.585859  3.257576  0.000000
 1.585859  3.308081  0.000000
 1.585859  3.358586  0.000000
 1.585859  3.409091  0.000000
 1.585859  3.459596  0.000000
 1.585859  3.510101  0.000000
 1.585859  3.560606  0.000000
 1.585859  3.611111  0.000000
 1.585859  3.661616  0.000000
 1.585859  3.712121  0.000000
 1.585859  3.762626  0.000000
 1.585859  3.813131  0.000000
 1.585859  3.863636  0.000000
 1.585859  3.914141  0.000000
 1.585859  3.964646  0.000000
 1.585859  4.015152  0.000000
 1.585859  4.065657  0.000000
 1.585859  4.116162  0.000000
 1.585859  4.166667  0.000000
 1.585859  4.217172  0.000000
 1.585859  4.267677  0.000000
 1.585859  4.318182  0.000000
 1.585859  4.368687  0.000000
 1.585859  4.419192  0.000000
 1.585859  4.469697  0.000000
 1.585859  4.520202  0.000000
 1.585859  4.570707  0.000000
 1.585859  4.621212  0.000000
 1.585859  4.671717  0.000000
 1.585859  4.722222  0.000000
 1.585859  4.772727  0.000000
 1.585859  4.823232  0.000000
 1.585859  4.873737  0.000000
 1.585859  4.924242  0.000000
 1.585859  4.974747  0.000000
 1.606061  0.025253  0.000000
 1.606061  0.075758  0.000000
 1.606061  0.126263  0.000000
 1.606061  0.176768  0.000000
 1.606061  0.227273  0.000000
 1.606061  0.277778  0.000000
 1.606061  0.328283  0.000000
 1.606061  0.378788  0.000000
 1.606061  0.429293  0.000000
 1.606061  0.479798  0.000000
 1.606061  0.530303  0.000000
 1.606061  0.580808  0.000000
 1.606061  0.631313  0.000000
 1.606061  0.681818  0.000000
 1.606061  0.732323  0.000000
 1.606061  0.782828  0.000000
 1.606061  0.833333  0.000000
 1.606061  0.883838  0.000000
 1.606061  0.934343  0.000000
 1.606061  0.984848  0.000000
 1.606061  1.035354  0.000000
 1.606061  1.085859  0.000000
 1.606061  1.136364  0.000000
 1.606061  1.186869  0.000000
 1.606061  1.237374  0.000000
 1.606061  1.287879  0.000000
 1.606061  1.338384  0.000000
 1.606061  1.388889  0.000000
 1.606061  1.439394  0.000000
 1.606061  1.489899  0.000000
 1.606061  1.540404  0.000000
 1.606061  1.590909  0.000000
 1.606061  1.641414  0.000000
 1.606061  1.691919  0.000000
 1.606061  1.742424  0.000000
 1.606061  1.792929  0.000000
 1.606061  1.843434  0.000000
 1.606061  1.893939  0.000000
 1.606061  1.944444  0.000000
 1.606061  1.994949  0.000000
 1.606061  2.045455  0.000000
 1.606061  2.095960  0.000000
 1.606061  2.146465  0.000000
 1.606061  2.196970  0.000000
 1.606061  2.247475  0.000000
 1.606061  2.297980  0.000000
 1.606061  2.348485  0.000000
 1.606061  2.398990  0.000000
 1.606061  2.449495  0.000000
 1.606061  2.500000  0.000000
 1.606061  2.550505  0.000000
 1.606061  2.601010  0.000000
 1.606061  2.651515  0.000000
 1.606061  2.702020  0.000000
 1.606061  2.752525  0.000000
 1.606061  2.803030  0.000000
 1.606061  2.853535  0.000000
 1.606061  2.904040  0.000000
 1.606061  2.954545  0.000000
 1.606061  3.005051  0.000000
 1.606061  3.055556  0.000000
 1.606061  3.106061  0.000000
 1.606061  3.156566  0.000000
 1.606061  3.207071  0.000000
 1.606061  3.257576  0.000000
 1.606061  3.308081  0.000000
 1.606061  3.358586  0.000000
 1.606061  3.409091  0.000000
 1.606061  3.459596  0.000000
 1.606061  3.510101  0.000000
 1.606061  3.560606  0.000000
 1.606061  3.611111  0.000000
 1.606061  3.661616  0.000000
 1.606061  3.712121  0.000000
 1.606061  3.762626  0.000000
 1.606061  3.813131  0.000000
 1.606061  3.863636  0.000000
 1.606061  3.914141  0.000000
 1.606061  3.964646  0.000000
 1.606061  4.015152  0.000000
 1.606061  4.065657  0.000000
 1.606061  4.116162  0.000000
 1.606061  4.166667  0.000000
 1.606061  4.217172  0.000000
 1.606061  4.267677  0.000000
 1.606061  4.318182  0.000000
 1.606061  4.368687  0.000000
 1.606061  4.419192  0.000000
 1.606061  4.469697  0.000000
 1.606061  4.520202  0.000000
 1.606061  4.570707  0.000000
 1.606061  4.621212  0.000000
 1.606061  4.671717  0.000000
 1.606061  4.722222  0.000000
 1.606061  4.772727  0.000000
 1.606061  4.823232  0.000000
 1.606061  4.873737  0.000000
 1.606061  4.924242  0.000000
 1.606061  4.974747  0.000000
 1.626263  0.025253  0.000000
 1.626263  0.075758  0.000000
 1.626263  0.126263  0.000000
 1.626263  0.176768  0.000000
 1.626263  0.227273  0.000000
 1.626263  0.277778  0.000000
 1.626263  0.328283  0.000000
 1.626263  0.378788  0.000000
 1.626263  0.429293  0.000000
 1.626263  0.479798  0.000000
 1.626263  0.530303  0.000000
 1.626263  0.580808  0.000000
 1.626263  0.631313  0.000000
 1.626263  0.681818  0.000000
 1.626263  0.732323  0.000000
 1.626263  0.782828  0.000000
 1.626263  0.833333  0.000000
 1.626263  0.883838  0.000000
 1.626263  0.934343  0.000000
 1.626263  0.984848  0.000000
 1.626263  1.035354  0.000000
 1.626263  1.085859  0.000000
 1.626263  1.136364  0.000000
 1.626263  1.186869  0.000000
 1.626263  1.237374  0.000000
 1.626263  1.287879  0.000000
 1.626263  1.338384  0.000000
 1.626263  1.388889  0.000000
 1.626263  1.439394  0.000000
 1.626263  1.489899  0.000000
 1.626263  1.540404  0.000000
 1.626263  1.590909  0.000000
 1.626263  1.641414  0.000000
 1.626263  1.691919  0.000000
 1.626263  1.742424  0.000000
 1.626263  1.792929  0.000000
 1.626263  1.843434  0.000000
 1.626263  1.893939  0.000000
 1.626263  1.944444  0.000000
 1.626263  1.994949  0.000000
 1.626263  2.045455  0.000000
 1.626263  2.095960  0.000000
 1.626263  2.146465  0.000000
 1.626263  2.196970  0.000000
 1.626263  2.247475  0.000000
 1.626263  2.297980  0.000000
 1.626263  2.348485  0.000000
 1.626263  2.398990  0.000000
 1.626263  2.449495  0.000000
 1.626263  2.500000  0.000000
 1.626263  2.550505  0.000000
 1.626263  2.601010  0.000000
 1.626263  2.651515  0.000000
 1.626263  2.702020  0.000000
 1.626263  2.752525  0.000000
 1.626263  2.803030  0.000000
 1.626263  2.853535  0.000000
 1.626263  2.904040  0.000000
 1.626263  2.954545  0.000000
 1.626263  3.005051  0.000000
 1.626263  3.055556  0.000000
 1.626263  3.106061  0.000000
 1.626263  3.156566  0.000000
 1.626263  3.207071  0.000000
 1.626263  3.257576  0.000000
 1.626263  3.308081  0.000000
 1.626263  3.358586  0.000000
 1.626263  3.409091  0.000000
 1.626263  3.459596  0.000000
 1.626263  3.510101  0.000000
 1.626263  3.560606  0.000000
 1.626263  3.611111  0.000000
 1.626263  3.661616  0.000000
 1.626263  3.712121  0.000000
 1.626263  3.762626  0.000000
 1.626263  3.813131  0.000000
 1.626263  3.863636  0.000000
 1.626263  3.914141  0.000000
 1.626263  3.964646  0.000000
 1.626263  4.015152  0.000000
 1.626263  4.065657  0.000000
 1.626263  4.116162  0.000000
 1.626263  4.166667  0.000000
 1.626263  4.217172  0.000000
 1.626263  4.267677  0.000000
 1.626263  4.318182  0.000000
 1.626263  4.368687  0.000000
 1.626263  4.419192  0.000000
 1.626263  4.469697  0.000000
 1.626263  4.520202  0.000000
 1.626263  4.570707  0.000000
 1.626263  4.621212  0.000000
 1.626263  4.671717  0.000000
 1.626263  4.722222  0.000000
 1.626263  4.772727  0.000000
 1.626263  4.823232  0.000000
 1.626263  4.873737  0.000000
 1.626263  4.924242  0.000000
 1.626263  4.974747  0.000000
 1.646465  0.025253  0.000000
 1.646465  0.075758  0.000000
 1.646465  0.126263  0.000000
 1.646465  0.176768  0.000000
 1.646465  0.227273  0.000000
 1.646465  0.277778  0.000000
 1.646465  0.328283  0.000000
 1.646465  0.378788  0.000000
 1.646465  0.429293  0.000000
 1.646465  0.479798  0.000000
 1.646465  0.530303  0.000000
 1.646465  0.580808  0.000000
 1.646465  0.631313  0.000000
 1.646465  0.681818  0.000000
 1.646465  0.732323  0.000000
 1.646465  0.782828  0.000000
 1.646465  0.833333  0.000000
 1.646465  0.883838  0.000000
 1.646465  0.934343  0.000000
 1.646465  0.984848  0.000000
 1.646465  1.035354  0.000000
 1.646465  1.085859  0.000000
 1.646465  1.136364  0.000000
 1.646465  1.186869  0.000000
 1.646465  1.237374  0.000000
 1.646465  1.287879  0.000000
 1.646465  1.338384  0.000000
 1.646465  1.388889  0.000000
 1.646465  1.439394  0.000000
 1.646465  1.489899  0.000000
 1.646465  1.540404  0.000000
 1.646465  1.590909  0.000000
 1.646465  1.641414  0.000000
 1.646465  1.691919  0.000000
 1.646465  1.742424  0.000000
 1.646465  1.792929  0.000000
 1.646465  1.843434  0.000000
 1.646465  1.893939  0.000000
 1.646465  1.944444  0.000000
 1.646465  1.994949  0.000000
 1.646465  2.045455  0.000000
 1.646465  2.095960  0.000000
 1.646465  2.146465  0.000000
 1.646465  2.196970  0.000000
 1.646465  2.247475  0.000000
 1.646465  2.297980  0.000000
 1.646465  2.348485  0.000000
 1.646465  2.398990  0.000000
 1.646465  2.449495  0.000000
 1.646465  2.500000  0.000000
 1.646465  2.550505  0.000000
 1.646465  2.601010  0.000000
 1.646465  2.651515  0.000000
 1.646465  2.702020  0.000000
 1.646465  2.752525  0.000000
 1.646465  2.803030  0.000000
 1.646465  2.853535  0.000000
 1.646465  2.904040  0.000000
 1.646465  2.954545  0.000000
 1.646465  3.005051  0.000000
 1.646465  3.055556  0.000000
 1.646465  3.106061  0.000000
 1.646465  3.156566  0.000000
 1.646465  3.207071  0.000000
 1.646465  3.257576  0.000000
 1.646465  3.308081  0.000000
 1.646465  3.358586  0.000000
 1.646465  3.409091  0.000000
 1.646465  3.459596  0.000000
 1.646465  3.510101  0.000000
 1.646465  3.560606  0.000000
 1.646465  3.611111  0.000000
 1.646465  3.661616  0.000000
 1.646465  3.712121  0.000000
 1.646465  3.762626  0.000000
 1.646465  3.813131  0.000000
 1.646465  3.863636  0.000000
 1.646465  3.914141  0.000000
 1.646465  3.964646  0.000000
 1.646465  4.015152  0.000000
 1.646465  4.065657  0.000000
 1.646465  4.116162  0.000000
 1.646465  4.166667  0.000000
 1.646465  4.217172  0.000000
 1.646465  4.267677  0.000000
 1.646465  4.318182  0.000000
 1.646465  4.368687  0.000000
 1.646465  4.419192  0.000000
 1.646465  4.469697  0.000000
 1.646465  4.520202  0.000000
 1.646465  4.570707  0.000000
 1.646465  4.621212  0.000000
 1.646465  4.671717  0.000000
 1.646465  4.722222  0.000000
 1.646465  4.772727  0.000000
 1.646465  4.823232  0.000000
 1.646465  4.873737  0.000000
 1.646465  4.924242  0.000000
 1.646465  4.974747  0.000000
 1.666667  0.025253  0.000000
 1.666667  0.075758  0.000000
 1.666667  0.126263  0.000000
 1.666667  0.176768  0.000000
 1.666667  0.227273  0.000000
 1.666667  0.277778  0.000000
 1.666667  0.328283  0.000000
 1.666667  0.378788  0.000000
 1.666667  0.429293  0.000000
 1.666667  0.479798  0.000000
 1.666667  0.530303  0.000000
 1.666667  0.580808  0.000000
 1.666667  0.631313  0.000000
 1.666667  0.681818  0.000000
 1.666667  0.732323  0.000000
 1.666667  0.782828  0.000000
 1.666667  0.833333  0.000000
 1.666667  0.883838  0.000000
 1.666667  0.934343  0.000000
 1.666667  0.984848  0.000000
 1.666667  1.035354  0.000000
 1.666667  1.085859  0.000000
 1.666667  1.136364  0.000000
 1.666667  1.186869  0.000000
 1.666667  1.237374  0.000000
 1.666667  1.287879  0.000000
 1.666667  1.338384  0.000000
 1.666667  1.388889  0.000000
 1.666667  1.439394  0.000000
 1.666667  1.489899  0.000000
 1.666667  1.540404  0.000000
 1.666667  1.590909  0.000000
 1.666667  1.641414  0.000000
 1.666667  1.691919  0.000000
 1.666667  1.742424  0.000000
 1.666667  1.792929  0.000000
 1.666667  1.843434  0.000000
 1.666667  1.893939  0.000000
 1.666667  1.944444  0.000000
 1.666667  1.994949  0.000000
 1.666667  2.045455  0.000000
 1.666667  2.095960  0.000000
 1.666667  2.146465  0.000000
 1.666667  2.196970  0.000000
 1.666667  2.247475  0.000000
 1.666667  2.297980  0.000000
 1.666667  2.348485  0.000000
 1.666667  2.398990  0.000000
 1.666667  2.449495  0.000000
 1.666667  2.500000  0.000000
 1.666667  2.550505  0.000000
 1.666667  2.601010  0.000000
 1.666667  2.651515  0.000000
 1.666667  2.702020  0.000000
 1.666667  2.752525  0.000000
 1.666667  2.803030  0.000000
 1.666667  2.853535  0.000000
 1.666667  2.904040  0.000000
 1.666667  2.954545  0.000000
 1.666667  3.005051  0.000000
 1.666667  3.055556  0.000000
 1.666667  3.106061  0.000000
 1.666667  3.156566  0.000000
 1.666667  3.207071  0.000000
 1.666667  3.257576  0.000000
 1.666667  3.308081  0.000000
 1.666667  3.358586  0.000000
 1.666667  3.409091  0.000000
 1.666667  3.459596  0.000000
 1.666667  3.510101  0.000000
 1.666667  3.560606  0.000000
 1.666667  3.611111  0.000000
 1.666667  3.661616  0.000000
 1.666667  3.712121  0.000000
 1.666667  3.762626  0.000000
 1.666667  3.813131  0.000000
 1.666667  3.863636  0.000000
 1.666667  3.914141  0.000000
 1.666667  3.964646  0.000000
 1.666667  4.015152  0.000000
 1.666667  4.065657  0.000000
 1.666667  4.116162  0.000000
 1.666667  4.166667  0.000000
 1.666667  4.217172  0.000000
 1.666667  4.267677  0.000000
 1.666667  4.318182  0.000000
 1.666667  4.368687  0.000000
 1.666667  4.419192  0.000000
 1.666667  4.469697  0.000000
 1.666667  4.520202  0.000000
 1.666667  4.570707  0.000000
 1.666667  4.621212  0.000000
 1.666667  4.671717  0.000000
 1.666667  4.722222  0.000000
 1.666667  4.772727  0.000000
 1.666667  4.823232  0.000000
 1.666667  4.873737  0.000000
 1.666667  4.924242  0.000000
 1.666667  4.974747  0.000000
 1.686869  0.025253  0.000000
 1.686869  0.075758  0.000000
 1.686869  0.126263  0.000000
 1.686869  0.176768  0.000000
 1.686869  0.227273  0.000000
 1.686869  0.277778  0.000000
 1.686869  0.328283  0.000000
 1.686869  0.378788  0.000000
 1.686869  0.429293  0.000000
 1.686869  0.479798  0.000000
 1.686869  0.530303  0.000000
 1.686869  0.580808  0.000000
 1.686869  0.631313  0.000000
 1.686869  0.681818  0.000000
 1.686869  0.732323  0.000000
 1.686869  0.782828  0.000000
 1.686869  0.833333  0.000000
 1.686869  0.883838  0.000000
 1.686869  0.934343  0.000000
 1.686869  0.984848  0.000000
 1.686869  1.035354  0.000000
 1.686869  1.085859  0.000000
 1.686869  1.136364  0.000000
 1.686869  1.186869  0.000000
 1.686869  1.237374  0.000000
 1.686869  1.287879  0.000000
 1.686869  1.338384  0.000000
 1.686869  1.388889  0.000000
 1.686869  1.439394  0.000000
 1.686869  1.489899  0.000000
 1.686869  1.540404  0.000000
 1.686869  1.590909  0.000000
 1.686869  1.641414  0.000000
 1.686869  1.691919  0.000000
 1.686869  1.742424  0.000000
 1.686869  1.792929  0.000000
 1.686869  1.843434  0.000000
 1.686869  1.893939  0.000000
 1.686869  1.944444  0.000000
 1.686869  1.994949  0.000000
 1.686869  2.045455  0.000000
 1.686869  2.095960  0.000000
 1.686869  2.146465  0.000000
 1.686869  2.196970  0.000000
 1.686869  2.247475  0.000000
 1.686869  2.297980  0.000000
 1.686869  2.348485  0.000000
 1.686869  2.398990  0.000000
 1.686869  2.449495  0.000000
 1.686869  2.500000  0.000000
 1.686869  2.550505  0.000000
 1.686869  2.601010  0.000000
 1.686869  2.651515  0.000000
 1.686869  2.702020  0.000000
 1.686869  2.752525  0.000000
 1.686869  2.803030  0.000000
 1.686869  2.853535  0.000000
 1.686869  2.904040  0.000000
 1.686869  2.954545  0.000000
 1.686869  3.005051  0.000000
 1.686869  3.055556  0.000000
 1.686869  3.106061  0.000000
 1.686869  3.156566  0.000000
 1.686869  3.207071  0.000000
 1.686869  3.257576  0.000000
 1.686869  3.308081  0.000000
 1.686869  3.358586  0.000000
 1.686869  3.409091  0.000000
 1.686869  3.459596  0.000000
 1.686869  3.510101  0.000000
 1.686869  3.560606  0.000000
 1.686869  3.611111  0.000000
 1.686869  3.661616  0.000000
 1.686869  3.712121  0.000000
 1.686869  3.762626  0.000000
 1.686869  3.813131  0.000000
 1.686869  3.863636  0.000000
 1.686869  3.914141  0.000000
 1.686869  3.964646  0.000000
 1.686869  4.015152  0.000000
 1.686869  4.065657  0.000000
 1.686869  4.116162  0.000000
 1.686869  4.166667  0.000000
 1.686869  4.217172  0.000000
 1.686869  4.267677  0.000000
 1.686869  4.318182  0.000000
 1.686869  4.368687  0.000000
 1.686869  4.419192  0.000000
 1.686869  4.469697  0.000000
 1.686869  4.520202  0.000000
 1.686869  4.570707  0.000000
 1.686869  4.621212  0.000000
 1.686869  4.671717  0.000000
 1.686869  4.722222  0.000000
 1.686869  4.772727  0.000000
 1.686869  4.823232  0.000000
 1.686869  4.873737  0.000000
 1.686869  4.924242  0.000000
 1.686869  4.974747  0.000000
 1.707071  0.025253  0.000000
 1.707071  0.075758  0.000000
 1.707071  0.126263  0.000000
 1.707071  0.176768  0.000000
 1.707071  0.227273  0.000000
 1.707071  0.277778  0.000000
 1.707071  0.328283  0.000000
 1.707071  0.378788  0.000000
 1.707071  0.429293  0.000000
 1.707071  0.479798  0.000000
 1.707071  0.530303  0.000000
 1.707071  0.580808  0.000000
 1.707071  0.631313  0.000000
 1.707071  0.681818  0.000000
 1.707071  0.732323  0.000000
 1.707071  0.782828  0.000000
 1.707071  0.833333  0.000000
 1.707071  0.883838  0.000000
 1.707071  0.934343  0.000000
 1.707071  0.984848  0.000000
 1.707071  1.035354  0.000000
 1.707071  1.085859  0.000000
 1.707071  1.136364  0.000000
 1.707071  1.186869  0.000000
 1.707071  1.237374  0.000000
 1.707071  1.287879  0.000000
 1.707071  1.338384  0.000000
 1.707071  1.388889  0.000000
 1.707071  1.439394  0.000000
 1.707071  1.489899  0.000000
 1.707071  1.540404  0.000000
 1.707071  1.590909  0.000000
 1.707071  1.641414  0.000000
 1.707071  1.691919  0.000000
 1.707071  1.742424  0.000000
 1.707071  1.792929  0.000000
 1.707071  1.843434  0.000000
 1.707071  1.893939  0.000000
 1.707071  1.944444  0.000000
 1.707071  1.994949  0.000000
 1.707071  2.045455  0.000000
 1.707071  2.095960  0.000000
 1.707071  2.146465  0.000000
 1.707071  2.196970  0.000000
 1.707071  2.247475  0.000000
 1.707071  2.297980  0.000000
 1.707071  2.348485  0.000000
 1.707071  2.398990  0.000000
 1.707071  2.449495  0.000000
 1.707071  2.500000  0.000000
 1.707071  2.550505  0.000000
 1.707071  2.601010  0.000000
 1.707071  2.651515  0.000000
 1.707071  2.702020  0.000000
 1.707071  2.752525  0.000000
 1.707071  2.803030  0.000000
 1.707071  2.853535  0.000000
 1.707071  2.904040  0.000000
 1.707071  2.954545  0.000000
 1.707071  3.005051  0.000000
 1.707071  3.055556  0.000000
 1.707071  3.106061  0.000000
 1.707071  3.156566  0.000000
 1.707071  3.207071  0.000000
 1.707071  3.257576  0.000000
 1.707071  3.308081  0.000000
 1.707071  3.358586  0.000000
 1.707071  3.409091  0.000000
 1.707071  3.459596  0.000000
 1.707071  3.510101  0.000000
 1.707071  3.560606  0.000000
 1.707071  3.611111  0.000000
 1.707071  3.661616  0.000000
 1.707071  3.712121  0.000000
 1.707071  3.762626  0.000000
 1.707071  3.813131  0.000000
 1.707071  3.863636  0.000000
 1.707071  3.914141  0.000000
 1.707071  3.964646  0.000000
 1.707071  4.015152  0.000000
 1.707071  4.065657  0.000000
 1.707071  4.116162  0.000000
 1.707071  4.166667  0.000000
 1.707071  4.217172  0.000000
 1.707071  4.267677  0.000000
 1.707071  4.318182  0.000000
 1.707071  4.368687  0.000000
 1.707071  4.419192  0.000000
 1.707071  4.469697  0.000000
 1.707071  4.520202  0.000000
 1.707071  4.570707  0.000000
 1.707071  4.621212  0.000000
 1.707071  4.671717  0.000000
 1.707071  4.722222  0.000000
 1.707071  4.772727  0.000000
 1.707071  4.823232  0.000000
 1.707071  4.873737  0.000000
 1.707071  4.924242  0.000000
 1.707071  4.974747  0.000000
 1.727273  0.025253  0.000000
 1.727273  0.075758  0.000000
 1.727273  0.126263  0.000000
 1.727273  0.176768  0.000000
 1.727273  0.227273  0.000000
 1.727273  0.277778  0.000000
 1.727273  0.328283  0.000000
 1.727273  0.378788  0.000000
 1.727273  0.429293  0.000000
 1.727273  0.479798  0.000000
 1.727273  0.530303  0.000000
 1.727273  0.580808  0.000000
 1.727273  0.631313  0.000000
 1.727273  0.681818  0.000000
 1.727273  0.732323  0.000000
 1.727273  0.782828  0.000000
 1.727273  0.833333  0.000000
 1.727273  0.883838  0.000000
 1.727273  0.934343  0.000000
 1.727273  0.984848  0.000000
 1.727273  1.035354  0.000000
 1.727273  1.085859  0.000000
 1.727273  1.136364  0.000000
 1.727273  1.186869  0.000000
 1.727273  1.237374  0.000000
 1.727273  1.287879  0.000000
 1.727273  1.338384  0.000000
 1.727273  1.388889  0.000000
 1.727273  1.439394  0.000000
 1.727273  1.489899  0.000000
 1.727273  1.540404  0.000000
 1.727273  1.590909  0.000000
 1.727273  1.641414  0.000000
 1.727273  1.691919  0.000000
 1.727273  1.742424  0.000000
 1.727273  1.792929  0.000000
 1.727273  1.843434  0.000000
 1.727273  1.893939  0.000000
 1.727273  1.944444  0.000000
 1.727273  1.994949  0.000000
 1.727273  2.045455  0.000000
 1.727273  2.095960  0.000000
 1.727273  2.146465  0.000000
 1.727273  2.196970  0.000000
 1.727273  2.247475  0.000000
 1.727273  2.297980  0.000000
 1.727273  2.348485  0.000000
 1.727273  2.398990  0.000000
 1.727273  2.449495  0.000000
 1.727273  2.500000  0.000000
 1.727273  2.550505  0.000000
 1.727273  2.601010  0.000000
 1.727273  2.651515  0.000000
 1.727273  2.702020  0.000000
 1.727273  2.752525  0.000000
 1.727273  2.803030  0.000000
 1.727273  2.853535  0.000000
 1.727273  2.904040  0.000000
 1.727273  2.954545  0.000000
 1.727273  3.005051  0.000000
 1.727273  3.055556  0.000000
 1.727273  3.106061  0.000000
 1.727273  3.156566  0.000000
 1.727273  3.207071  0.000000
 1.727273  3.257576  0.000000
 1.727273  3.308081  0.000000
 1.727273  3.358586  0.000000
 1.727273  3.409091  0.000000
 1.727273  3.459596  0.000000
 1.727273  3.510101  0.000000
 1.727273  3.560606  0.000000
 1.727273  3.611111  0.000000
 1.727273  3.661616  0.000000
 1.727273  3.712121  0.000000
 1.727273  3.762626  0.000000
 1.727273  3.813131  0.000000
 1.727273  3.863636  0.000000
 1.727273  3.914141  0.000000
 1.727273  3.964646  0.000000
 1.727273  4.015152  0.000000
 1.727273  4.065657  0.000000
 1.727273  4.116162  0.000000
 1.727273  4.166667  0.000000
 1.727273  4.217172  0.000000
 1.727273  4.267677  0.000000
 1.727273  4.318182  0.000000
 1.727273  4.368687  0.000000
 1.727273  4.419192  0.000000
 1.727273  4.469697  0.000000
 1.727273  4.520202  0.000000
 1.727273  4.570707  0.000000
 1.727273  4.621212  0.000000
 1.727273  4.671717  0.000000
 1.727273  4.722222  0.000000
 1.727273  4.772727  0.000000
 1.727273  4.823232  0.000000
 1.727273  4.873737  0.000000
 1.727273  4.924242  0.000000
 1.727273  4.974747  0.000000
 1.747475  0.025253  0.000000
 1.747475  0.075758  0.000000
 1.747475  0.126263  0.000000
 1.747475  0.176768  0.000000
 1.747475  0.227273  0.000000
 1.747475  0.277778  0.000000
 1.747475  0.328283  0.000000
 1.747475  0.378788  0.000000
 1.747475  0.429293  0.000000
 1.747475  0.479798  0.000000
 1.747475  0.530303  0.000000
 1.747475  0.580808  0.000000
 1.747475  0.631313  0.000000
 1.747475  0.681818  0.000000
 1.747475  0.732323  0.000000
 1.747475  0.782828  0.000000
 1.747475  0.833333  0.000000
 1.747475  0.883838  0.000000
 1.747475  0.934343  0.000000
 1.747475  0.984848  0.000000
 1.747475  1.035354  0.000000
 1.747475  1.085859  0.000000
 1.747475  1.136364  0.000000
 1.747475  1.186869  0.000000
 1.747475  1.237374  0.000000
 1.747475  1.287879  0.000000
 1.747475  1.338384  0.000000
 1.747475  1.388889  0.000000
 1.747475  1.439394  0.000000
 1.747475  1.489899  0.000000
 1.747475  1.540404  0.000000
 1.747475  1.590909  0.000000
 1.747475  1.641414  0.000000
 1.747475  1.691919  0.000000
 1.747475  1.742424  0.000000
 1.747475  1.792929  0.000000
 1.747475  1.843434  0.000000
 1.747475  1.893939  0.000000
 1.747475  1.944444  0.000000
 1.747475  1.994949  0.000000
 1.747475  2.045455  0.000000
 1.747475  2.095960  0.000000
 1.747475  2.146465  0.000000
 1.747475  2.196970  0.000000
 1.747475  2.247475  0.000000
 1.747475  2.297980  0.000000
 1.747475  2.348485  0.000000
 1.747475  2.398990  0.000000
 1.747475  2.449495  0.000000
 1.747475  2.500000  0.000000
 1.747475  2.550505  0.000000
 1.747475  2.601010  0.000000
 1.747475  2.651515  0.000000
 1.747475  2.702020  0.000000
 1.747475  2.752525  0.000000
 1.747475  2.803030  0.000000
 1.747475  2.853535  0.000000
 1.747475  2.904040  0.000000
 1.747475  2.954545  0.000000
 1.747475  3.005051  0.000000
 1.747475  3.055556  0.000000
 1.747475  3.106061  0.000000
 1.747475  3.156566  0.000000
 1.747475  3.207071  0.000000
 1.747475  3.257576  0.000000
 1.747475  3.308081  0.000000
 1.747475  3.358586  0.000000
 1.747475  3.409091  1.000000
 1.747475  3.459596  0.000000
 1.747475  3.510101  0.000000
 1.747475  3.560606  0.000000
 1.747475  3.611111  0.000000
 1.747475  3.661616  0.000000
 1.747475  3.712121  0.000000
 1.747475  3.762626  0.000000
 1.747475  3.813131  0.000000
 1.747475  3.863636  0.000000
 1.747475  3.914141  0.000000
 1.747475  3.964646  0.000000
 1.747475  4.015152  0.000000
 1.747475  4.065657  0.000000
 1.747475  4.116162  0.000000
 1.747475  4.166667  0.000000
 1.747475  4.217172  0.000000
 1.747475  4.267677  0.000000
 1.747475  4.318182  0.000000
 1.747475  4.368687  0.000000
 1.747475  4.419192  0.000000
 1.747475  4.469697  0.000000
 1.747475  4.520202  0.000000
 1.747475  4.570707  0.000000
 1.747475  4.621212  0.000000
 1.747475  4.671717  0.000000
 1.747475  4.722222  0.000000
 1.747475  4.772727  0.000000
 1.747475  4.823232  0.000000
 1.747475  4.873737  0.000000
 1.747475  4.924242  0.000000
 1.747475  4.974747  0.000000
 1.767677  0.025253  0.000000
 1.767677  0.075758  0.000000
 1.767677  0.126263  0.000000
 1.767677  0.176768  0.000000
 1.767677  0.227273  0.000000
 1.767677  0.277778  0.000000
 1.767677  0.328283  0.000000
 1.767677  0.378788  0.000000
 1.767677  0.429293  0.000000
 1.767677  0.479798  0.000000
 1.767677  0.530303  0.000000
 1.767677  0.580808  0.000000
 1.767677  0.631313  0.000000
 1.767677  0.681818  0.000000
 1.767677  0.732323  0.000000
 1.767677  0.782828  0.000000
 1.767677  0.833333  0.000000
 1.767677  0.883838  0.000000
 1.767677  0.934343  0.000000
 1.767677  0.984848  0.000000
 1.767677  1.035354  0.000000
 1.767677  1.085859  0.000000
 1.767677  1.136364  0.000000
 1.767677  1.186869  0.000000
 1.767677  1.237374  0.000000
 1.767677  1.287879  0.000000
 1.767677  1.338384  0.000000
 1.767677  1.388889  0.000000
 1.767677  1.439394  0.000000
 1.767677  1.489899  0.000000
 1.767677  1.540404  0.000000
 1.767677  1.590909  0.000000
 1.767677  1.641414  0.000000
 1.767677  1.691919  0.000000
 1.767677  1.742424  0.000000
 1.767677  1.792929  0.000000
 1.767677  1.843434  0.000000
 1.767677  1.893939  0.000000
 1.767677  1.944444  0.000000
 1.767677  1.994949  0.000000
 1.767677  2.045455  0.000000
 1.767677  2.095960  0.000000
 1.767677  2.146465  0.000000
 1.767677  2.196970  0.000000
 1.767677  2.247475  0.000000
 1.767677  2.297980  0.000000
 1.767677  2.348485  0.000000
 1.767677  2.398990  0.000000
 1.767677  2.449495  0.000000
 1.767677  2.500000  0.000000
 1.767677  2.550505  0.000000
 1.767677  2.601010  0.000000
 1.767677  2.651515  0.000000
 1.767677  2.702020  0.000000
 1.767677  2.752525  0.000000
 1.767677  2.803030  0.000000
 1.767677  2.853535  0.000000
 1.767677  2.904040  0.000000
 1.767677  2.954545  0.000000
 1.767677  3.005051  0.000000
 1.767677  3.055556  0.000000
 1.767677  3.106061  0.000000
 1.767677  3.156566  0.000000
 1.767677  3.207071  0.000000
 1.767677  3.257576  0.000000
 1.767677  3.308081  0.000000
 1.767677  3.358586  0.000000
 1.767677  3.409091  0.000000
 1.767677  3.459596  0.000000
 1.767677  3.510101  0.000000
 1.767677  3.560606  0.000000
 1.767677  3.611111  0.000000
 1.767677  3.661616  0.000000
 1.767677  3.712121  0.000000
 1.767677  3.762626  0.000000
 1.767677  3.813131  0.000000
 1.767677  3.863636  0.000000
 1.767677  3.914141  0.000000
 1.767677  3.964646  0.000000
 1.767677  4.015152  0.000000
 1.767677  4.065657  0.000000
 1.767677  4.116162  0.000000
 1.767677  4.166667  0.000000
 1.767677  4.217172  0.000000
 1.767677  4.267677  0.000000
 1.767677  4.318182  0.000000
 1.767677  4.368687  0.000000
 1.767677  4.419192  0.000000
 1.767677  4.469697  0.000000
 1.767677  4.520202  0.000000
 1.767677  4.570707  0.000000
 1.767677  4.621212  0.000000
 1.767677  4.671717  0.000000
 1.767677  4.722222  0.000000
 1.767677  4.772727  0.000000
 1.767677  4.823232  0.000000
 1.767677  4.873737  0.000000
 1.767677  4.924242  0.000000
 1.767677  4.974747  0.000000
 1.787879  0.025253  0.000000
 1.787879  0.075758  0.000000
 1.787879  0.126263  0.000000
 1.787879  0.176768  0.000000
 1.787879  0.227273  0.000000
 1.787879  0.277778  0.000000
 1.787879  0.328283  0.000000
 1.787879  0.378788  0.000000
 1.787879  0.429293  0.000000
 1.787879  0.479798  0.000000
 1.787879  0.530303  0.000000
 1.787879  0.580808  0.000000
 1.787879  0.631313  0.000000
 1.787879  0.681818  0.000000
 1.787879  0.732323  0.000000
 1.787879  0.782828  0.000000
 1.787879  0.833333  0.000000
 1.787879  0.883838  0.000000
 1.787879  0.934343  0.000000
 1.787879  0.984848  0.000000
 1.787879  1.035354  0.000000
 1.787879  1.085859  0.000000
 1.787879  1.136364  0.000000
 1.787879  1.186869  0.000000
 1.787879  1.237374  0.000000
 1.787879  1.287879  0.000000
 1.787879  1.338384  0.000000
 1.787879  1.388889  0.000000
 1.787879  1.439394  0.000000
 1.787879  1.489899  0.000000
 1.787879  1.540404  0.000000
 1.787879  1.590909  0.000000
 1.787879  1.641414  0.000000
 1.787879  1.691919  0.000000
 1.787879  1.742424  0.000000
 1.787879  1.792929  0.000000
 1.787879  1.843434  0.000000
 1.787879  1.893939  0.000000
 1.787879  1.944444  0.000000
 1.787879  1.994949  0.000000
 1.787879  2.045455  0.000000
 1.787879  2.095960  0.000000
 1.787879  2.146465  0.000000
 1.787879  2.196970  0.000000
 1.787879  2.247475  0.000000
 1.787879  2.297980  0.000000
 1.787879  2.348485  0.000000
 1.787879  2.398990  0.000000
 1.787879  2.449495  0.000000
 1.787879  2.500000  0.000000
 1.787879  2.550505  0.000000
 1.787879  2.601010  0.000000
 1.787879  2.651515  0.000000
 1.787879  2.702020  0.000000
 1.787879  2.752525  0.000000
 1.787879  2.803030  0.000000
 1.787879  2.853535  0.000000
 1.787879  2.904040  0.000000
 1.787879  2.954545  0.000000
 1.787879  3.005051  0.000000
 1.787879  3.055556  0.000000
 1.787879  3.106061  0.000000
 1.787879  3.156566  0.000000
 1.787879  3.207071  0.000000
 1.787879  3.257576  0.000000
 1.787879  3.308081  0.000000
 1.787879  3.358586  0.000000
 1.787879  3.409091  0.000000
 1.787879  3.459596  0.000000
 1.787879  3.510101  0.000000
 1.787879  3.560606  0.000000
 1.787879  3.611111  0.000000
 1.787879  3.661616  0.000000
 1.787879  3.712121  0.000000
 1.787879  3.762626  0.000000
 1.787879  3.813131  0.000000
 1.787879  3.863636  0.000000
 1.787879  3.914141  0.000000
 1.787879  3.964646  0.000000
 1.787879  4.015152  0.000000
 1.787879  4.065657  0.000000
 1.787879  4.116162  0.000000
 1.787879  4.166667  0.000000
 1.787879  4.217172  0.000000
 1.787879  4.267677  0.000000
 1.787879  4.318182  0.000000
 1.787879  4.368687  0.000000
 1.787879  4.419192  0.000000
 1.787879  4.469697  0.000000
 1.787879  4.520202  0.000000
 1.787879  4.570707  0.000000
 1.787879  4.621212  0.000000
 1.787879  4.671717  0.000000
 1.787879  4.722222  0.000000
 1.787879  4.772727  0.000000
 1.787879  4.823232  0.000000
 1.787879  4.873737  0.000000
 1.787879  4.924242  0.000000
 1.787879  4.974747  0.000000
 1.808081  0.025253  0.000000
 1.808081  0.075758  0.000000
 1.808081  0.126263  0.000000
 1.808081  0.176768  0.000000
 1.808081  0.227273  0.000000
 1.808081  0.277778  0.000000
 1.808081  0.328283  0.000000
 1.808081  0.378788  0.000000
 1.808081  0.429293  0.000000
 1.808081  0.479798  0.000000
 1.808081  0.530303  0.000000
 1.808081  0.580808  0.000000
 1.808081  0.631313  0.000000
 1.808081  0.681818  0.000000
 1.808081  0.732323  0.000000
 1.808081  0.782828  0.000000
 1.808081  0.833333  0.000000
 1.808081  0.883838  0.000000
 1.808081  0.934343  0.000000
 1.808081  0.984848  0.000000
 1.808081  1.035354  0.000000
 1.808081  1.085859  0.000000
 1.808081  1.136364  0.000000
 1.808081  1.186869  0.000000
 1.808081  1.237374  0.000000
 1.808081  1.287879  0.000000
 1.808081  1.338384  0.000000
 1.808081  1.388889  0.000000
 1.808081  1.439394  0.000000
 1.808081  1.489899  0.000000
 1.808081  1.540404  0.000000
 1.808081  1.590909  0.000000
 1.808081  1.641414  0.000000
 1.808081  1.691919  0.000000
 1.808081  1.742424  0.000000
 1.808081  1.792929  0.000000
 1.808081  1.843434  0.000000
 1.808081  1.893939  0.000000
 1.808081  1.944444  0.000000
 1.808081  1.994949  0.000000
 1.808081  2.045455  0.000000
 1.808081  2.095960  0.000000
 1.808081  2.146465  0.000000
 1.808081  2.196970  0.000000
 1.808081  2.247475  0.000000
 1.808081  2.297980  0.000000
 1.808081  2.348485  0.000000
 1.808081  2.398990  0.000000
 1.808081  2.449495  0.000000
 1.808081  2.500000  0.000000
 1.808081  2.550505  0.000000
 1.808081  2.601010  0.000000
 1.808081  2.651515  0.000000
 1.808081  2.702020  0.000000
 1.808081  2.752525  0.000000
 1.808081  2.803030  0.000000
 1.808081  2.853535  0.000000
 1.808081  2.904040  0.000000
 1.808081  2.954545  0.000000
 1.808081  3.005051  0.000000
 1.808081  3.055556  0.000000
 1.808081  3.106061  0.000000
 1.808081  3.156566  0.000000
 1.808081  3.207071  0.000000
 1.808081  3.257576  0.000000
 1.808081  3.308081  0.000000
 1.808081  3.358586  0.000000
 1.808081  3.409091  0.000000
 1.808081  3.459596  0.000000
 1.808081  3.510101  0.000000
 1.808081  3.560606  0.000000
 1.808081  3.611111  0.000000
 1.808081  3.661616  0.000000
 1.808081  3.712121  0.000000
 1.808081  3.762626  0.000000
 1.808081  3.813131  0.000000
 1.808081  3.863636  0.000000
 1.808081  3.914141  0.000000
 1.808081  3.964646  0.000000
 1.808081  4.015152  0.000000
 1.808081  4.065657  0.000000
 1.808081  4.116162  0.000000
 1.808081  4.166667  0.000000
 1.808081  4.217172  0.000000
 1.808081  4.267677  0.000000
 1.808081  4.318182  0.000000
 1.808081  4.368687  0.000000
 1.808081  4.419192  0.000000
 1.808081  4.469697  0.000000
 1.808081  4.520202  0.000000
 1.808081  4.570707  0.000000
 1.808081  4.621212  0.000000
 1.808081  4.671717  0.000000
 1.808081  4.722222  0.000000
 1.808081  4.772727  0.000000
 1.808081  4.823232  0.000000
 1.808081  4.873737  0.000000
 1.808081  4.924242  0.000000
 1.808081  4.974747  0.000000
 1.828283  0.025253  0.000000
 1.828283  0.075758  0.000000
 1.828283  0.126263  0.000000
 1.828283  0.176768  0.000000
 1.828283  0.227273  0.000000
 1.828283  0.277778  0.000000
 1.828283  0.328283  0.000000
 1.828283  0.378788  0.000000
 1.828283  0.429293  0.000000
 1.828283  0.479798  0.000000
 1.828283  0.530303  0.000000
 1.828283  0.580808  0.000000
 1.828283  0.631313  0.000000
 1.828283  0.681818  0.000000
 1.828283  0.732323  0.000000
 1.828283  0.782828  0.000000
 1.828283  0.833333  0.000000
 1.828283  0.883838  0.000000
 1.828283  0.934343  0.000000
 1.828283  0.984848  0.000000
 1.828283  1.035354  0.000000
 1.828283  1.085859  0.000000
 1.828283  1.136364  0.000000
 1.828283  1.186869  0.000000
 1.828283  1.237374  0.000000
 1.828283  1.287879  0.000000
 1.828283  1.338384  0.000000
 1.828283  1.388889  0.000000
 1.828283  1.439394  0.000000
 1.828283  1.489899  0.000000
 1.828283  1.540404  0.000000
 1.828283  1.590909  0.000000
 1.828283  1.641414  0.000000
 1.828283  1.691919  0.000000
 1.828283  1.742424  0.000000
 1.828283  1.792929  0.000000
 1.828283  1.843434  0.000000
 1.828283  1.893939  0.000000
 1.828283  1.944444  0.000000
 1.828283  1.994949  0.000000
 1.828283  2.045455  0.000000
 1.828283  2.095960  0.000000
 1.828283  2.146465  0.000000
 1.828283  2.196970  0.000000
 1.828283  2.247475  0.000000
 1.828283  2.297980  0.000000
 1.828283  2.348485  0.000000
 1.828283  2.398990  0.000000
 1.828283  2.449495  0.000000
 1.828283  2.500000  0.000000
 1.828283  2.550505  0.000000
 1.828283  2.601010  0.000000
 1.828283  2.651515  0.000000
 1.828283  2.702020  0.000000
 1.828283  2.752525  0.000000
 1.828283  2.803030  0.000000
 1.828283  2.853535  0.000000
 1.828283  2.904040  0.000000
 1.828283  2.954545  0.000000
 1.828283  3.005051  0.000000
 1.828283  3.055556  0.000000
 1.828283  3.106061  0.000000
 1.828283  3.156566  0.000000
 1.828283  3.207071  0.000000
 1.828283  3.257576  0.000000
 1.828283  3.308081  0.000000
 1.828283  3.358586  0.000000
 1.828283  3.409091  0.000000
 1.828283  3.459596  0.000000
 1.828283  3.510101  0.000000
 1.828283  3.560606  0.000000
 1.828283  3.611111  0.000000
 1.828283  3.661616  0.000000
 1.828283  3.712121  0.000000
 1.828283  3.762626  0.000000
 1.828283  3.813131  0.000000
 1.828283  3.863636  0.000000
 1.828283  3.914141  0.000000
 1.828283  3.964646  0.000000
 1.828283  4.015152  0.000000
 1.828283  4.065657  0.000000
 1.828283  4.116162  0.000000
 1.828283  4.166667  0.000000
 1.828283  4.217172  0.000000
 1.828283  4.267677  0.000000
 1.828283  4.318182  0.000000
 1.828283  4.368687  0.000000
 1.828283  4.419192  0.000000
 1.828283  4.469697  0.000000
 1.828283  4.520202  0.000000
 1.828283  4.570707  0.000000
 1.828283  4.621212  0.000000
 1.828283  4.671717  0.000000
 1.828283  4.722222  0.000000
 1.828283  4.772727  0.000000
 1.828283  4.823232  0.000000
 1.828283  4.873737  0.000000
 1.828283  4.924242  0.000000
 1.828283  4.974747  0.000000
 1.848485  0.025253  0.000000
 1.848485  0.075758  0.000000
 1.848485  0.126263  0.000000
 1.848485  0.176768  0.000000
 1.848485  0.227273  0.000000
 1.848485  0.277778  0.000000
 1.848485  0.328283  0.000000
 1.848485  0.378788  0.000000
 1.848485  0.429293  0.000000
 1.848485  0.479798  0.000000
 1.848485  0.530303  0.000000
 1.848485  0.580808  0.000000
 1.848485  0.631313  0.000000
 1.848485  0.681818  0.000000
 1.848485  0.732323  0.000000
 1.848485  0.782828  0.000000
 1.848485  0.833333  0.000000
 1.848485  0.883838  0.000000
 1.848485  0.934343  0.000000
 1.848485  0.984848  0.000000
 1.848485  1.035354  0.000000
 1.848485  1.085859  0.000000
 1.848485  1.136364  0.000000
 1.848485  1.186869  0.000000
 1.848485  1.237374  0.000000
 1.848485  1.287879  0.000000
 1.848485  1.338384  0.000000
 1.848485  1.388889  0.000000
 1.848485  1.439394  0.000000
 1.848485  1.489899  0.000000
 1.848485  1.540404  0.000000
 1.848485  1.590909  0.000000
 1.848485  1.641414  0.000000
 1.848485  1.691919  0.000000
 1.848485  1.742424  0.000000
 1.848485  1.792929  0.000000
 1.848485  1.843434  0.000000
 1.848485  1.893939  0.000000
 1.848485  1.944444  0.000000
 1.848485  1.994949  0.000000
 1.848485  2.045455  0.000000
 1.848485  2.095960  0.000000
 1.848485  2.146465  0.000000
 1.848485  2.196970  0.000000
 1.848485  2.247475  0.000000
 1.848485  2.297980  0.000000
 1.848485  2.348485  0.000000
 1.848485  2.398990  0.000000
 1.848485  2.449495  0.000000
 1.848485  2.500000  0.000000
 1.848485  2.550505  0.000000
 1.848485  2.601010  0.000000
 1.848485  2.651515  0.000000
 1.848485  2.702020  0.000000
 1.848485  2.752525  0.000000
 1.848485  2.803030  0.000000
 1.848485  2.853535  0.000000
 1.848485  2.904040  0.000000
 1.848485  2.954545  0.000000
 1.848485  3.005051  0.000000
 1.848485  3.055556  0.000000
 1.848485  3.106061  0.000000
 1.848485  3.156566  0.000000
 1.848485  3.207071  0.000000
 1.848485  3.257576  0.000000
 1.848485  3.308081  0.000000
 1.848485  3.358586  0.000000
 1.848485  3.409091  0.000000
 1.848485  3.459596  0.000000
 1.848485  3.510101  0.000000
 1.848485  3.560606  0.000000
 1.848485  3.611111  0.000000
 1.848485  3.661616  0.000000
 1.848485  3.712121  0.000000
 1.848485  3.762626  0.000000
 1.848485  3.813131  0.000000
 1.848485  3.863636  0.000000
 1.848485  3.914141  0.000000
 1.848485  3.964646  0.000000
 1.848485  4.015152  0.000000
 1.848485  4.065657  0.000000
 1.848485  4.116162  0.000000
 1.848485  4.166667  0.000000
 1.848485  4.217172  0.000000
 1.848485  4.267677  0.000000
 1.848485  4.318182  0.000000
 1.848485  4.368687  0.000000
 1.848485  4.419192  0.000000
 1.848485  4.469697  0.000000
 1.848485  4.520202  0.000000
 1.848485  4.570707  0.000000
 1.848485  4.621212  0.000000
 1.848485  4.671717  0.000000
 1.848485  4.722222  0.000000
 1.848485  4.772727  0.000000
 1.848485  4.823232  0.000000
 1.848485  4.873737  0.000000
 1.848485  4.924242  0.000000
 1.848485  4.974747  0.000000
 1.868687  0.025253  0.000000
 1.868687  0.075758  0.000000
 1.868687  0.126263  0.000000
 1.868687  0.176768  0.000000
 1.868687  0.227273  0.000000
 1.868687  0.277778  0.000000
 1.868687  0.328283  0.000000
 1.868687  0.378788  0.000000
 1.868687  0.429293  0.000000
 1.868687  0.479798  0.000000
 1.868687  0.530303  0.000000
 1.868687  0.580808  0.000000
 1.868687  0.631313  0.000000
 1.868687  0.681818  0.000000
 1.868687  0.732323  0.000000
 1.868687  0.782828  0.000000
 1.868687  0.833333  0.000000
 1.868687  0.883838  0.000000
 1.868687  0.934343  0.000000
 1.868687  0.984848  0.000000
 1.868687  1.035354  0.000000
 1.868687  1.085859  0.000000
 1.868687  1.136364  0.000000
 1.868687  1.186869  0.000000
 1.868687  1.237374  0.000000
 1.868687  1.287879  0.000000
 1.868687  1.338384  0.000000
 1.868687  1.388889  0.000000
 1.868687  1.439394  0.000000
 1.868687  1.489899  0.000000
 1.868687  1.540404  0.000000
 1.868687  1.590909  0.000000
 1.868687  1.641414  0.000000
 1.868687  1.691919  0.000000
 1.868687  1.742424  0.000000
 1.868687  1.792929  0.000000
 1.868687  1.843434  0.000000
 1.868687  1.893939  0.000000
 1.868687  1.944444  0.000000
 1.868687  1.994949  0.000000
 1.868687  2.045455  0.000000
 1.868687  2.095960  0.000000
 1.868687  2.146465  0.000000
 1.868687  2.196970  0.000000
 1.868687  2.247475  0.000000
 1.868687  2.297980  0.000000
 1.868687  2.348485  0.000000
 1.868687  2.398990  0.000000
 1.868687  2.449495  0.000000
 1.868687  2.500000  0.000000
 1.868687  2.550505  0.000000
 1.868687  2.601010  0.000000
 1.868687  2.651515  0.000000
 1.868687  2.702020  0.000000
 1.868687  2.752525  0.000000
 1.868687  2.803030  0.000000
 1.868687  2.853535  0.000000
 1.868687  2.904040  0.000000
 1.868687  2.954545  0.000000
 1.868687  3.005051  0.000000
 1.868687  3.055556  0.000000
 1.868687  3.106061  0.000000
 1.868687  3.156566  0.000000
 1.868687  3.207071  0.000000
 1.868687  3.257576  0.000000
 1.868687  3.308081  0.000000
 1.868687  3.358586  0.000000
 1.868687  3.409091  0.000000
 1.868687  3.459596  0.000000
 1.868687  3.510101  0.000000
 1.868687  3.560606  0.000000
 1.868687  3.611111  0.000000
 1.868687  3.661616  0.000000
 1.868687  3.712121  0.000000
 1.868687  3.762626  0.000000
 1.868687  3.813131  0.000000
 1.868687  3.863636  0.000000
 1.868687  3.914141  0.000000
 1.868687  3.964646  0.000000
 1.868687  4.015152  0.000000
 1.868687  4.065657  0.000000
 1.868687  4.116162  0.000000
 1.868687  4.166667  0.000000
 1.868687  4.217172  0.000000
 1.868687  4.267677  0.000000
 1.868687  4.318182  0.000000
 1.868687  4.368687  0.000000
 1.868687  4.419192  0.000000
 1.868687  4.469697  0.000000
 1.868687  4.520202  0.000000
 1.868687  4.570707  0.000000
 1.868687  4.621212  0.000000
 1.868687  4.671717  0.000000
 1.868687  4.722222  0.000000
 1.868687  4.772727  0.000000
 1.868687  4.823232  0.000000
 1.868687  4.873737  0.000000
 1.868687  4.924242  0.000000
 1.868687  4.974747  0.000000
 1.888889  0.025253  0.000000
 1.888889  0.075758  0.000000
 1.888889  0.126263  0.000000
 1.888889  0.176768  0.000000
 1.888889  0.227273  0.000000
 1.888889  0.277778  0.000000
 1.888889  0.328283  0.000000
 1.888889  0.378788  0.000000
 1.888889  0.429293  0.000000
 1.888889  0.479798  0.000000
 1.888889  0.530303  0.000000
 1.888889  0.580808  0.000000
 1.888889  0.631313  0.000000
 1.888889  0.681818  0.000000
 1.888889  0.732323  0.000000
 1.888889  0.782828  0.000000
 1.888889  0.833333  0.000000
 1.888889  0.883838  0.000000
 1.888889  0.934343  0.000000
 1.888889  0.984848  0.000000
 1.888889  1.035354  0.000000
 1.888889  1.085859  0.000000
 1.888889  1.136364  0.000000
 1.888889  1.186869  0.000000
 1.888889  1.237374  0.000000
 1.888889  1.287879  0.000000
 1.888889  1.338384  0.000000
 1.888889  1.388889  0.000000
 1.888889  1.439394  0.000000
 1.888889  1.489899  0.000000
 1.888889  1.540404  0.000000
 1.888889  1.590909  0.000000
 1.888889  1.641414  0.000000
 1.888889  1.691919  0.000000
 1.888889  1.742424  0.000000
 1.888889  1.792929  0.000000
 1.888889  1.843434  0.000000
 1.888889  1.893939  0.000000
 1.888889  1.944444  0.000000
 1.888889  1.994949  0.000000
 1.888889  2.045455  0.000000
 1.888889  2.095960  0.000000
 1.888889  2.146465  0.000000
 1.888889  2.196970  0.000000
 1.888889  2.247475  0.000000
 1.888889  2.297980  0.000000
 1.888889  2.348485  0.000000
 1.888889  2.398990  0.000000
 1.888889  2.449495  0.000000
 1.888889  2.500000  0.000000
 1.888889  2.550505  0.000000
 1.888889  2.601010  0.000000
 1.888889  2.651515  0.000000
 1.888889  2.702020  0.000000
 1.888889  2.752525  0.000000
 1.888889  2.803030  0.000000
 1.888889  2.853535  0.000000
 1.888889  2.904040  0.000000
 1.888889  2.954545  0.000000
 1.888889  3.005051  0.000000
 1.888889  3.055556  0.000000
 1.888889  3.106061  0.000000
 1.888889  3.156566  0.000000
 1.888889  3.207071  0.000000
 1.888889  3.257576  0.000000
 1.888889  3.308081  0.000000
 1.888889  3.358586  0.000000
 1.888889  3.409091  0.000000
 1.888889  3.459596  0.000000
 1.888889  3.510101  0.000000
 1.888889  3.560606  0.000000
 1.888889  3.611111  0.000000
 1.888889  3.661616  0.000000
 1.888889  3.712121  0.000000
 1.888889  3.762626  0.000000
 1.888889  3.813131  0.000000
 1.888889  3.863636  0.000000
 1.888889  3.914141  0.000000
 1.888889  3.964646  0.000000
 1.888889  4.015152  0.000000
 1.888889  4.065657  0.000000
 1.888889  4.116162  0.000000
 1.888889  4.166667  0.000000
 1.888889  4.217172  0.000000
 1.888889  4.267677  0.000000
 1.888889  4.318182  0.000000
 1.888889  4.368687  0.000000
 1.888889  4.419192  0.000000
 1.888889  4.469697  0.000000
 1.888889  4.520202  0.000000
 1.888889  4.570707  0.000000
 1.888889  4.621212  0.000000
 1.888889  4.671717  0.000000
 1.888889  4.722222  0.000000
 1.888889  4.772727  0.000000
 1.888889  4.823232  0.000000
 1.888889  4.873737  0.000000
 1.888889  4.924242  0.000000
 1.888889  4.974747  0.000000
 1.909091  0.025253  0.000000
 1.909091  0.075758  0.000000
 1.909091  0.126263  0.000000
 1.909091  0.176768  0.000000
 1.909091  0.227273  0.000000
 1.909091  0.277778  0.000000
 1.909091  0.328283  0.000000
 1.909091  0.378788  0.000000
 1.909091  0.429293  0.000000
 1.909091  0.479798  0.000000
 1.909091  0.530303  0.000000
 1.909091  0.580808  0.000000
 1.909091  0.631313  0.000000
 1.909091  0.681818  0.000000
 1.909091  0.732323  0.000000
 1.909091  0.782828  0.000000
 1.909091  0.833333  0.000000
 1.909091  0.883838  0.000000
 1.909091  0.934343  0.000000
 1.909091  0.984848  0.000000
 1.909091  1.035354  0.000000
 1.909091  1.085859  0.000000
 1.909091  1.136364  0.000000
 1.909091  1.186869  0.000000
 1.909091  1.237374  0.000000
 1.909091  1.287879  0.000000
 1.909091  1.338384  0.000000
 1.909091  1.388889  0.000000
 1.909091  1.439394  0.000000
 1.909091  1.489899  0.000000
 1.909091  1.540404  0.000000
 1.909091  1.590909  0.000000
 1.909091  1.641414  0.000000
 1.909091  1.691919  0.000000
 1.909091  1.742424  0.000000
 1.909091  1.792929  0.000000
 1.909091  1.843434  0.000000
 1.909091  1.893939  0.000000
 1.909091  1.944444  0.000000
 1.909091  1.994949  0.000000
 1.909091  2.045455  0.000000
 1.909091  2.095960  0.000000
 1.909091  2.146465  0.000000
 1.909091  2.196970  0.000000
 1.909091  2.247475  0.000000
 1.909091  2.297980  0.000000
 1.909091  2.348485  0.000000
 1.909091  2.398990  0.000000
 1.909091  2.449495  0.000000
 1.909091  2.500000  0.000000
 1.909091  2.550505  0.000000
 1.909091  2.601010  0.000000
 1.909091  2.651515  0.000000
 1.909091  2.702020  0.000000
 1.909091  2.752525  0.000000
 1.909091  2.803030  0.000000
 1.909091  2.853535  0.000000
 1.909091  2.904040  0.000000
 1.909091  2.954545  0.000000
 1.909091  3.005051  0.000000
 1.909091  3.055556  0.000000
 1.909091  3.106061  0.000000
 1.909091  3.156566  0.000000
 1.909091  3.207071  0.000000
 1.909091  3.257576  0.000000
 1.909091  3.308081  0.000000
 1.909091  3.358586  0.000000
 1.909091  3.409091  0.000000
 1.909091  3.459596  0.000000
 1.909091  3.510101  0.000000
 1.909091  3.560606  0.000000
 1.909091  3.611111  0.000000
 1.909091  3.661616  0.000000
 1.909091  3.712121  0.000000
 1.909091  3.762626  0.000000
 1.909091  3.813131  0.000000
 1.909091  3.863636  0.000000
 1.909091  3.914141  0.000000
 1.909091  3.964646  0.000000
 1.909091  4.015152  0.000000
 1.909091  4.065657  0.000000
 1.909091  4.116162  0.000000
 1.909091  4.166667  0.000000
 1.909091  4.217172  0.000000
 1.909091  4.267677  0.000000
 1.909091  4.318182  0.000000
 1.909091  4.368687  0.000000
 1.909091  4.419192  0.000000
 1.909091  4.469697  0.000000
 1.909091  4.520202  0.000000
 1.909091  4.570707  0.000000
 1.909091  4.621212  0.000000
 1.909091  4.671717  0.000000
 1.909091  4.722222  0.000000
 1.909091  4.772727  0.000000
 1.909091  4.823232  0.000000
 1.909091  4.873737  0.000000
 1.909091  4.924242  0.000000
 1.909091  4.974747  0.000000
 1.929293  0.025253  0.000000
 1.929293  0.075758  0.000000
 1.929293  0.126263  0.000000
 1.929293  0.176768  0.000000
 1.929293  0.227273  0.000000
 1.929293  0.277778  0.000000
 1.929293  0.328283  0.000000
 1.929293  0.378788  0.000000
 1.929293  0.429293  0.000000
 1.929293  0.479798  0.000000
 1.929293  0.530303  0.000000
 1.929293  0.580808  0.000000
 1.929293  0.631313  0.000000
 1.929293  0.681818  0.000000
 1.929293  0.732323  0.000000
 1.929293  0.782828  0.000000
 1.929293  0.833333  0.000000
 1.929293  0.883838  0.000000
 1.929293  0.934343  0.000000
 1.929293  0.984848  0.000000
 1.929293  1.035354  0.000000
 1.929293  1.085859  0.000000
 1.929293  1.136364  0.000000
 1.929293  1.186869  0.000000
 1.929293  1.237374  0.000000
 1.929293  1.287879  0.000000
 1.929293  1.338384  0.000000
 1.929293  1.388889  0.000000
 1.929293  1.439394  0.000000
 1.929293  1.489899  0.000000
 1.929293  1.540404  0.000000
 1.929293  1.590909  0.000000
 1.929293  1.641414  0.000000
 1.929293  1.691919  0.000000
 1.929293  1.742424  0.000000
 1.929293  1.792929  0.000000
 1.929293  1.843434  0.000000
 1.929293  1.893939  0.000000
 1.929293  1.944444  0.000000
 1.929293  1.994949  0.000000
 1.929293  2.045455  0.000000
 1.929293  2.095960  0.000000
 1.929293  2.146465  0.000000
 1.929293  2.196970  0.000000
 1.929293  2.247475  0.000000
 1.929293  2.297980  0.000000
 1.929293  2.348485  0.000000
 1.929293  2.398990  0.000000
 1.929293  2.449495  0.000000
 1.929293  2.500000  0.000000
 1.929293  2.550505  0.000000
 1.929293  2.601010  0.000000
 1.929293  2.651515  0.000000
 1.929293  2.702020  0.000000
 1.929293  2.752525  0.000000
 1.929293  2.803030  0.000000
 1.929293  2.853535  0.000000
 1.929293  2.904040  0.000000
 1.929293  2.954545  0.000000
 1.929293  3.005051  0.000000
 1.929293  3.055556  0.000000
 1.929293  3.106061  0.000000
 1.929293  3.156566  0.000000
 1.929293  3.207071  0.000000
 1.929293  3.257576  0.000000
 1.929293  3.308081  0.000000
 1.929293  3.358586  0.000000
 1.929293  3.409091  0.000000
 1.929293  3.459596  0.000000
 1.929293  3.510101  0.000000
 1.929293  3.560606  0.000000
 1.929293  3.611111  0.000000
 1.929293  3.661616  0.000000
 1.929293  3.712121  0.000000
 1.929293  3.762626  0.000000
 1.929293  3.813131  0.000000
 1.929293  3.863636  0.000000
 1.929293  3.914141  0.000000
 1.929293  3.964646  0.000000
 1.929293  4.015152  0.000000
 1.929293  4.065657  0.000000
 1.929293  4.116162  0.000000
 1.929293  4.166667  0.000000
 1.929293  4.217172  0.000000
 1.929293  4.267677  0.000000
 1.929293  4.318182  0.000000
 1.929293  4.368687  0.000000
 1.929293  4.419192  0.000000
 1.929293  4.469697  0.000000
 1.929293  4.520202  0.000000
 1.929293  4.570707  0.000000
 1.929293  4.621212  0.000000
 1.929293  4.671717  0.000000
 1.929293  4.722222  0.000000
 1.929293  4.772727  0.000000
 1.929293  4.823232  0.000000
 1.929293  4.873737  0.000000
 1.929293  4.924242  0.000000
 1.929293  4.974747  0.000000
 1.949495  0.025253  0.000000
 1.949495  0.075758  0.000000
 1.949495  0.126263  0.000000
 1.949495  0.176768  0.000000
 1.949495  0.227273  0.000000
 1.949495  0.277778  0.000000
 1.949495  0.328283  0.000000
 1.949495  0.378788  0.000000
 1.949495  0.429293  0.000000
 1.949495  0.479798  0.000000
 1.949495  0.530303  0.000000
 1.949495  0.580808  0.000000
 1.949495  0.631313  0.000000
 1.949495  0.681818  0.000000
 1.949495  0.732323  0.000000
 1.949495  0.782828  0.000000
 1.949495  0.833333  0.000000
 1.949495  0.883838  0.000000
 1.949495  0.934343  0.000000
 1.949495  0.984848  0.000000
 1.949495  1.035354  0.000000
 1.949495  1.085859  0.000000
 1.949495  1.136364  0.000000
 1.949495  1.186869  0.000000
 1.949495  1.237374  0.000000
 1.949495  1.287879  0.000000
 1.949495  1.338384  0.000000
 1.949495  1.388889  0.000000
 1.949495  1.439394  0.000000
 1.949495  1.489899  0.000000
 1.949495  1.540404  0.000000
 1.949495  1.590909  0.000000
 1.949495  1.641414  0.000000
 1.949495  1.691919  0.000000
 1.949495  1.742424  0.000000
 1.949495  1.792929  0.000000
 1.949495  1.843434  0.000000
 1.949495  1.893939  0.000000
 1.949495  1.944444  0.000000
 1.949495  1.994949  0.000000
 1.949495  2.045455  0.000000
 1.949495  2.095960  0.000000
 1.949495  2.146465  0.000000
 1.949495  2.196970  0.000000
 1.949495  2.247475  0.000000
 1.949495  2.297980  0.000000
 1.949495  2.348485  0.000000
 1.949495  2.398990  0.000000
 1.949495  2.449495  0.000000
 1.949495  2.500000  0.000000
 1.949495  2.550505  0.000000
 1.949495  2.601010  0.000000
 1.949495  2.651515  0.000000
 1.949495  2.702020  0.000000
 1.949495  2.752525  0.000000
 1.949495  2.803030  0.000000
 1.949495  2.853535  0.000000
 1.949495  2.904040  0.000000
 1.949495  2.954545  0.000000
 1.949495  3.005051  0.000000
 1.949495  3.055556  0.000000
 1.949495  3.106061  0.000000
 1.949495  3.156566  0.000000
 1.949495  3.207071  0.000000
 1.949495  3.257576  0.000000
 1.949495  3.308081  0.000000
 1.949495  3.358586  0.000000
 1.949495  3.409091  0.000000
 1.949495  3.459596  0.000000
 1.949495  3.510101  0.000000
 1.949495  3.560606  0.000000
 1.949495  3.611111  0.000000
 1.949495  3.661616  0.000000
 1.949495  3.712121  0.000000
 1.949495  3.762626  0.000000
 1.949495  3.813131  0.000000
 1.949495  3.863636  0.000000
 1.949495  3.914141  0.000000
 1.949495  3.964646  0.000000
 1.949495  4.015152  0.000000
 1.949495  4.065657  0.000000
 1.949495  4.116162  0.000000
 1.949495  4.166667  0.000000
 1.949495  4.217172  0.000000
 1.949495  4.267677  0.000000
 1.949495  4.318182  0.000000
 1.949495  4.368687  0.000000
 1.949495  4.419192  0.000000
 1.949495  4.469697  0.000000
 1.949495  4.520202  0.000000
 1.949495  4.570707  0.000000
 1.949495  4.621212  0.000000
 1.949495  4.671717  0.000000
 1.949495  4.722222  0.000000
 1.949495  4.772727  0.000000
 1.949495  4.823232  0.000000
 1.949495  4.873737  0.000000
 1.949495  4.924242  0.000000
 1.949495  4.974747  0.000000
 1.969697  0.025253  0.000000
 1.969697  0.075758  0.000000
 1.969697  0.126263  0.000000
 1.969697  0.176768  0.000000
 1.969697  0.227273  0.000000
 1.969697  0.277778  0.000000
 1.969697  0.328283  0.000000
 1.969697  0.378788  0.000000
 1.969697  0.429293  0.000000
 1.969697  0.479798  0.000000
 1.969697  0.530303  0.000000
 1.969697  0.580808  0.000000
 1.969697  0.631313  0.000000
 1.969697  0.681818  0.000000
 1.969697  0.732323  0.000000
 1.969697  0.782828  0.000000
 1.969697  0.833333  0.000000
 1.969697  0.883838  0.000000
 1.969697  0.934343  0.000000
 1.969697  0.984848  0.000000
 1.969697  1.035354  0.000000
 1.969697  1.085859  0.000000
 1.969697  1.136364  0.000000
 1.969697  1.186869  0.000000
 1.969697  1.237374  0.000000
 1.969697  1.287879  0.000000
 1.969697  1.338384  0.000000
 1.969697  1.388889  0.000000
 1.969697  1.439394  0.000000
 1.969697  1.489899  0.000000
 1.969697  1.540404  0.000000
 1.969697  1.590909  0.000000
 1.969697  1.641414  0.000000
 1.969697  1.691919  0.000000
 1.969697  1.742424  0.000000
 1.969697  1.792929  0.000000
 1.969697  1.843434  0.000000
 1.969697  1.893939  0.000000
 1.969697  1.944444  0.000000
 1.969697  1.994949  0.000000
 1.969697  2.045455  0.000000
 1.969697  2.095960  0.000000
 1.969697  2.146465  0.000000
 1.969697  2.196970  0.000000
 1.969697  2.247475  0.000000
 1.969697  2.297980  0.000000
 1.969697  2.348485  0.000000
 1.969697  2.398990  0.000000
 1.969697  2.449495  0.000000
 1.969697  2.500000  0.000000
 1.969697  2.550505  0.000000
 1.969697  2.601010  0.000000
 1.969697  2.651515  0.000000
 1.969697  2.702020  0.000000
 1.969697  2.752525  0.000000
 1.969697  2.803030  0.000000
 1.969697  2.853535  0.000000
 1.969697  2.904040  0.000000
 1.969697  2.954545  0.000000
 1.969697  3.005051  0.000000
 1.969697  3.055556  0.000000
 1.969697  3.106061  0.000000
 1.969697  3.156566  0.000000
 1.969697  3.207071  0.000000
 1.969697  3.257576  0.000000
 1.969697  3.308081  0.000000
 1.969697  3.358586  0.000000
 1.969697  3.409091  0.000000
 1.969697  3.459596  0.000000
 1.969697  3.510101  0.000000
 1.969697  3.560606  0.000000
 1.969697  3.611111  0.000000
 1.969697  3.661616  0.000000
 1.969697  3.712121  0.000000
 1.969697  3.762626  0.000000
 1.969697  3.813131  0.000000
 1.969697  3.863636  0.000000
 1.969697  3.914141  0.000000
 1.969697  3.964646  0.000000
 1.969697  4.015152  0.000000
 1.969697  4.065657  0.000000
 1.969697  4.116162  0.000000
 1.969697  4.166667  0.000000
 1.969697  4.217172  0.000000
 1.969697  4.267677  0.000000
 1.969697  4.318182  0.000000
 1.969697  4.368687  0.000000
 1.969697  4.419192  0.000000
 1.969697  4.469697  0.000000
 1.969697  4.520202  0.000000
 1.969697  4.570707  0.000000
 1.969697  4.621212  0.000000
 1.969697  4.671717  0.000000
 1.969697  4.722222  0.000000
 1.969697  4.772727  0.000000
 1.969697  4.823232  0.000000
 1.969697  4.873737  0.000000
 1.969697  4.924242  0.000000
 1.969697  4.974747  0.000000
 1.989899  0.025253  0.000000
 1.989899  0.075758  0.000000
 1.989899  0.126263  0.000000
 1.989899  0.176768  0.000000
 1.989899  0.227273  0.000000
 1.989899  0.277778  0.000000
 1.989899  0.328283  0.000000
 1.989899  0.378788  0.000000
 1.989899  0.429293  0.000000
 1.989899  0.479798  0.000000
 1.989899  0.530303  0.000000
 1.989899  0.580808  0.000000
 1.989899  0.631313  0.000000
 1.989899  0.681818  0.000000
 1.989899  0.732323  0.000000
 1.989899  0.782828  0.000000
 1.989899  0.833333  0.000000
 1.989899  0.883838  0.000000
 1.989899  0.934343  0.000000
 1.989899  0.984848  0.000000
 1.989899  1.035354  0.000000
 1.989899  1.085859  0.000000
 1.989899  1.136364  0.000000
 1.989899  1.186869  0.000000
 1.989899  1.237374  0.000000
 1.989899  1.287879  0.000000
 1.989899  1.338384  0.000000
 1.989899  1.388889  0.000000
 1.989899  1.439394  0.000000
 1.989899  1.489899  0.000000
 1.989899  1.540404  0.000000
 1.989899  1.590909  0.000000
 1.989899  1.641414  0.000000
 1.989899  1.691919  0.000000
 1.989899  1.742424  0.000000
 1.989899  1.792929  0.000000
 1.989899  1.843434  0.000000
 1.989899  1.893939  0.000000
 1.989899  1.944444  0.000000
 1.989899  1.994949  0.000000
 1.989899  2.045455  0.000000
 1.989899  2.095960  0.000000
 1.989899  2.146465  0.000000
 1.989899  2.196970  0.000000
 1.989899  2.247475  0.000000
 1.989899  2.297980  0.000000
 1.989899  2.348485  0.000000
 1.989899  2.398990  0.000000
 1.989899  2.449495  0.000000
 1.989899  2.500000  0.000000
 1.989899  2.550505  0.000000
 1.989899  2.601010  0.000000
 1.989899  2.651515  0.000000
 1.989899  2.702020  0.000000
 1.989899  2.752525  0.000000
 1.989899  2.803030  0.000000
 1.989899  2.853535  0.000000
 1.989899  2.904040  0.000000
 1.989899  2.954545  0.000000
 1.989899  3.005051  0.000000
 1.989899  3.055556  0.000000
 1.989899  3.106061  0.000000
 1.989899  3.156566  0.000000
 1.989899  3.207071  0.000000
 1.989899  3.257576  0.000000
 1.989899  3.308081  0.000000
 1.989899  3.358586  0.000000
 1.989899  3.409091  0.000000
 1.989899  3.459596  0.000000
 1.989899  3.510101  0.000000
 1.989899  3.560606  0.000000
 1.989899  3.611111  0.000000
 1.989899  3.661616  0.000000
 1.989899  3.712121  0.000000
 1.989899  3.762626  0.000000
 1.989899  3.813131  0.000000
 1.989899  3.863636  0.000000
 1.989899  3.914141  0.000000
 1.989899  3.964646  0.000000
 1.989899  4.015152  0.000000
 1.989899  4.065657  0.000000
 1.989899  4.116162  0.000000
 1.989899  4.166667  0.000000
 1.989899  4.217172  0.000000
 1.989899  4.267677  0.000000
 1.989899  4.318182  0.000000
 1.989899  4.368687  0.000000
 1.989899  4.419192  0.000000
 1.989899  4.469697  0.000000
 1.989899  4.520202  0.000000
 1.989899  4.570707  0.000000
 1.989899  4.621212  0.000000
 1.989899  4.671717  0.000000
 1.989899  4.722222  0.000000
 1.989899  4.772727  0.000000
 1.989899  4.823232  0.000000
 1.989899  4.873737  0.000000
 1.989899  4.924242  0.000000
 1.989899  4.974747  0.000000


==> anc/Figure3a.txt <==
#1/L       W/J=5.0   W/J=6.0   W/J=7.0   W/J=8.0   W/J=9.0   W/J=10.0  W/J=11.0  W/J=12.0  W/J=13.0  W/J=14.0  W/J=15.0
 0.125000  0.596621  0.464419  0.375926  0.315383  0.269073  0.232011  0.207201  0.186220  0.171964  0.156988  0.142939
 0.100000  0.663659  0.490099  0.396493  0.319441  0.269445  0.235361  0.205867  0.182311  0.167051  0.149801  0.142886
 0.083333  0.713703  0.515790  0.390867  0.323735  0.268635  0.230279  0.201952  0.184971  0.160842  0.153269  0.136905
 0.071429  0.769085  0.538015  0.394320  0.319306  0.265023  0.230701  0.204193  0.176371  0.159685  0.145018  0.135110
 0.062500  0.825225  0.539147  0.407695  0.326071  0.268015  0.226018  0.201596  0.178714  0.162158  0.144573  0.132764
 0.055556  0.861368  0.584257  0.407633  0.329130  0.280386  0.225083  0.204647  0.178229  0.155381  0.148516  0.132794


==> anc/Figure3a_inset.txt <==
#1/L       W/J=5.0   W/J=5.0   W/J=15.0  W/J=15.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.125000  0.507856  0.596621  0.136796  0.142939
 0.100000  0.538424  0.663659  0.136434  0.142886
 0.083333  0.553749  0.713703  0.131318  0.136905
 0.071429  0.566933  0.769085  0.128681  0.135110
 0.062500  0.581192  0.825225  0.126043  0.132764
 0.055556  0.577364  0.861368  0.124950  0.132794


==> anc/Figure3b.txt <==
#1/L       W/J=3.0   W/J=4.0   W/J=5.0   W/J=6.0   W/J=7.0
 0.125000  0.724863  0.541716  0.419635  0.348211  0.290325
 0.100000  0.751625  0.543142  0.417230  0.340802  0.288591
 0.083333  0.789512  0.544574  0.414199  0.334251  0.278406
 0.071429  0.813698  0.548519  0.407470  0.334990  0.277996
 0.062500  0.844886  0.545619  0.410524  0.327900  0.273874
 0.055556  0.865450  0.544896  0.402552  0.326160  0.275197


==> anc/Figure3b_inset.txt <==
#1/L       W/J=3.0   W/J=3.0   W/J=7.0   W/J=7.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.125000  0.697446  0.724863  0.286651  0.290325
 0.100000  0.719241  0.751625  0.284553  0.288591
 0.083333  0.742924  0.789512  0.274509  0.278406
 0.071429  0.751153  0.813698  0.273190  0.277996
 0.062500  0.762464  0.844886  0.269260  0.273874
 0.055556  0.757981  0.865450  0.270712  0.275197


==> anc/Figure4a.txt <==
#time      W/J=5.0   W/J=6.0   W/J=7.0   W/J=8.0   W/J=9.0   W/J=10.0  W/J=11.0  W/J=12.0  W/J=13.0  W/J=14.0  W/J=15.0
 0.010000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.018208  0.018406  0.018274  0.018002  0.017794  0.018096  0.017841  0.017767  0.016841  0.017755  0.016845
 0.200000  0.056525  0.056196  0.054764  0.053022  0.051349  0.051475  0.049966  0.048437  0.044274  0.046680  0.042394
 0.300000  0.103620  0.100489  0.095471  0.090174  0.085256  0.084255  0.080539  0.076005  0.067648  0.071410  0.063943
 0.400000  0.152669  0.143645  0.132987  0.122198  0.113741  0.111942  0.106250  0.098672  0.087408  0.092146  0.082484
 0.500000  0.199551  0.181819  0.165316  0.148246  0.138090  0.136385  0.128499  0.117821  0.104149  0.108896  0.097717
 0.600000  0.242319  0.214453  0.194253  0.170743  0.160301  0.158030  0.147132  0.133435  0.118628  0.121263  0.110911
 0.700000  0.280766  0.243299  0.221341  0.191323  0.180477  0.176761  0.162454  0.146845  0.131636  0.130681  0.119968
 0.800000  0.315748  0.270127  0.246867  0.210171  0.197917  0.193921  0.175437  0.159045  0.141753  0.138209  0.127055
 0.900000  0.348140  0.295472  0.270524  0.227008  0.212660  0.209806  0.185822  0.170009  0.149762  0.144645  0.133355
 1.000000  0.378284  0.319152  0.292259  0.241741  0.224805  0.223299  0.194129  0.179716  0.156723  0.150534  0.137657
 1.100000  0.406196  0.340784  0.312345  0.254520  0.235133  0.234168  0.201595  0.187638  0.162660  0.155458  0.142310
 1.200000  0.431927  0.360564  0.330647  0.265648  0.244978  0.243020  0.208163  0.193648  0.168235  0.159134  0.147028
 1.300000  0.455677  0.378804  0.346795  0.275618  0.254766  0.250001  0.213635  0.198260  0.173381  0.162285  0.150661
 1.400000  0.477862  0.395704  0.360752  0.284904  0.263694  0.255565  0.218650  0.202335  0.177264  0.164947  0.153508
 1.500000  0.498803  0.411208  0.373155  0.293872  0.270898  0.260538  0.223604  0.206367  0.180064  0.167143  0.156421
 1.600000  0.518617  0.425079  0.384665  0.302546  0.276486  0.265137  0.228041  0.209975  0.181738  0.169276  0.160199
 1.700000  0.537267  0.437235  0.395290  0.310760  0.280693  0.269043  0.231529  0.212745  0.182662  0.170896  0.164006
 1.800000  0.554503  0.448025  0.404756  0.318265  0.283406  0.271919  0.233839  0.214781  0.184092  0.171916  0.166112
 1.900000  0.570068  0.457756  0.412834  0.324596  0.285027  0.273963  0.235116  0.216466  0.185786  0.173128  0.166442
 2.000000  0.583743  0.466538  0.419488  0.329706  0.285978  0.275357  0.235742  0.218042  0.187148  0.174085  0.165949
 2.100000  0.595712  0.474615  0.425000  0.333949  0.286391  0.276150  0.236163  0.219437  0.188395  0.174337  0.165299
 2.200000  0.606073  0.481983  0.429651  0.337492  0.286514  0.276582  0.236233  0.220542  0.189264  0.174084  0.164793
 2.300000  0.615259  0.488659  0.433678  0.340233  0.286797  0.276861  0.235888  0.221281  0.189333  0.173414  0.164176
 2.400000  0.623500  0.494571  0.437333  0.342063  0.287443  0.276950  0.235338  0.221196  0.188827  0.172670  0.163331
 2.500000  0.631138  0.499565  0.440905  0.343217  0.288206  0.276686  0.235058  0.219983  0.188044  0.172291  0.162103
 2.600000  0.638381  0.503750  0.444369  0.344044  0.288889  0.276274  0.235050  0.217343  0.187076  0.171143  0.160486
 2.700000  0.645439  0.507247  0.447804  0.344670  0.289523  0.275721  0.235284  0.213597  0.185670  0.169193  0.158378
 2.800000  0.652494  0.510359  0.451234  0.345262  0.290271  0.275060  0.236105  0.210350  0.183921  0.167402  0.156580
 2.900000  0.659408  0.513216  0.454657  0.346507  0.291252  0.274461  0.237297  0.208056  0.182266  0.166017  0.156145
 3.000000  0.666075  0.515780  0.458120  0.348576  0.292689  0.273829  0.238412  0.206589  0.180912  0.165097  0.155998
 3.100000  0.672628  0.517823  0.461312  0.351043  0.294885  0.273045  0.239247  0.205893  0.180253  0.164578  0.155696
 3.200000  0.679172  0.519205  0.463842  0.353588  0.297671  0.272827  0.239806  0.205990  0.180489  0.164537  0.155868
 3.300000  0.685670  0.520104  0.465765  0.356164  0.300489  0.273729  0.240468  0.206577  0.181242  0.164711  0.156460
 3.400000  0.691859  0.521024  0.467260  0.358433  0.303019  0.274969  0.241240  0.206689  0.181372  0.164820  0.156767
 3.500000  0.697785  0.522428  0.468893  0.360407  0.304826  0.275658  0.241875  0.206695  0.180985  0.165085  0.156787
 3.600000  0.703285  0.524364  0.470876  0.362132  0.305783  0.276089  0.242408  0.207315  0.180680  0.165852  0.156834
 3.700000  0.708262  0.526607  0.473039  0.363852  0.305911  0.277005  0.243015  0.208862  0.180887  0.167410  0.156167
 3.800000  0.712745  0.528705  0.475121  0.365493  0.305714  0.278242  0.243662  0.210573  0.181685  0.169109  0.155374
 3.900000  0.716749  0.530362  0.476863  0.366896  0.305350  0.279476  0.244293  0.212576  0.182291  0.170755  0.155385
 4.000000  0.720313  0.531437  0.478068  0.367897  0.305098  0.280939  0.244829  0.214487  0.182098  0.172306  0.156310
 4.100000  0.723518  0.531933  0.478973  0.368620  0.305210  0.282500  0.245425  0.215432  0.181460  0.173375  0.157318
 4.200000  0.726430  0.531746  0.479676  0.369065  0.305546  0.283595  0.245937  0.215276  0.180753  0.173934  0.157651
 4.300000  0.729062  0.531228  0.480170  0.369101  0.305627  0.284204  0.246074  0.214405  0.180057  0.173690  0.157732
 4.400000  0.731458  0.530803  0.480532  0.368825  0.305417  0.284713  0.246031  0.214149  0.179618  0.173092  0.157871
 4.500000  0.733673  0.530923  0.480716  0.368296  0.305010  0.285220  0.246038  0.215718  0.179468  0.172673  0.157664
 4.600000  0.735636  0.531733  0.480342  0.367495  0.304231  0.285443  0.246062  0.218056  0.179242  0.172012  0.156937
 4.700000  0.737507  0.532882  0.479156  0.366128  0.303159  0.285071  0.245522  0.219098  0.178924  0.171842  0.156052
 4.800000  0.739222  0.533932  0.477528  0.364259  0.302528  0.283594  0.244290  0.218340  0.178974  0.172304  0.155179
 4.900000  0.740611  0.534518  0.475621  0.362042  0.302593  0.281026  0.242859  0.216516  0.178989  0.172153  0.154105
 5.000000  0.741718  0.534484  0.473674  0.359856  0.303245  0.278077  0.241274  0.214869  0.178385  0.171084  0.153451
 5.100000  0.742693  0.533983  0.471847  0.358131  0.303859  0.275466  0.239535  0.213986  0.177357  0.169607  0.152974
 5.200000  0.743662  0.533154  0.470492  0.356894  0.303962  0.273184  0.237532  0.213038  0.176599  0.168647  0.151582
 5.300000  0.744825  0.532413  0.469809  0.355935  0.303686  0.270869  0.235407  0.211176  0.176497  0.167561  0.149976
 5.400000  0.746402  0.532037  0.469763  0.354742  0.303275  0.268652  0.233359  0.208808  0.176312  0.165818  0.148608
 5.500000  0.748515  0.532045  0.469949  0.352819  0.302796  0.266900  0.231970  0.207273  0.175849  0.164894  0.147099
 5.600000  0.750844  0.532313  0.469728  0.350322  0.302430  0.265740  0.231209  0.206380  0.175518  0.164570  0.146696
 5.700000  0.753168  0.532736  0.468946  0.348231  0.301969  0.265310  0.230417  0.204449  0.175188  0.163137  0.146991
 5.800000  0.755415  0.533343  0.468307  0.347633  0.301067  0.265765  0.229071  0.202244  0.174552  0.160758  0.147579
 5.900000  0.757737  0.534272  0.468777  0.348369  0.299840  0.266846  0.228129  0.201852  0.173982  0.158513  0.148701
 6.000000  0.760439  0.535917  0.470778  0.350087  0.298932  0.267933  0.229207  0.202532  0.173933  0.156172  0.150512
 6.100000  0.763843  0.538520  0.473819  0.352512  0.298842  0.268752  0.231664  0.202820  0.174709  0.155116  0.153757
 6.200000  0.767953  0.542122  0.476875  0.355008  0.299525  0.269579  0.233596  0.202150  0.175835  0.156768  0.156136
 6.300000  0.772841  0.546434  0.479532  0.357396  0.300760  0.270891  0.234856  0.200694  0.176557  0.159617  0.157722
 6.400000  0.778283  0.550769  0.482128  0.360011  0.302244  0.272934  0.236354  0.200644  0.178422  0.162484  0.159415
 6.500000  0.783986  0.554746  0.485312  0.363198  0.304114  0.275618  0.237721  0.202247  0.181539  0.165339  0.160208
 6.600000  0.789572  0.558353  0.489132  0.366849  0.307052  0.278259  0.238879  0.203063  0.183633  0.167401  0.161020
 6.700000  0.795077  0.561903  0.492924  0.370411  0.311171  0.280600  0.240801  0.202988  0.184449  0.168572  0.162072
 6.800000  0.800472  0.565603  0.496161  0.373642  0.316122  0.282603  0.243788  0.203741  0.184921  0.170755  0.163668
 6.900000  0.805870  0.569438  0.499233  0.377055  0.321402  0.284155  0.247042  0.205924  0.186046  0.173193  0.165160
 7.000000  0.811449  0.573297  0.502699  0.380918  0.326618  0.285244  0.250400  0.208959  0.187683  0.173478  0.165483
 7.100000  0.817448  0.577022  0.506832  0.384914  0.331591  0.286109  0.253752  0.212242  0.189390  0.172411  0.166563
 7.200000  0.823757  0.580549  0.511109  0.388548  0.335183  0.287138  0.256663  0.216033  0.190872  0.171908  0.168674
 7.300000  0.830198  0.583825  0.514938  0.391601  0.336527  0.288301  0.259054  0.220411  0.191857  0.173195  0.170235
 7.400000  0.836472  0.586781  0.518504  0.394211  0.336600  0.289374  0.260899  0.223612  0.193362  0.175925  0.170922
 7.500000  0.842320  0.589261  0.522093  0.396408  0.336611  0.290597  0.261588  0.224763  0.195801  0.178867  0.170997
 7.600000  0.847506  0.591062  0.525756  0.398435  0.336706  0.292382  0.261609  0.224669  0.197990  0.181326  0.169669
 7.700000  0.851759  0.592202  0.529020  0.400290  0.336640  0.294354  0.261635  0.224469  0.199497  0.183008  0.167706
 7.800000  0.855116  0.593023  0.531453  0.401743  0.336717  0.296200  0.261559  0.224540  0.200116  0.184237  0.166207
 7.900000  0.857922  0.594115  0.533256  0.402582  0.337308  0.298117  0.260865  0.224763  0.199389  0.185791  0.165147
 8.000000  0.860617  0.595867  0.534760  0.402859  0.337958  0.300157  0.259847  0.224850  0.197965  0.187287  0.164514
 8.100000  0.863223  0.598082  0.536373  0.402943  0.338402  0.301626  0.259349  0.224562  0.196874  0.188234  0.164386
 8.200000  0.865609  0.600307  0.538236  0.403286  0.338650  0.301916  0.259340  0.224006  0.196260  0.189014  0.164634
 8.300000  0.867893  0.602220  0.540029  0.403949  0.338729  0.301447  0.259264  0.223508  0.195796  0.189235  0.164557
 8.400000  0.869825  0.603599  0.541493  0.404849  0.338233  0.301057  0.259163  0.223345  0.195247  0.188597  0.164314
 8.500000  0.871421  0.604457  0.542532  0.405794  0.336962  0.300895  0.259124  0.223537  0.194391  0.187714  0.164044
 8.600000  0.872659  0.605103  0.543452  0.406957  0.335272  0.301108  0.259143  0.223980  0.193426  0.186902  0.163948
 8.700000  0.873753  0.605804  0.544315  0.408310  0.333656  0.301884  0.259625  0.224188  0.192557  0.186159  0.164635
 8.800000  0.874851  0.606604  0.545161  0.409629  0.332361  0.303087  0.260889  0.224365  0.191765  0.185711  0.165698
 8.900000  0.876173  0.607621  0.545933  0.411202  0.331673  0.304404  0.262157  0.224843  0.190600  0.185521  0.166709
 9.000000  0.877683  0.608777  0.546616  0.413087  0.331638  0.305755  0.263003  0.225321  0.188450  0.184901  0.167380
 9.100000  0.879438  0.610092  0.547323  0.414670  0.331708  0.307057  0.263660  0.225975  0.186498  0.183523  0.167625
 9.200000  0.881411  0.611464  0.547866  0.415476  0.331465  0.308045  0.263873  0.226698  0.185812  0.182036  0.167657
 9.300000  0.883438  0.612894  0.547926  0.415637  0.331569  0.308791  0.263594  0.227111  0.185526  0.180471  0.167568
 9.400000  0.885459  0.614360  0.547606  0.415967  0.332809  0.309449  0.263199  0.227515  0.185399  0.178865  0.167777
 9.500000  0.887460  0.615858  0.547354  0.416794  0.335009  0.310041  0.263395  0.227781  0.185607  0.177682  0.168597
 9.600000  0.889453  0.617475  0.547510  0.417564  0.337178  0.310743  0.264589  0.227541  0.186058  0.176825  0.170044
 9.700000  0.891513  0.619187  0.547889  0.417783  0.338666  0.311278  0.266591  0.227573  0.186861  0.176017  0.171444
 9.800000  0.893768  0.620849  0.548417  0.417687  0.340030  0.311587  0.268613  0.228478  0.188106  0.175342  0.172390
 9.900000  0.896177  0.622480  0.549111  0.417618  0.341631  0.311535  0.269833  0.230107  0.189902  0.174794  0.172915
 10.000000  0.898771  0.624006  0.549884  0.417972  0.343729  0.311555  0.270282  0.232153  0.192173  0.174360  0.173306
 10.100000  0.901560  0.625487  0.550729  0.418807  0.346133  0.311610  0.270505  0.233986  0.194156  0.173888  0.174054
 10.200000  0.904454  0.626917  0.551669  0.419913  0.348449  0.311674  0.270419  0.234834  0.195528  0.173468  0.174764
 10.300000  0.907535  0.628356  0.552499  0.420747  0.350213  0.311715  0.270159  0.235104  0.196587  0.173765  0.174811
 10.400000  0.910567  0.629704  0.553016  0.421041  0.351234  0.311405  0.270097  0.235151  0.197939  0.174908  0.174012
 10.500000  0.913415  0.630929  0.553226  0.421206  0.351934  0.310359  0.270194  0.234678  0.199645  0.176287  0.172753
 10.600000  0.916005  0.631958  0.553198  0.421486  0.352954  0.308806  0.269730  0.233790  0.200991  0.177658  0.171455
 10.700000  0.918319  0.632720  0.553131  0.421849  0.354250  0.307272  0.268812  0.232756  0.201641  0.178554  0.170918
 10.800000  0.920621  0.633438  0.553199  0.422199  0.355740  0.306060  0.267792  0.232118  0.201734  0.178808  0.170176
 10.900000  0.922963  0.634245  0.553331  0.422520  0.357208  0.304863  0.266636  0.232007  0.201545  0.178895  0.169198
 11.000000  0.925362  0.634976  0.553453  0.422845  0.358540  0.303403  0.265418  0.231619  0.200929  0.179115  0.168744
 11.100000  0.927714  0.635440  0.553454  0.422688  0.359615  0.301798  0.264060  0.230864  0.199614  0.179148  0.168080
 11.200000  0.929862  0.635731  0.553378  0.421637  0.360289  0.300374  0.262488  0.230158  0.197734  0.179372  0.167442
 11.300000  0.931901  0.635805  0.553144  0.419870  0.360372  0.299241  0.261090  0.229559  0.195448  0.179776  0.167129
 11.400000  0.933769  0.635685  0.552529  0.418389  0.359555  0.298314  0.260072  0.229224  0.193190  0.179627  0.166719
 11.500000  0.935570  0.635311  0.551674  0.418091  0.357669  0.297695  0.258729  0.229334  0.191082  0.178942  0.165716
 11.600000  0.937273  0.634694  0.550708  0.418660  0.354877  0.297757  0.256662  0.229942  0.189610  0.178118  0.164911
 11.700000  0.938578  0.634015  0.549800  0.418978  0.351940  0.298560  0.254576  0.230323  0.188896  0.177344  0.165433
 11.800000  0.939393  0.633148  0.549137  0.418355  0.349418  0.299728  0.253253  0.229873  0.188329  0.176123  0.165891
 11.900000  0.939558  0.632045  0.548649  0.417180  0.347426  0.300667  0.252624  0.228810  0.188194  0.174645  0.165681
 12.000000  0.939047  0.630869  0.548345  0.416427  0.345959  0.300999  0.252216  0.226698  0.188448  0.173498  0.164718
 12.100000  0.938042  0.630013  0.548288  0.416594  0.344937  0.300474  0.251897  0.223625  0.187864  0.173132  0.164031
 12.200000  0.936762  0.629617  0.548678  0.417305  0.344008  0.299232  0.251791  0.221431  0.186832  0.174428  0.164166
 12.300000  0.935431  0.629763  0.549444  0.417790  0.342755  0.297891  0.252152  0.220935  0.187021  0.176890  0.164090
 12.400000  0.934267  0.630553  0.550322  0.417754  0.341566  0.297102  0.252744  0.221704  0.188215  0.178974  0.164084
 12.500000  0.933563  0.631854  0.551053  0.417543  0.340964  0.296690  0.252809  0.223302  0.189618  0.180481  0.164340
 12.600000  0.933454  0.633487  0.551538  0.417911  0.341111  0.296208  0.252466  0.224344  0.190851  0.182599  0.164770
 12.700000  0.934015  0.635048  0.551691  0.419042  0.341458  0.295795  0.252591  0.224348  0.192487  0.185164  0.165312
 12.800000  0.935194  0.636318  0.551932  0.420603  0.341488  0.295764  0.253723  0.224492  0.195223  0.186940  0.165818
 12.900000  0.936875  0.637391  0.552784  0.422495  0.341438  0.296397  0.255534  0.224403  0.198105  0.188296  0.165481
 13.000000  0.938926  0.638359  0.554417  0.424517  0.342163  0.298027  0.257502  0.224255  0.200046  0.189030  0.165422
 13.100000  0.941312  0.639358  0.556771  0.426180  0.343902  0.300650  0.259759  0.225347  0.201388  0.188466  0.165940
 13.200000  0.944037  0.640662  0.559426  0.426856  0.346065  0.303953  0.261930  0.227486  0.202435  0.186938  0.166184
 13.300000  0.947036  0.642548  0.562093  0.427044  0.347787  0.307881  0.263990  0.229376  0.203465  0.185268  0.166788
 13.400000  0.950146  0.645017  0.564961  0.427690  0.348950  0.312285  0.266085  0.230300  0.204681  0.183915  0.167326
 13.500000  0.953098  0.647917  0.568190  0.428875  0.350005  0.316502  0.268108  0.230349  0.205001  0.183479  0.167842
 13.600000  0.955678  0.651107  0.571646  0.430612  0.351484  0.319784  0.269724  0.230102  0.204661  0.183995  0.168183
 13.700000  0.957935  0.654329  0.574778  0.432936  0.353291  0.321851  0.271274  0.229610  0.204554  0.184436  0.168230
 13.800000  0.959969  0.657466  0.577154  0.435508  0.355155  0.322859  0.272819  0.229031  0.203814  0.184249  0.169648
 13.900000  0.961994  0.660658  0.578992  0.438059  0.356525  0.323548  0.273829  0.228491  0.202432  0.183754  0.171692
 14.000000  0.964317  0.663846  0.580729  0.440210  0.357546  0.324243  0.274216  0.227782  0.201212  0.183329  0.173135
 14.100000  0.967213  0.666925  0.582625  0.442023  0.358804  0.324429  0.274595  0.227221  0.200054  0.183224  0.174165
 14.200000  0.970660  0.669634  0.584677  0.443750  0.360864  0.323966  0.275296  0.227124  0.198907  0.183049  0.174275
 14.300000  0.974295  0.672165  0.586303  0.445389  0.363538  0.323545  0.276146  0.227580  0.198226  0.182417  0.174134
 14.400000  0.977772  0.674712  0.587368  0.446310  0.365818  0.323291  0.276951  0.228989  0.197814  0.181902  0.173866
 14.500000  0.980703  0.677102  0.587849  0.446408  0.366845  0.322728  0.277844  0.230931  0.197350  0.180919  0.173087
 14.600000  0.982960  0.679179  0.587791  0.446526  0.366928  0.322086  0.278844  0.232448  0.196596  0.179419  0.172496
 14.700000  0.984578  0.680645  0.587402  0.447299  0.366864  0.321965  0.279801  0.233272  0.195402  0.177514  0.172186
 14.800000  0.985872  0.681300  0.586998  0.448333  0.366742  0.322246  0.280186  0.234011  0.194297  0.176081  0.172361
 14.900000  0.987265  0.681060  0.586910  0.448722  0.366434  0.322409  0.279606  0.234547  0.193396  0.176384  0.173454
 15.000000  0.989005  0.680102  0.587207  0.448382  0.365864  0.322444  0.278619  0.234475  0.192487  0.178038  0.174233
 15.100000  0.990995  0.678668  0.587393  0.448115  0.365216  0.322442  0.277920  0.234064  0.191980  0.180038  0.173868
 15.200000  0.993148  0.676986  0.587345  0.448281  0.364467  0.322407  0.277628  0.234553  0.192094  0.181787  0.172796
 15.300000  0.995268  0.675269  0.587115  0.448752  0.363779  0.321871  0.277469  0.236176  0.192406  0.183286  0.172017
 15.400000  0.997076  0.673546  0.586776  0.449156  0.363549  0.320558  0.277249  0.237891  0.193018  0.184780  0.171802
 15.500000  0.998507  0.671729  0.586732  0.449263  0.364148  0.319193  0.276864  0.238958  0.194259  0.185950  0.171454
 15.600000  0.999525  0.669811  0.587255  0.449241  0.365467  0.318525  0.276540  0.239719  0.196156  0.186496  0.171385
 15.700000  1.000249  0.667939  0.588223  0.449246  0.366865  0.318607  0.276712  0.240636  0.198473  0.186524  0.171442
 15.800000  1.000949  0.666360  0.589290  0.449291  0.368225  0.319029  0.276814  0.241632  0.200571  0.186200  0.170949
 15.900000  1.001671  0.665386  0.590175  0.449237  0.369636  0.319628  0.276456  0.242166  0.201977  0.185679  0.170259
 16.000000  1.002555  0.665182  0.590996  0.448666  0.371216  0.320071  0.276345  0.242179  0.203457  0.185160  0.169576
 16.100000  1.003707  0.665647  0.591977  0.447799  0.373013  0.320276  0.276751  0.242145  0.204593  0.184709  0.168863
 16.200000  1.005022  0.666406  0.593058  0.447397  0.374496  0.320435  0.277662  0.242190  0.205433  0.184707  0.168204
 16.300000  1.006363  0.667220  0.593989  0.447648  0.375381  0.320557  0.279493  0.242017  0.206666  0.185260  0.168310
 16.400000  1.007622  0.668068  0.594771  0.448156  0.375711  0.320535  0.281794  0.241883  0.207860  0.185975  0.168696
 16.500000  1.008640  0.669095  0.595640  0.448947  0.375672  0.320679  0.283385  0.241305  0.208632  0.186349  0.169007
 16.600000  1.009734  0.670774  0.596823  0.450255  0.375479  0.321291  0.284182  0.240376  0.209106  0.186619  0.170155
 16.700000  1.010662  0.673395  0.598035  0.451920  0.375299  0.322285  0.284970  0.240196  0.209328  0.187131  0.171489
 16.800000  1.011471  0.676608  0.598941  0.453418  0.375157  0.323195  0.285198  0.240476  0.209394  0.187956  0.172127
 16.900000  1.012257  0.679930  0.599364  0.454202  0.374954  0.323851  0.284408  0.240505  0.208656  0.188375  0.172130
 17.000000  1.013025  0.683038  0.599317  0.454398  0.374209  0.324167  0.283073  0.240258  0.206885  0.188394  0.171815
 17.100000  1.013625  0.685869  0.598949  0.454673  0.373242  0.324099  0.281640  0.239786  0.205040  0.188219  0.171207
 17.200000  1.014036  0.688357  0.598268  0.455435  0.372430  0.323623  0.280657  0.239573  0.203521  0.186938  0.170152
 17.300000  1.014211  0.690288  0.597288  0.456418  0.371978  0.322979  0.280244  0.239702  0.202365  0.185255  0.169553
 17.400000  1.014260  0.691445  0.595979  0.457165  0.371591  0.322341  0.280126  0.239978  0.201500  0.183846  0.170006
 17.500000  1.014139  0.691918  0.594446  0.457266  0.371271  0.321410  0.279871  0.240527  0.200529  0.182724  0.170458
 17.600000  1.013881  0.691688  0.592775  0.456737  0.370872  0.320249  0.279670  0.241502  0.199268  0.182329  0.170375
 17.700000  1.013583  0.690826  0.591028  0.456151  0.370257  0.319224  0.279787  0.241969  0.198136  0.182832  0.170512
 17.800000  1.013370  0.689627  0.589218  0.456356  0.369269  0.318821  0.279435  0.241155  0.197636  0.183250  0.170501
 17.900000  1.013304  0.688446  0.587576  0.457518  0.368173  0.319143  0.278152  0.239969  0.197451  0.182931  0.170311
 18.000000  1.013426  0.687572  0.586167  0.459020  0.367332  0.319680  0.276690  0.239580  0.197702  0.181816  0.170173
 18.100000  1.013920  0.687015  0.585333  0.460331  0.366914  0.320200  0.275823  0.239503  0.198140  0.180396  0.170638
 18.200000  1.014769  0.686599  0.585340  0.461355  0.366974  0.320761  0.275246  0.239648  0.197864  0.179708  0.171317
 18.300000  1.015801  0.686162  0.586168  0.462176  0.367181  0.320830  0.274553  0.240162  0.196769  0.179526  0.171045
 18.400000  1.016955  0.685677  0.587338  0.462776  0.367085  0.320277  0.274139  0.239558  0.195244  0.179555  0.169593
 18.500000  1.017983  0.685197  0.588189  0.462940  0.366311  0.320352  0.274471  0.237571  0.193233  0.179473  0.167033
 18.600000  1.018801  0.684832  0.588107  0.462830  0.364940  0.321633  0.275425  0.235796  0.190932  0.178998  0.165210
 18.700000  1.019391  0.684786  0.587235  0.462993  0.363165  0.322787  0.276385  0.234094  0.188901  0.178904  0.165228
 18.800000  1.019751  0.685022  0.586126  0.463452  0.361460  0.322808  0.277008  0.232370  0.187938  0.179462  0.165951
 18.900000  1.020038  0.685263  0.585233  0.463698  0.360160  0.322667  0.277564  0.230962  0.187674  0.180355  0.167422
 19.000000  1.020386  0.685332  0.584810  0.463269  0.359767  0.323382  0.278532  0.228974  0.188477  0.182489  0.168809
 19.100000  1.021076  0.685224  0.584770  0.462449  0.360698  0.324184  0.280028  0.226956  0.190515  0.184329  0.170363
 19.200000  1.022188  0.685084  0.584909  0.461112  0.362483  0.324000  0.281218  0.226250  0.193033  0.184286  0.173296
 19.300000  1.023765  0.685178  0.585117  0.459533  0.364431  0.322966  0.281859  0.226407  0.195063  0.183301  0.176967
 19.400000  1.025769  0.685573  0.585642  0.458517  0.366377  0.321939  0.282604  0.227052  0.196778  0.182712  0.179937
 19.500000  1.028258  0.686123  0.586669  0.458585  0.368266  0.320860  0.283844  0.227714  0.198848  0.182736  0.180766
 19.600000  1.031108  0.686786  0.588307  0.459641  0.369757  0.319235  0.285642  0.228714  0.200328  0.183562  0.180555
 19.700000  1.034179  0.687624  0.590598  0.461336  0.370473  0.317422  0.287688  0.230991  0.200735  0.184890  0.179643
 19.800000  1.037232  0.688834  0.593449  0.463324  0.370643  0.316581  0.289216  0.234031  0.200805  0.186170  0.177748
 19.900000  1.040065  0.690521  0.596643  0.465807  0.370896  0.316986  0.289775  0.237065  0.201063  0.186637  0.174620
 20.000000  1.042443  0.692663  0.599681  0.468605  0.371523  0.318085  0.289765  0.240200  0.201761  0.186941  0.171441
 20.100000  1.044388  0.695096  0.602091  0.470950  0.372234  0.319319  0.289534  0.242923  0.202554  0.187922  0.170034
 20.200000  1.046127  0.697369  0.603707  0.472392  0.372958  0.320269  0.289120  0.245025  0.203195  0.188732  0.170045
 20.300000  1.047757  0.699126  0.604677  0.473328  0.374042  0.320955  0.288580  0.246783  0.203393  0.188358  0.170945
 20.400000  1.049499  0.700482  0.605259  0.474033  0.375826  0.321828  0.288232  0.248292  0.202861  0.186963  0.172393
 20.500000  1.051434  0.701377  0.605671  0.474548  0.377968  0.323555  0.287987  0.248984  0.201715  0.185123  0.174244
 20.600000  1.053479  0.701617  0.606113  0.474552  0.379431  0.326042  0.287477  0.248582  0.200567  0.183556  0.176135
 20.700000  1.055550  0.701553  0.606435  0.474150  0.379787  0.328442  0.286752  0.247428  0.199972  0.182416  0.177011
 20.800000  1.057643  0.701586  0.606467  0.473768  0.379230  0.329691  0.286516  0.246161  0.199995  0.181356  0.176703
 20.900000  1.059519  0.701904  0.606185  0.473682  0.378418  0.329390  0.287282  0.244790  0.200255  0.180264  0.175845
 21.000000  1.061097  0.702580  0.605707  0.473922  0.378189  0.328092  0.288704  0.243618  0.200920  0.179463  0.174737
 21.100000  1.062266  0.703588  0.605346  0.473967  0.378667  0.326483  0.289935  0.243474  0.201940  0.180024  0.173644
 21.200000  1.062729  0.704844  0.605166  0.473484  0.379565  0.324959  0.290297  0.243882  0.202576  0.180898  0.172594
 21.300000  1.062486  0.706145  0.605043  0.472709  0.380298  0.323120  0.290240  0.244274  0.202561  0.181142  0.171568
 21.400000  1.061802  0.707445  0.605232  0.471901  0.380575  0.320791  0.290330  0.244560  0.202281  0.181793  0.171197
 21.500000  1.060835  0.708554  0.605914  0.471188  0.380472  0.318401  0.290535  0.244776  0.202082  0.183592  0.171230
 21.600000  1.059997  0.709289  0.607063  0.470607  0.380392  0.316297  0.290480  0.244851  0.202005  0.185254  0.171219
 21.700000  1.059615  0.709699  0.608696  0.470317  0.380596  0.315154  0.290054  0.244591  0.202375  0.186068  0.171247
 21.800000  1.059783  0.709898  0.610540  0.470214  0.381359  0.315226  0.289391  0.243959  0.203270  0.186678  0.171171
 21.900000  1.060487  0.710071  0.612365  0.470278  0.382449  0.316290  0.288720  0.243068  0.204470  0.187153  0.171296
 22.000000  1.061505  0.710258  0.614030  0.470791  0.383579  0.318038  0.288463  0.241954  0.205898  0.188073  0.172390
 22.100000  1.062829  0.710429  0.615479  0.471832  0.384546  0.320088  0.288280  0.241118  0.206695  0.189092  0.174024
 22.200000  1.064264  0.710488  0.616443  0.473323  0.385438  0.322252  0.287606  0.240573  0.206675  0.189970  0.175181
 22.300000  1.065476  0.710334  0.616906  0.474738  0.386442  0.324455  0.286619  0.239738  0.206584  0.190853  0.176154
 22.400000  1.066348  0.710155  0.616937  0.475784  0.387241  0.326521  0.285440  0.239105  0.206899  0.191366  0.177105
 22.500000  1.066936  0.710225  0.616758  0.476284  0.387464  0.328628  0.284142  0.239122  0.207102  0.190874  0.177854
 22.600000  1.067355  0.710535  0.616471  0.476535  0.387161  0.330793  0.283725  0.239213  0.206912  0.189367  0.178749
 22.700000  1.067900  0.710889  0.615926  0.477003  0.386530  0.332709  0.284247  0.239345  0.206798  0.186899  0.179052
 22.800000  1.068632  0.711008  0.615134  0.477823  0.385970  0.334160  0.284928  0.239540  0.206850  0.184146  0.178786
 22.900000  1.069476  0.710818  0.614392  0.478677  0.385800  0.335188  0.285546  0.239613  0.206384  0.182547  0.178635
 23.000000  1.070543  0.710456  0.613885  0.479475  0.385696  0.335810  0.286353  0.240189  0.206162  0.181530  0.178573
 23.100000  1.071754  0.710097  0.613419  0.480409  0.385592  0.335836  0.287417  0.241953  0.206333  0.180214  0.177900
 23.200000  1.072911  0.710157  0.612932  0.481120  0.385400  0.335083  0.288916  0.244416  0.206080  0.179191  0.176994
 23.300000  1.074045  0.710973  0.612473  0.481189  0.385292  0.333699  0.290894  0.246934  0.205450  0.178478  0.176583
 23.400000  1.075298  0.712380  0.612081  0.480590  0.385596  0.332145  0.292670  0.248668  0.204617  0.176989  0.176094
 23.500000  1.076675  0.714117  0.612109  0.479666  0.386278  0.330811  0.294018  0.249315  0.203339  0.174915  0.175542
 23.600000  1.078189  0.715773  0.612724  0.478831  0.387075  0.329770  0.295091  0.249466  0.202434  0.173491  0.175721
 23.700000  1.079799  0.717209  0.613582  0.478010  0.387822  0.328676  0.295175  0.249923  0.202111  0.173117  0.176323
 23.800000  1.081349  0.718319  0.614359  0.477340  0.388283  0.326999  0.293832  0.251185  0.201404  0.173740  0.176583
 23.900000  1.082547  0.719207  0.614890  0.477271  0.388061  0.325089  0.292398  0.252673  0.200357  0.175361  0.176295
 24.000000  1.083193  0.720108  0.615128  0.478047  0.387076  0.323712  0.291586  0.253699  0.199162  0.177116  0.175443
 24.100000  1.083234  0.721011  0.615344  0.479350  0.385836  0.322887  0.291243  0.254013  0.198132  0.179039  0.174800
 24.200000  1.082692  0.721826  0.615469  0.480752  0.384876  0.322404  0.291133  0.253251  0.197300  0.181084  0.173808
 24.300000  1.081846  0.722349  0.615484  0.481822  0.384292  0.322229  0.291211  0.251709  0.196269  0.182097  0.172560
 24.400000  1.080859  0.722388  0.615545  0.482167  0.383789  0.322363  0.291165  0.250391  0.195287  0.182630  0.171452
 24.500000  1.080007  0.722108  0.615734  0.481632  0.382992  0.322446  0.290999  0.249572  0.194669  0.183153  0.170404
 24.600000  1.079423  0.721717  0.616136  0.480441  0.382124  0.322239  0.291123  0.249164  0.194300  0.183166  0.170026
 24.700000  1.079169  0.721621  0.616650  0.479064  0.381564  0.322118  0.291725  0.248746  0.193956  0.184067  0.170107
 24.800000  1.079212  0.722010  0.617056  0.477756  0.381458  0.322371  0.292218  0.247678  0.193492  0.185966  0.170908
 24.900000  1.079386  0.722857  0.617417  0.476318  0.381541  0.323084  0.292631  0.246561  0.193759  0.187064  0.172179
 25.000000  1.079527  0.723958  0.617761  0.475001  0.381339  0.324316  0.293308  0.246240  0.194968  0.187569  0.173043
 25.100000  1.079777  0.724968  0.618229  0.474290  0.380964  0.325471  0.293635  0.246755  0.196414  0.188470  0.174089
 25.200000  1.080146  0.725849  0.618771  0.474318  0.380521  0.325820  0.293173  0.248054  0.197677  0.189620  0.175147
 25.300000  1.080533  0.726754  0.619275  0.474660  0.380243  0.325249  0.292578  0.248993  0.199097  0.190848  0.175869
 25.400000  1.080907  0.727558  0.619620  0.474881  0.379993  0.324063  0.292189  0.249142  0.200664  0.191785  0.177044
 25.500000  1.081114  0.728230  0.619954  0.474887  0.379776  0.322935  0.291607  0.249470  0.202082  0.190919  0.178739
 25.600000  1.081214  0.728764  0.620506  0.475319  0.379929  0.322905  0.290866  0.249209  0.203215  0.188401  0.179790
 25.700000  1.081208  0.728972  0.621204  0.476397  0.380876  0.324390  0.290537  0.248084  0.203691  0.186419  0.179188
 25.800000  1.081437  0.729040  0.621870  0.477853  0.382652  0.326541  0.290693  0.246968  0.204294  0.184673  0.177765
 25.900000  1.082028  0.729083  0.622393  0.479181  0.385353  0.328592  0.290778  0.245801  0.205369  0.182235  0.176887
 26.000000  1.083051  0.729099  0.622675  0.480330  0.388543  0.330607  0.291211  0.244516  0.205705  0.180047  0.177071
 26.100000  1.084693  0.729060  0.622734  0.481209  0.391550  0.332557  0.292833  0.243497  0.205725  0.178420  0.177687
 26.200000  1.086809  0.728982  0.622636  0.481499  0.394075  0.334002  0.295192  0.242997  0.206312  0.177850  0.178266
 26.300000  1.089141  0.729007  0.622355  0.481036  0.395923  0.335235  0.297140  0.243384  0.206883  0.177546  0.178766
 26.400000  1.091442  0.729270  0.621937  0.480044  0.396936  0.336858  0.297969  0.244875  0.207245  0.176780  0.178828
 26.500000  1.093457  0.729686  0.621600  0.479143  0.397144  0.338770  0.297396  0.247206  0.207929  0.176635  0.178473
 26.600000  1.095070  0.729981  0.621483  0.479338  0.397048  0.340373  0.295997  0.249374  0.208486  0.176923  0.178375
 26.700000  1.096222  0.730068  0.621596  0.481027  0.396947  0.341404  0.294554  0.250569  0.208213  0.176619  0.178064
 26.800000  1.096932  0.729951  0.621716  0.483361  0.396796  0.341997  0.293644  0.250377  0.207555  0.176586  0.177124
 26.900000  1.097328  0.729746  0.621783  0.485140  0.396633  0.341860  0.293594  0.249234  0.207000  0.177034  0.176028
 27.000000  1.097452  0.729769  0.621952  0.485791  0.396818  0.340851  0.294265  0.247666  0.206423  0.177553  0.174751
 27.100000  1.097515  0.730181  0.622481  0.485940  0.397478  0.339595  0.294945  0.246358  0.206333  0.178185  0.173508
 27.200000  1.097614  0.730821  0.623447  0.486385  0.397895  0.338758  0.294737  0.245132  0.206924  0.180220  0.172306
 27.300000  1.097765  0.731334  0.624674  0.487039  0.397391  0.338257  0.294063  0.243153  0.207676  0.183405  0.170846
 27.400000  1.098078  0.731537  0.626091  0.487399  0.396488  0.337739  0.293540  0.240822  0.207936  0.186268  0.169955
 27.500000  1.098567  0.731387  0.627682  0.487296  0.395895  0.337058  0.293023  0.239274  0.207956  0.188860  0.169459
 27.600000  1.099084  0.731246  0.629511  0.487247  0.395573  0.336441  0.292165  0.238825  0.208199  0.191355  0.169110
 27.700000  1.099657  0.731455  0.631560  0.487671  0.395161  0.335889  0.291184  0.239090  0.208539  0.192782  0.169094
 27.800000  1.100261  0.732239  0.633489  0.488195  0.394586  0.335183  0.290285  0.239790  0.208705  0.193383  0.169376
 27.900000  1.100776  0.733521  0.635050  0.488276  0.394078  0.334497  0.289542  0.241068  0.208544  0.194098  0.170162
 28.000000  1.101281  0.734949  0.636140  0.487991  0.393681  0.333995  0.289222  0.242414  0.208021  0.194283  0.171263
 28.100000  1.101794  0.736246  0.637000  0.487630  0.393174  0.333770  0.289703  0.243253  0.207673  0.192970  0.172923
 28.200000  1.102234  0.737142  0.637948  0.487432  0.392733  0.333386  0.290751  0.243976  0.207429  0.191261  0.174644
 28.300000  1.102737  0.737502  0.639012  0.487328  0.392661  0.332601  0.291903  0.244101  0.207632  0.190124  0.175533
 28.400000  1.103405  0.737358  0.640096  0.487327  0.393201  0.331809  0.292991  0.243627  0.208120  0.189060  0.175576
 28.500000  1.104238  0.736934  0.641251  0.487386  0.394260  0.331743  0.294026  0.243557  0.208524  0.187792  0.175860
 28.600000  1.105171  0.736841  0.642411  0.487486  0.395671  0.332778  0.295115  0.244262  0.208308  0.187403  0.177383
 28.700000  1.106199  0.737341  0.643282  0.487658  0.397351  0.334375  0.296026  0.245199  0.208014  0.188295  0.178904
 28.800000  1.107248  0.738441  0.643876  0.487743  0.399090  0.335927  0.296776  0.246342  0.208011  0.189463  0.179842
 28.900000  1.108407  0.739918  0.644300  0.487409  0.400487  0.337208  0.297881  0.247862  0.207940  0.189439  0.180014
 29.000000  1.109603  0.741588  0.644613  0.486566  0.401142  0.338262  0.299183  0.248950  0.207537  0.188124  0.179810
 29.100000  1.110781  0.743292  0.644788  0.485496  0.401033  0.339453  0.300116  0.249627  0.206975  0.186646  0.179553
 29.200000  1.111813  0.744898  0.644835  0.484931  0.400866  0.340863  0.300511  0.250458  0.206197  0.185028  0.179274
 29.300000  1.112809  0.746358  0.644753  0.485012  0.401302  0.342257  0.300680  0.251317  0.205894  0.183184  0.178966
 29.400000  1.113623  0.747754  0.644557  0.485561  0.401801  0.343430  0.301041  0.252066  0.206049  0.181476  0.177991
 29.500000  1.114166  0.748992  0.644126  0.486310  0.401580  0.344295  0.301905  0.252710  0.205824  0.180065  0.176789
 29.600000  1.114495  0.750033  0.643381  0.487141  0.401033  0.344625  0.303249  0.253667  0.205982  0.179569  0.175626
 29.700000  1.114713  0.750880  0.642375  0.487793  0.400789  0.344360  0.304366  0.254595  0.206729  0.179707  0.174945
 29.800000  1.114846  0.751583  0.641095  0.488191  0.400804  0.343693  0.304627  0.254691  0.207542  0.179835  0.174892
 29.900000  1.115011  0.752335  0.639898  0.488447  0.400439  0.343016  0.304074  0.254552  0.208436  0.180420  0.174664
 30.000000  1.115387  0.753155  0.638829  0.488827  0.399518  0.342104  0.302734  0.254501  0.209183  0.181037  0.174143
 30.100000  1.115991  0.753893  0.637552  0.489292  0.398607  0.340717  0.300858  0.254287  0.209379  0.181498  0.173741
 30.200000  1.116595  0.754287  0.635761  0.489522  0.397837  0.339153  0.298984  0.254318  0.209516  0.182046  0.173638
 30.300000  1.117011  0.754222  0.633716  0.489648  0.396868  0.337667  0.297395  0.254699  0.209576  0.182214  0.173546
 30.400000  1.117052  0.753582  0.631767  0.489646  0.395720  0.336079  0.296217  0.254941  0.209597  0.182236  0.173171
 30.500000  1.116685  0.752498  0.630102  0.489547  0.394641  0.334094  0.295260  0.255187  0.209594  0.182422  0.172865
 30.600000  1.116074  0.751253  0.628552  0.489545  0.393575  0.331851  0.294200  0.255428  0.209137  0.182565  0.172636
 30.700000  1.115420  0.749989  0.626944  0.489795  0.392139  0.329758  0.292695  0.255779  0.208023  0.182053  0.172095
 30.800000  1.114910  0.748748  0.625472  0.489972  0.390472  0.328317  0.291269  0.256302  0.206444  0.181691  0.171738
 30.900000  1.114706  0.747589  0.624680  0.489658  0.389364  0.327529  0.290495  0.256678  0.204559  0.182360  0.171957
 31.000000  1.114791  0.746403  0.624760  0.488810  0.389291  0.327367  0.290170  0.256587  0.203331  0.183358  0.171673
 31.100000  1.115286  0.745068  0.625416  0.488095  0.389984  0.327729  0.289849  0.255501  0.203080  0.184922  0.171252
 31.200000  1.116081  0.743505  0.626338  0.487992  0.390700  0.328460  0.289225  0.253597  0.203454  0.187305  0.171586
 31.300000  1.116802  0.741955  0.627271  0.487904  0.390852  0.329284  0.288630  0.252003  0.204204  0.188995  0.172734
 31.400000  1.117450  0.740609  0.628165  0.487303  0.390990  0.329920  0.288464  0.250801  0.205852  0.189263  0.173580
 31.500000  1.117934  0.739564  0.629101  0.486416  0.391958  0.330415  0.288446  0.249613  0.207735  0.189122  0.173730
 31.600000  1.118380  0.738904  0.629757  0.485927  0.393455  0.331111  0.288181  0.248583  0.208489  0.189277  0.174243
 31.700000  1.118849  0.738729  0.630037  0.486324  0.394588  0.332558  0.287164  0.247423  0.208253  0.189484  0.175414
 31.800000  1.119395  0.739046  0.630161  0.487211  0.395075  0.334369  0.285550  0.246608  0.207760  0.189657  0.176893
 31.900000  1.120191  0.739680  0.630224  0.488085  0.395647  0.335745  0.284108  0.246144  0.208009  0.189101  0.178647
 32.000000  1.121212  0.740505  0.630490  0.489035  0.396828  0.336856  0.283546  0.245960  0.208739  0.188475  0.180015
 32.100000  1.122494  0.741538  0.631027  0.490111  0.398765  0.338151  0.283788  0.246502  0.208797  0.187622  0.181244
 32.200000  1.123963  0.742572  0.631758  0.491588  0.401096  0.339520  0.284561  0.247594  0.208656  0.186453  0.181606
 32.300000  1.125639  0.743664  0.632403  0.493598  0.403156  0.340677  0.285984  0.248671  0.208999  0.186151  0.180915
 32.400000  1.127386  0.744986  0.632774  0.496257  0.404345  0.341838  0.288016  0.249106  0.209332  0.186007  0.180181
 32.500000  1.129170  0.746697  0.633138  0.499186  0.404540  0.342970  0.290016  0.248481  0.209596  0.185483  0.179201
 32.600000  1.130787  0.748701  0.633582  0.501412  0.404327  0.343502  0.291966  0.247453  0.210287  0.185585  0.178512
 32.700000  1.132331  0.750682  0.634201  0.502470  0.404111  0.343577  0.294007  0.247118  0.211523  0.185566  0.177695
 32.800000  1.133755  0.752196  0.635057  0.502639  0.403978  0.343753  0.295672  0.247815  0.212610  0.184455  0.175661
 32.900000  1.135104  0.753161  0.636253  0.502414  0.404072  0.343714  0.296303  0.249194  0.213051  0.182698  0.173168
 33.000000  1.136576  0.753688  0.637746  0.501946  0.404492  0.342567  0.295814  0.250724  0.212821  0.181464  0.171261
 33.100000  1.138286  0.754038  0.639415  0.501403  0.405016  0.340734  0.294506  0.251884  0.212647  0.181077  0.170213
 33.200000  1.140073  0.754458  0.640839  0.501078  0.405402  0.339271  0.293122  0.253091  0.213276  0.181255  0.169965
 33.300000  1.141737  0.754939  0.641542  0.501261  0.405405  0.338536  0.292498  0.254231  0.214213  0.181808  0.170445
 33.400000  1.143063  0.755414  0.641548  0.501788  0.404935  0.338162  0.292727  0.254907  0.214343  0.182138  0.172076
 33.500000  1.144068  0.755895  0.641297  0.502348  0.404143  0.338146  0.293069  0.255067  0.213764  0.182553  0.173743
 33.600000  1.144930  0.756212  0.640977  0.502879  0.403229  0.338756  0.293378  0.254450  0.212979  0.183291  0.175173
 33.700000  1.145759  0.756342  0.640705  0.503533  0.402627  0.339991  0.293684  0.253185  0.211689  0.183893  0.176675
 33.800000  1.146699  0.756380  0.640327  0.503988  0.402076  0.341430  0.293853  0.251930  0.210402  0.184382  0.178120
 33.900000  1.147675  0.756551  0.639763  0.503940  0.400991  0.342590  0.293873  0.251113  0.209705  0.184466  0.179713
 34.000000  1.148529  0.756948  0.639311  0.503355  0.399756  0.343598  0.293928  0.251008  0.208934  0.184416  0.180588
 34.100000  1.149143  0.757675  0.639159  0.502494  0.399060  0.344696  0.294347  0.251256  0.207826  0.184377  0.181091
 34.200000  1.149542  0.758798  0.639491  0.501594  0.398900  0.345841  0.295074  0.251526  0.206544  0.184124  0.181415
 34.300000  1.149849  0.760261  0.640327  0.501004  0.398645  0.346598  0.296211  0.251908  0.205016  0.183858  0.180717
 34.400000  1.150160  0.761871  0.641356  0.500699  0.398094  0.346534  0.297481  0.252321  0.203453  0.184421  0.179265
 34.500000  1.150512  0.763307  0.642369  0.500661  0.397849  0.345743  0.298355  0.252487  0.202269  0.185889  0.177498
 34.600000  1.150735  0.764338  0.643390  0.500757  0.397754  0.344787  0.298843  0.252849  0.201661  0.187333  0.176224
 34.700000  1.150795  0.764909  0.644404  0.500699  0.397068  0.343948  0.299184  0.253559  0.201316  0.187968  0.175304
 34.800000  1.150591  0.765271  0.645168  0.500408  0.395965  0.343051  0.299660  0.254307  0.200340  0.187792  0.174848
 34.900000  1.150077  0.765614  0.645660  0.500286  0.395352  0.341968  0.300400  0.255197  0.199199  0.187522  0.174777
 35.000000  1.149476  0.765892  0.645811  0.500371  0.395636  0.340861  0.301095  0.256155  0.198704  0.187687  0.174052
 35.100000  1.148908  0.765975  0.645644  0.500524  0.396404  0.339802  0.301713  0.257042  0.199090  0.188227  0.172787
 35.200000  1.148550  0.765892  0.645175  0.500432  0.397344  0.338936  0.302483  0.258266  0.200236  0.188925  0.172305
 35.300000  1.148366  0.765596  0.644467  0.500003  0.398544  0.338337  0.303435  0.259666  0.201151  0.189672  0.172782
 35.400000  1.148344  0.765180  0.643490  0.499417  0.399909  0.338015  0.303912  0.260915  0.201464  0.190102  0.173931
 35.500000  1.148407  0.764826  0.642435  0.498998  0.401129  0.337773  0.303704  0.262271  0.201581  0.189376  0.175482
 35.600000  1.148675  0.764625  0.641562  0.499105  0.401938  0.337530  0.303323  0.263864  0.202294  0.187824  0.176487
 35.700000  1.149182  0.764583  0.641099  0.499785  0.402265  0.337432  0.302948  0.265296  0.203810  0.186315  0.177749
 35.800000  1.149916  0.764457  0.640882  0.500638  0.402305  0.337366  0.302488  0.266508  0.205585  0.184962  0.179272
 35.900000  1.150906  0.764159  0.640601  0.501303  0.402279  0.337365  0.301842  0.267366  0.207446  0.184195  0.180236
 36.000000  1.152152  0.763805  0.640074  0.501972  0.402366  0.337823  0.300944  0.268465  0.208975  0.183913  0.180800
 36.100000  1.153739  0.763775  0.639359  0.503027  0.402788  0.338501  0.299642  0.269700  0.209735  0.183013  0.181020
 36.200000  1.155660  0.764288  0.638761  0.504336  0.403466  0.339291  0.298263  0.270703  0.210087  0.181496  0.181949
 36.300000  1.157793  0.765201  0.638658  0.505178  0.404248  0.340479  0.297075  0.271615  0.210333  0.180823  0.182825
 36.400000  1.159989  0.766312  0.638998  0.505232  0.405006  0.342124  0.295912  0.271470  0.210442  0.181451  0.183263
 36.500000  1.162187  0.767520  0.639784  0.504661  0.405321  0.343771  0.294842  0.269714  0.210391  0.182173  0.183833
 36.600000  1.164269  0.768876  0.640814  0.503859  0.404988  0.344784  0.294123  0.266927  0.210241  0.182563  0.183799
 36.700000  1.166022  0.770329  0.641768  0.503264  0.404131  0.345043  0.293932  0.263997  0.210491  0.183120  0.183324
 36.800000  1.167347  0.771664  0.642547  0.503158  0.403030  0.344631  0.294060  0.261108  0.210517  0.183399  0.182675
 36.900000  1.168251  0.772594  0.643091  0.503554  0.401901  0.343863  0.294016  0.258005  0.209775  0.183052  0.182188
 37.000000  1.168704  0.772986  0.643671  0.503763  0.400995  0.343432  0.294111  0.254985  0.209321  0.182226  0.181850
 37.100000  1.168543  0.772844  0.644316  0.503239  0.400462  0.343983  0.294502  0.252270  0.209282  0.182096  0.180857
 37.200000  1.167932  0.772444  0.644894  0.502090  0.399801  0.345494  0.294971  0.250206  0.208753  0.182774  0.179822
 37.300000  1.167169  0.772190  0.645466  0.500791  0.398629  0.347528  0.295332  0.248536  0.207792  0.183192  0.179376
 37.400000  1.166385  0.772542  0.645928  0.499667  0.397325  0.349326  0.295330  0.246254  0.207406  0.183847  0.178931
 37.500000  1.165697  0.773407  0.646248  0.498881  0.396606  0.350576  0.294859  0.243303  0.207907  0.184629  0.178419
 37.600000  1.165195  0.774419  0.646291  0.498490  0.396805  0.350646  0.294556  0.241285  0.208370  0.184629  0.177886
 37.700000  1.164709  0.775404  0.646089  0.498560  0.397359  0.349692  0.294772  0.240758  0.207670  0.183281  0.177868
 37.800000  1.164311  0.776175  0.645759  0.498688  0.397755  0.348570  0.295006  0.240867  0.207123  0.181877  0.179049
 37.900000  1.164050  0.776739  0.645740  0.498699  0.398064  0.347772  0.294575  0.241569  0.207583  0.181603  0.180010
 38.000000  1.163779  0.777054  0.646207  0.498832  0.398780  0.347035  0.293808  0.242017  0.207951  0.181711  0.179973
 38.100000  1.163566  0.777075  0.646978  0.499554  0.400268  0.346430  0.293617  0.242225  0.207854  0.182150  0.179225
 38.200000  1.163350  0.776847  0.647764  0.500855  0.402160  0.346079  0.294561  0.244062  0.206634  0.182656  0.178023
 38.300000  1.163056  0.776638  0.648341  0.502052  0.403816  0.345742  0.296514  0.247102  0.204403  0.182399  0.177650
 38.400000  1.162588  0.776681  0.648737  0.502536  0.404850  0.344945  0.298469  0.249860  0.203355  0.182379  0.177633
 38.500000  1.161921  0.777069  0.648890  0.502552  0.405378  0.343737  0.299953  0.252566  0.203813  0.183059  0.176931
 38.600000  1.161156  0.777778  0.648912  0.502630  0.405550  0.342767  0.301362  0.255083  0.204776  0.183713  0.176196
 38.700000  1.160324  0.778450  0.648967  0.503115  0.405269  0.342293  0.302060  0.257533  0.206466  0.185448  0.175285
 38.800000  1.159368  0.778813  0.649249  0.503783  0.404744  0.342252  0.301287  0.259612  0.207975  0.187687  0.174313
 38.900000  1.158370  0.778791  0.649872  0.504652  0.404429  0.342623  0.299624  0.260567  0.209204  0.188910  0.174067
 39.000000  1.157702  0.778461  0.650887  0.505760  0.404660  0.342934  0.298292  0.261018  0.210371  0.190132  0.174541
 39.100000  1.157341  0.777849  0.652171  0.507046  0.405276  0.342734  0.297705  0.260874  0.210673  0.191711  0.175483
 39.200000  1.157448  0.777038  0.653580  0.508366  0.406122  0.341883  0.297702  0.260504  0.209834  0.192493  0.176810
 39.300000  1.157927  0.775997  0.654907  0.509552  0.407395  0.340736  0.298056  0.260826  0.208944  0.192844  0.178262
 39.400000  1.158673  0.774691  0.656044  0.510407  0.408793  0.339685  0.298503  0.261919  0.208231  0.193758  0.179930
 39.500000  1.159818  0.773093  0.656984  0.510816  0.409526  0.339155  0.298929  0.263146  0.207678  0.194915  0.181462
 39.600000  1.161295  0.771381  0.657706  0.511064  0.409196  0.339347  0.299163  0.264505  0.207080  0.195146  0.182026
 39.700000  1.163084  0.769672  0.658380  0.511649  0.408005  0.339745  0.299502  0.265720  0.206194  0.194717  0.181703
 39.800000  1.165097  0.768158  0.659067  0.512516  0.406381  0.339891  0.300235  0.266238  0.205202  0.194237  0.181051
 39.900000  1.167050  0.767235  0.659670  0.513119  0.404700  0.339975  0.301072  0.266360  0.204422  0.193032  0.179959
 40.000000  1.168867  0.767247  0.660322  0.513518  0.403185  0.340602  0.301623  0.265910  0.204037  0.191105  0.178470
 40.100000  1.170588  0.768321  0.660983  0.513664  0.402155  0.341907  0.301592  0.264755  0.204126  0.189052  0.177095
 40.200000  1.172095  0.770261  0.661473  0.513517  0.401825  0.343543  0.301195  0.263314  0.204585  0.187553  0.175776
 40.300000  1.173372  0.772644  0.661863  0.513096  0.402214  0.345291  0.300890  0.261647  0.205371  0.187072  0.174705
 40.400000  1.174387  0.775118  0.662215  0.512338  0.403082  0.347176  0.300995  0.259499  0.206498  0.187074  0.174104
 40.500000  1.175107  0.777478  0.662637  0.511250  0.404051  0.348731  0.301195  0.256811  0.207414  0.187440  0.173774
 40.600000  1.175450  0.779741  0.663140  0.510048  0.404848  0.349711  0.301000  0.254249  0.208185  0.187821  0.174107
 40.700000  1.175426  0.781931  0.663760  0.508966  0.405367  0.350541  0.300636  0.252885  0.209236  0.188318  0.175177
 40.800000  1.175232  0.783937  0.664406  0.508177  0.406001  0.351501  0.300738  0.252287  0.210499  0.188429  0.176311
 40.900000  1.175131  0.785484  0.664874  0.507683  0.407023  0.352443  0.301258  0.251842  0.211798  0.187705  0.177228
 41.000000  1.175164  0.786324  0.665035  0.507394  0.408289  0.353132  0.301677  0.251317  0.213359  0.187001  0.178332
 41.100000  1.175471  0.786440  0.665109  0.507097  0.409485  0.353550  0.302048  0.250638  0.214600  0.186621  0.180048
 41.200000  1.176011  0.785922  0.665278  0.506855  0.410457  0.353835  0.302516  0.249957  0.215341  0.186391  0.181258
 41.300000  1.176625  0.785146  0.665779  0.506763  0.410993  0.354204  0.302956  0.249030  0.215536  0.186204  0.181829
 41.400000  1.177292  0.784382  0.666730  0.506739  0.411186  0.354622  0.303216  0.247743  0.215234  0.185487  0.182076
 41.500000  1.177960  0.783606  0.667844  0.506705  0.411227  0.354674  0.302943  0.247151  0.215097  0.184017  0.182262
 41.600000  1.178577  0.782946  0.668582  0.506574  0.410997  0.354157  0.302143  0.248141  0.214952  0.182284  0.182099
 41.700000  1.179260  0.782576  0.668530  0.506481  0.410304  0.353192  0.301014  0.250217  0.215140  0.181482  0.182252
 41.800000  1.180141  0.782632  0.667757  0.506658  0.409332  0.352057  0.299892  0.252327  0.215911  0.182041  0.182631
 41.900000  1.181111  0.783016  0.666466  0.507272  0.408618  0.350811  0.299137  0.254584  0.216490  0.182462  0.182621
 42.000000  1.182100  0.783858  0.665119  0.508089  0.408405  0.349396  0.298877  0.256882  0.216698  0.182756  0.182684
 42.100000  1.183005  0.784938  0.664071  0.509184  0.408442  0.347923  0.298867  0.259056  0.216716  0.183473  0.182150
 42.200000  1.183695  0.785933  0.663588  0.510372  0.408606  0.346755  0.298622  0.260767  0.216277  0.184102  0.181420
 42.300000  1.183997  0.786854  0.663781  0.510842  0.409114  0.346044  0.298337  0.261698  0.215866  0.184121  0.180415
 42.400000  1.183912  0.787620  0.664066  0.510288  0.409759  0.345988  0.298350  0.261777  0.215629  0.183498  0.179300
 42.500000  1.183413  0.788348  0.663970  0.509477  0.410257  0.346570  0.298675  0.261617  0.215428  0.182966  0.179136
 42.600000  1.182753  0.789008  0.663394  0.509198  0.410606  0.346972  0.299320  0.261583  0.215371  0.182924  0.178981
 42.700000  1.182069  0.789492  0.662653  0.509668  0.411005  0.346784  0.299959  0.261344  0.214821  0.182642  0.178794
 42.800000  1.181529  0.789663  0.662124  0.510392  0.411192  0.346440  0.300157  0.260809  0.213916  0.181510  0.178830
 42.900000  1.181091  0.789596  0.661802  0.510924  0.411078  0.346547  0.300183  0.260222  0.213624  0.180522  0.178399
 43.000000  1.180691  0.789374  0.661592  0.510860  0.410866  0.346524  0.300410  0.259804  0.213825  0.180768  0.177506
 43.100000  1.180311  0.789176  0.661734  0.510010  0.410703  0.345692  0.300859  0.259747  0.213604  0.181543  0.176711
 43.200000  1.179973  0.789160  0.662259  0.508695  0.410198  0.344577  0.301130  0.259302  0.212409  0.182115  0.176391
 43.300000  1.179928  0.789425  0.663374  0.507307  0.409070  0.344049  0.301145  0.257751  0.210733  0.182523  0.176598
 43.400000  1.180267  0.789934  0.664792  0.506151  0.407704  0.344285  0.300814  0.255978  0.209306  0.183586  0.176441
 43.500000  1.180888  0.790507  0.666151  0.505229  0.406646  0.345054  0.300566  0.254534  0.208087  0.185329  0.175428
 43.600000  1.181723  0.791053  0.667052  0.504592  0.405887  0.345993  0.300818  0.253411  0.207491  0.186703  0.174964
 43.700000  1.182562  0.791580  0.667417  0.504423  0.404980  0.346739  0.300895  0.253302  0.207709  0.187270  0.174917
 43.800000  1.183193  0.792153  0.667394  0.504983  0.404007  0.347295  0.299913  0.253812  0.207746  0.188328  0.175093
 43.900000  1.183568  0.792952  0.667336  0.506069  0.403351  0.348159  0.298397  0.254710  0.207416  0.190870  0.175550
 44.000000  1.183741  0.794287  0.667532  0.507495  0.403184  0.349691  0.297362  0.256372  0.206665  0.192654  0.175427
 44.100000  1.183960  0.796053  0.668094  0.508936  0.403362  0.351527  0.297148  0.258069  0.205501  0.193246  0.175596
 44.200000  1.184236  0.797799  0.669029  0.510488  0.403737  0.352781  0.297313  0.259134  0.205335  0.193876  0.176446
 44.300000  1.184606  0.799312  0.670126  0.512009  0.404025  0.352966  0.297429  0.260658  0.206434  0.193411  0.176779
 44.400000  1.184986  0.800451  0.671094  0.513320  0.404256  0.352147  0.296874  0.262245  0.207629  0.191894  0.176160
 44.500000  1.185395  0.801176  0.671835  0.514070  0.404552  0.351087  0.296027  0.263061  0.208792  0.191146  0.175425
 44.600000  1.185886  0.801630  0.672311  0.514496  0.404987  0.349664  0.295759  0.263434  0.209729  0.191957  0.175974
 44.700000  1.186306  0.801835  0.672628  0.515174  0.405391  0.347810  0.296132  0.263735  0.210284  0.193329  0.177915
 44.800000  1.186706  0.801974  0.672836  0.516093  0.405574  0.346085  0.296609  0.263886  0.210213  0.194651  0.180149
 44.900000  1.186894  0.802096  0.673159  0.517072  0.405877  0.345322  0.297080  0.262910  0.209396  0.195585  0.181096
 45.000000  1.187023  0.802196  0.673500  0.517819  0.406743  0.345647  0.297902  0.260544  0.209069  0.194833  0.181255
 45.100000  1.187173  0.802287  0.673663  0.517812  0.408123  0.346107  0.298940  0.258130  0.209362  0.193475  0.181987
 45.200000  1.187510  0.802338  0.673707  0.516735  0.409629  0.346022  0.299501  0.256538  0.209853  0.193072  0.182504
 45.300000  1.188189  0.802349  0.673718  0.515367  0.410813  0.345873  0.299484  0.256291  0.210608  0.192805  0.182115
 45.400000  1.189297  0.802202  0.673738  0.514778  0.411099  0.346087  0.299326  0.257333  0.211446  0.192366  0.181114
 45.500000  1.190714  0.802124  0.673797  0.515392  0.410736  0.346526  0.298986  0.258445  0.212692  0.192056  0.180002
 45.600000  1.192186  0.802199  0.673998  0.516739  0.410532  0.347190  0.298204  0.258690  0.214043  0.191520  0.178799
 45.700000  1.193555  0.802360  0.674511  0.518059  0.410670  0.348196  0.297072  0.258529  0.214444  0.191065  0.178209
 45.800000  1.194749  0.802352  0.675418  0.518925  0.410320  0.349503  0.295800  0.257919  0.214358  0.191181  0.178371
 45.900000  1.195748  0.802045  0.676415  0.519204  0.409103  0.350447  0.294457  0.256653  0.214799  0.191019  0.178394
 46.000000  1.196453  0.801343  0.677106  0.519354  0.407716  0.350780  0.293624  0.255354  0.215879  0.190673  0.178631
 46.100000  1.197029  0.800230  0.677073  0.519602  0.407179  0.351079  0.293767  0.254377  0.216900  0.190919  0.178956
 46.200000  1.197492  0.798992  0.676105  0.519996  0.407618  0.351780  0.294605  0.253400  0.217202  0.190918  0.178680
 46.300000  1.197875  0.797919  0.674629  0.520325  0.408276  0.352622  0.295513  0.252647  0.217183  0.190132  0.178203
 46.400000  1.198229  0.797240  0.673418  0.520107  0.408603  0.353455  0.296727  0.252103  0.217412  0.188844  0.178171
 46.500000  1.198617  0.796906  0.672757  0.519466  0.408450  0.354262  0.298531  0.251677  0.217318  0.187468  0.178278
 46.600000  1.198982  0.796798  0.672549  0.518722  0.408147  0.355193  0.300508  0.251629  0.217187  0.186220  0.178451
 46.700000  1.199248  0.796719  0.672441  0.518288  0.408082  0.356210  0.302336  0.252213  0.217576  0.185418  0.178284
 46.800000  1.199287  0.796527  0.672076  0.517877  0.408345  0.357213  0.304184  0.253286  0.217930  0.185458  0.178102
 46.900000  1.199167  0.796351  0.671588  0.517189  0.408758  0.357971  0.306182  0.254988  0.217408  0.185740  0.178010
 47.000000  1.199141  0.796344  0.671115  0.516408  0.409181  0.358079  0.308224  0.257620  0.215861  0.185314  0.178116
 47.100000  1.199469  0.796523  0.670760  0.515968  0.409495  0.357384  0.309947  0.260311  0.213771  0.184513  0.178701
 47.200000  1.200270  0.796829  0.670610  0.515882  0.410009  0.356128  0.311199  0.261915  0.211854  0.183808  0.179454
 47.300000  1.201405  0.797063  0.670889  0.515535  0.410704  0.354534  0.311748  0.263444  0.210328  0.183580  0.180545
 47.400000  1.202579  0.797053  0.671719  0.514616  0.411400  0.352882  0.311437  0.266178  0.209206  0.183749  0.181515
 47.500000  1.203630  0.796900  0.673115  0.513622  0.412003  0.351672  0.310529  0.269636  0.208225  0.183833  0.181898
 47.600000  1.204480  0.796885  0.674894  0.513045  0.412306  0.350907  0.309605  0.272877  0.207698  0.183844  0.182344
 47.700000  1.205112  0.797208  0.676716  0.513165  0.412230  0.350109  0.308861  0.275332  0.207777  0.184354  0.183138
 47.800000  1.205618  0.797938  0.678225  0.513867  0.411967  0.349149  0.307767  0.276714  0.208061  0.186189  0.183982
 47.900000  1.206127  0.799077  0.679233  0.514629  0.411761  0.347998  0.306304  0.276952  0.208206  0.188511  0.184254
 48.000000  1.206773  0.800318  0.679843  0.515038  0.411559  0.346631  0.305115  0.276243  0.208064  0.189599  0.183993
 48.100000  1.207586  0.801335  0.680314  0.515019  0.411320  0.345103  0.304813  0.274616  0.207804  0.189582  0.183660
 48.200000  1.208433  0.802072  0.680786  0.514824  0.411184  0.343708  0.304733  0.272290  0.207759  0.189668  0.182652
 48.300000  1.209057  0.802596  0.681234  0.514752  0.411042  0.342845  0.304307  0.270246  0.207900  0.189889  0.181192
 48.400000  1.209265  0.802933  0.681490  0.514720  0.410441  0.342450  0.303777  0.268949  0.208434  0.190126  0.179757
 48.500000  1.209023  0.803289  0.681585  0.514703  0.409548  0.342510  0.303445  0.267204  0.209257  0.191099  0.178838
 48.600000  1.208459  0.803561  0.681525  0.514974  0.408942  0.342861  0.303385  0.263607  0.210184  0.191969  0.178248
 48.700000  1.207803  0.803757  0.681360  0.515630  0.409096  0.343414  0.303499  0.259465  0.211192  0.191476  0.177684
 48.800000  1.207137  0.803825  0.681043  0.516591  0.409716  0.344396  0.303582  0.256521  0.212245  0.190572  0.177525
 48.900000  1.206453  0.803919  0.680312  0.517664  0.409909  0.345924  0.303524  0.254820  0.213118  0.189777  0.177367
 49.000000  1.205672  0.804131  0.679192  0.518493  0.409214  0.347525  0.303324  0.253965  0.213086  0.189516  0.177102
 49.100000  1.204828  0.804438  0.678021  0.518877  0.408057  0.348462  0.302955  0.253390  0.212385  0.189657  0.177242
 49.200000  1.204145  0.804788  0.677142  0.518917  0.406986  0.348881  0.302699  0.252873  0.211751  0.189797  0.177211
 49.300000  1.203771  0.805148  0.676553  0.518889  0.406084  0.349440  0.302946  0.252801  0.211302  0.190192  0.176279
 49.400000  1.203735  0.805502  0.675893  0.518926  0.405257  0.350439  0.303349  0.253434  0.210828  0.189940  0.175580
 49.500000  1.203866  0.805831  0.675156  0.518771  0.404446  0.351715  0.303377  0.254498  0.209917  0.188617  0.175431
 49.600000  1.204059  0.806000  0.674702  0.518246  0.404183  0.352922  0.302935  0.254826  0.208922  0.187271  0.175817
 49.700000  1.204119  0.805998  0.674507  0.517499  0.404633  0.354052  0.302177  0.254303  0.209184  0.186096  0.176605
 49.800000  1.203861  0.806008  0.674372  0.516925  0.405054  0.354909  0.300568  0.254050  0.210181  0.185141  0.177057
 49.900000  1.203354  0.806153  0.674050  0.516524  0.405110  0.355647  0.298722  0.254255  0.210104  0.185091  0.177328
 50.000000  1.202826  0.806434  0.673594  0.516046  0.405312  0.356033  0.297699  0.255145  0.209302  0.185893  0.176828
 50.100000  1.202373  0.807004  0.673216  0.515204  0.405928  0.355951  0.297194  0.257061  0.209182  0.186663  0.176248
 50.200000  1.202136  0.807954  0.672883  0.514100  0.406454  0.355368  0.296514  0.259284  0.209655  0.187022  0.176489
 50.300000  1.202129  0.809081  0.672309  0.512855  0.406364  0.354463  0.295905  0.260873  0.210860  0.187110  0.176765
 50.400000  1.202361  0.810107  0.671573  0.511636  0.406105  0.353585  0.296004  0.261666  0.212628  0.186846  0.178031
 50.500000  1.202745  0.810938  0.671036  0.510532  0.406369  0.352948  0.296751  0.261945  0.214311  0.186271  0.179450
 50.600000  1.203169  0.811568  0.671134  0.509881  0.406851  0.352181  0.297915  0.262711  0.216053  0.186172  0.179542
 50.700000  1.203670  0.812000  0.671686  0.510029  0.406797  0.351028  0.299415  0.263597  0.217193  0.187242  0.179339
 50.800000  1.204349  0.812305  0.672396  0.510655  0.406358  0.349701  0.301283  0.264420  0.216918  0.188637  0.178991
 50.900000  1.205089  0.812779  0.673136  0.511268  0.405870  0.348656  0.303273  0.265828  0.216074  0.190346  0.178683
 51.000000  1.205974  0.813459  0.673957  0.511643  0.405396  0.347891  0.304592  0.266903  0.215589  0.192847  0.178889
 51.100000  1.206910  0.814036  0.674973  0.511791  0.405257  0.347189  0.304737  0.266837  0.215966  0.195315  0.178945
 51.200000  1.207809  0.814244  0.676027  0.511819  0.406024  0.346814  0.304342  0.266567  0.216668  0.197404  0.178733
 51.300000  1.208622  0.813830  0.676893  0.512094  0.407434  0.347141  0.303832  0.266483  0.217145  0.198784  0.178097
 51.400000  1.209403  0.812686  0.677455  0.512934  0.408460  0.347989  0.303748  0.266283  0.217486  0.198521  0.176695
 51.500000  1.210127  0.811279  0.677837  0.514314  0.408809  0.348758  0.304250  0.266077  0.217426  0.197426  0.175857
 51.600000  1.210730  0.810128  0.678175  0.515816  0.409150  0.349159  0.305123  0.265544  0.217059  0.196575  0.175880
 51.700000  1.211141  0.809508  0.678827  0.516978  0.409832  0.349454  0.306056  0.264346  0.216461  0.195336  0.176029
 51.800000  1.211598  0.809467  0.679574  0.517974  0.410809  0.349964  0.306228  0.262751  0.215383  0.193662  0.176285
 51.900000  1.212234  0.809843  0.680156  0.519113  0.411859  0.350820  0.305381  0.261591  0.214074  0.192522  0.177059
 52.000000  1.212991  0.810287  0.680444  0.520521  0.412723  0.352203  0.304388  0.260865  0.213033  0.191194  0.178250
 52.100000  1.213875  0.810826  0.680487  0.521782  0.413164  0.353965  0.303758  0.260104  0.212437  0.188771  0.178839
 52.200000  1.214622  0.811398  0.680576  0.522736  0.413105  0.355356  0.303238  0.259439  0.211801  0.186195  0.178508
 52.300000  1.215346  0.812204  0.680950  0.523636  0.412884  0.355744  0.302683  0.259529  0.211386  0.184409  0.177968
 52.400000  1.216255  0.813272  0.681412  0.524584  0.412743  0.355295  0.302165  0.260406  0.211444  0.182864  0.177759
 52.500000  1.217367  0.814476  0.681646  0.525432  0.412379  0.354799  0.301401  0.261997  0.211721  0.181774  0.177599
 52.600000  1.218679  0.815715  0.681647  0.526138  0.411462  0.354685  0.300521  0.264132  0.212532  0.181443  0.176857
 52.700000  1.220209  0.816827  0.681578  0.526465  0.410246  0.354972  0.300275  0.265741  0.213533  0.181113  0.175937
 52.800000  1.221695  0.817796  0.681477  0.526117  0.409067  0.355471  0.300530  0.266674  0.214229  0.180814  0.175444
 52.900000  1.222864  0.818548  0.681332  0.525189  0.408033  0.355994  0.301002  0.267017  0.214919  0.181031  0.175475
 53.000000  1.223613  0.819051  0.680884  0.524227  0.407539  0.356446  0.301806  0.266808  0.215642  0.181844  0.175741
 53.100000  1.224009  0.819189  0.680242  0.523773  0.407911  0.356854  0.302969  0.266415  0.216326  0.183812  0.176753
 53.200000  1.224113  0.819016  0.679431  0.523897  0.408642  0.356810  0.303946  0.266272  0.216894  0.186002  0.177875
 53.300000  1.224158  0.818716  0.678678  0.524335  0.409134  0.356104  0.304487  0.266428  0.216947  0.187721  0.178448
 53.400000  1.224382  0.818471  0.678183  0.524410  0.409180  0.354923  0.304684  0.266615  0.216102  0.189679  0.178690
 53.500000  1.224742  0.818451  0.677976  0.524015  0.408987  0.353766  0.304745  0.266415  0.214509  0.192029  0.178414
 53.600000  1.225001  0.818678  0.678158  0.523784  0.408812  0.352946  0.304971  0.266007  0.212891  0.193666  0.178097
 53.700000  1.225145  0.819217  0.678820  0.524000  0.408744  0.352557  0.305363  0.266321  0.211694  0.194351  0.177641
 53.800000  1.225149  0.820028  0.679561  0.524455  0.408651  0.352314  0.305683  0.267039  0.210549  0.194725  0.177661
 53.900000  1.225011  0.820994  0.679992  0.524827  0.408539  0.351920  0.306124  0.267468  0.209179  0.195370  0.178071
 54.000000  1.224904  0.821769  0.680001  0.524876  0.408514  0.351387  0.307191  0.267320  0.207929  0.196139  0.178250
 54.100000  1.224880  0.822352  0.679814  0.524831  0.408577  0.351488  0.308663  0.266601  0.207141  0.196195  0.178155
 54.200000  1.224879  0.822564  0.679741  0.525212  0.408632  0.352053  0.309957  0.265734  0.206788  0.195319  0.177817
 54.300000  1.224848  0.822377  0.679681  0.526084  0.408812  0.352223  0.310581  0.264972  0.206421  0.194389  0.177935
 54.400000  1.224788  0.821962  0.679391  0.526912  0.409112  0.351990  0.310764  0.264133  0.205908  0.193831  0.178149
 54.500000  1.224807  0.821533  0.678584  0.527304  0.409321  0.351864  0.310929  0.263159  0.205928  0.193700  0.178021
 54.600000  1.224775  0.820985  0.677423  0.527495  0.409205  0.352228  0.311136  0.262337  0.206708  0.194057  0.177986
 54.700000  1.224749  0.820160  0.676157  0.527905  0.408888  0.352751  0.311435  0.261544  0.207570  0.194237  0.178484
 54.800000  1.224647  0.819145  0.674998  0.528164  0.408989  0.353253  0.311734  0.260995  0.208704  0.194060  0.178928
 54.900000  1.224407  0.818201  0.674218  0.527857  0.409911  0.353441  0.311582  0.260633  0.210387  0.194008  0.178769
 55.000000  1.223982  0.817408  0.673875  0.526865  0.411444  0.353391  0.310771  0.260636  0.212100  0.194017  0.178357
 55.100000  1.223274  0.816875  0.673863  0.525308  0.412965  0.353359  0.309717  0.261498  0.213684  0.193896  0.178292
 55.200000  1.222386  0.816505  0.674296  0.523514  0.414287  0.353492  0.308773  0.262328  0.214801  0.193915  0.178843
 55.300000  1.221561  0.816015  0.675219  0.521772  0.415450  0.353452  0.307842  0.262773  0.214914  0.193612  0.179156
 55.400000  1.221021  0.815526  0.676602  0.520381  0.416257  0.353040  0.306813  0.262945  0.214208  0.193232  0.179669
 55.500000  1.220894  0.815312  0.678542  0.519355  0.416458  0.352574  0.305794  0.263046  0.213224  0.193640  0.179715
 55.600000  1.221176  0.815492  0.680781  0.518564  0.416176  0.352416  0.305331  0.262977  0.212194  0.193811  0.178858
 55.700000  1.221770  0.816115  0.682910  0.517734  0.415756  0.352314  0.305825  0.262870  0.211749  0.193266  0.178362
 55.800000  1.222691  0.816892  0.684635  0.516876  0.415371  0.351895  0.306719  0.262974  0.212064  0.192681  0.178307
 55.900000  1.223898  0.817540  0.685866  0.516016  0.414871  0.351313  0.307029  0.263275  0.212331  0.192220  0.178740
 56.000000  1.225149  0.817986  0.686469  0.515227  0.414333  0.350830  0.306595  0.263450  0.212628  0.191838  0.178518
 56.100000  1.226448  0.818353  0.686692  0.514799  0.413626  0.350441  0.305825  0.263783  0.213807  0.191393  0.178113
 56.200000  1.227692  0.818713  0.686665  0.515063  0.412789  0.350024  0.305016  0.264521  0.215213  0.190659  0.178932
 56.300000  1.228640  0.819211  0.686735  0.516059  0.411842  0.349475  0.304955  0.265137  0.215543  0.190033  0.180001
 56.400000  1.229203  0.819812  0.686970  0.517408  0.410881  0.348914  0.305854  0.265459  0.214950  0.189139  0.180318
 56.500000  1.229379  0.820449  0.686987  0.518443  0.410014  0.348411  0.307129  0.265235  0.214614  0.186863  0.179909
 56.600000  1.229175  0.820983  0.686662  0.518945  0.409187  0.347919  0.308073  0.264593  0.214581  0.184055  0.179801
 56.700000  1.228743  0.821337  0.685693  0.519246  0.408441  0.347400  0.308451  0.264535  0.214596  0.182486  0.179508
 56.800000  1.228222  0.821535  0.684376  0.519546  0.407700  0.346986  0.308541  0.265229  0.214705  0.182013  0.178980
 56.900000  1.227624  0.821535  0.683025  0.519765  0.407060  0.346891  0.308580  0.265790  0.215533  0.181795  0.178866
 57.000000  1.227048  0.821526  0.682222  0.519918  0.406574  0.347421  0.309012  0.265905  0.216821  0.182127  0.179011
 57.100000  1.226543  0.821764  0.682157  0.520407  0.406460  0.348489  0.310352  0.265621  0.216600  0.182760  0.179283
 57.200000  1.226188  0.822391  0.682388  0.521565  0.406962  0.349689  0.312212  0.265466  0.215447  0.182889  0.179078
 57.300000  1.225992  0.823256  0.682527  0.523404  0.407896  0.350929  0.313426  0.265758  0.214771  0.183846  0.178194
 57.400000  1.225875  0.824122  0.682655  0.525350  0.408945  0.352345  0.313663  0.265728  0.213946  0.186367  0.177823
 57.500000  1.225876  0.824677  0.683302  0.527099  0.409829  0.353518  0.313430  0.265796  0.212550  0.188388  0.178291
 57.600000  1.226074  0.824638  0.684719  0.528489  0.410310  0.353655  0.313147  0.266176  0.211592  0.188907  0.179305
 57.700000  1.226418  0.823915  0.686623  0.529383  0.410669  0.353076  0.312668  0.266700  0.211214  0.189365  0.179961
 57.800000  1.226789  0.822718  0.688635  0.529743  0.411393  0.352334  0.311827  0.267772  0.211111  0.190838  0.180236
 57.900000  1.227275  0.821439  0.690538  0.529872  0.412478  0.351587  0.310583  0.269033  0.211344  0.193226  0.180797
 58.000000  1.227896  0.820509  0.692162  0.530132  0.413431  0.351060  0.308737  0.269930  0.211689  0.195933  0.181470
 58.100000  1.228808  0.820070  0.693360  0.530915  0.413697  0.351049  0.306484  0.270700  0.212040  0.198371  0.182336
 58.200000  1.229975  0.820061  0.694079  0.532441  0.413439  0.351520  0.304379  0.271265  0.212302  0.200015  0.182788
 58.300000  1.231337  0.820206  0.694433  0.534418  0.412927  0.352299  0.302998  0.271750  0.212355  0.200678  0.182342
 58.400000  1.232778  0.820286  0.694407  0.536077  0.412192  0.353672  0.302661  0.272537  0.212612  0.200593  0.181874
 58.500000  1.234143  0.820328  0.694117  0.536919  0.411514  0.355506  0.302973  0.273109  0.213157  0.199776  0.181544
 58.600000  1.235316  0.820306  0.693645  0.537126  0.411281  0.356824  0.303242  0.273069  0.213133  0.198398  0.181161
 58.700000  1.236243  0.820428  0.693095  0.537209  0.411400  0.357441  0.303500  0.272722  0.212423  0.197393  0.180626
 58.800000  1.236884  0.820802  0.692654  0.537409  0.411283  0.357765  0.304027  0.272092  0.211015  0.196540  0.179534
 58.900000  1.237105  0.821368  0.692253  0.537569  0.410854  0.357717  0.304700  0.270996  0.209129  0.195791  0.178931
 59.000000  1.236998  0.822059  0.691786  0.537438  0.410452  0.356888  0.305579  0.269554  0.207525  0.195144  0.178733
 59.100000  1.236719  0.822761  0.691241  0.536960  0.410259  0.355619  0.306518  0.268771  0.206295  0.194466  0.178883
 59.200000  1.236445  0.823408  0.690811  0.536026  0.410240  0.354723  0.307360  0.268902  0.205261  0.193850  0.179454
 59.300000  1.236407  0.823878  0.690659  0.534506  0.410284  0.354221  0.307946  0.268926  0.205109  0.193523  0.180013
 59.400000  1.236572  0.824162  0.690778  0.532380  0.410406  0.353595  0.308153  0.268316  0.206119  0.193473  0.179967
 59.500000  1.236928  0.824359  0.691063  0.530044  0.410742  0.352611  0.308071  0.267503  0.207969  0.193786  0.179217
 59.600000  1.237431  0.824669  0.691515  0.528097  0.411391  0.351636  0.308089  0.266483  0.210143  0.194381  0.178536
 59.700000  1.238039  0.825184  0.692112  0.526872  0.412209  0.350945  0.308643  0.265264  0.212158  0.195258  0.178487
 59.800000  1.238730  0.825823  0.692834  0.526562  0.413043  0.350358  0.309606  0.264208  0.213565  0.195912  0.178714
 59.900000  1.239534  0.826457  0.693561  0.527245  0.413811  0.349670  0.310793  0.263496  0.215149  0.196032  0.178661
 60.000000  1.240466  0.826827  0.694233  0.528510  0.414471  0.349002  0.312001  0.263134  0.216683  0.195607  0.178547
 60.100000  1.241537  0.826819  0.694622  0.529426  0.415284  0.348656  0.312671  0.262368  0.217109  0.195137  0.178106
 60.200000  1.242537  0.826489  0.694692  0.529400  0.416375  0.348862  0.312659  0.260643  0.216682  0.195307  0.177390
 60.300000  1.243462  0.826025  0.694409  0.528773  0.417622  0.349487  0.312362  0.259001  0.216109  0.195706  0.176745
 60.400000  1.244282  0.825619  0.693971  0.528206  0.418592  0.350134  0.311913  0.258376  0.215772  0.195265  0.176396
 60.500000  1.245070  0.825377  0.693734  0.528132  0.419172  0.350520  0.310970  0.258517  0.215799  0.193626  0.175941
 60.600000  1.245800  0.825291  0.693878  0.528576  0.419354  0.350761  0.309972  0.259031  0.215915  0.191655  0.175637
 60.700000  1.246605  0.825283  0.694344  0.529011  0.419246  0.351240  0.309459  0.259551  0.215798  0.190081  0.175310
 60.800000  1.247401  0.825339  0.694804  0.529286  0.418912  0.351672  0.309130  0.259614  0.215187  0.188946  0.174638
 60.900000  1.248096  0.825452  0.694963  0.529088  0.418326  0.351801  0.308762  0.259732  0.214378  0.188332  0.173951
 61.000000  1.248627  0.825636  0.694701  0.528256  0.417762  0.351605  0.308597  0.260013  0.213977  0.188468  0.174115
 61.100000  1.249062  0.825978  0.693947  0.527015  0.417804  0.351015  0.308893  0.260364  0.214247  0.189354  0.174991
 61.200000  1.249387  0.826526  0.692757  0.525515  0.418693  0.349776  0.309326  0.260986  0.214434  0.190733  0.176300
 61.300000  1.249652  0.827079  0.691247  0.523975  0.419971  0.347996  0.309431  0.262867  0.214321  0.191752  0.177813
 61.400000  1.249893  0.827596  0.689749  0.522656  0.420895  0.346289  0.309201  0.266240  0.214459  0.192157  0.178942
 61.500000  1.249996  0.828101  0.688615  0.521801  0.421457  0.345103  0.308933  0.270154  0.214733  0.192401  0.179996
 61.600000  1.249826  0.828577  0.688156  0.521548  0.421766  0.344427  0.309255  0.273755  0.214868  0.192587  0.181339
 61.700000  1.249471  0.828946  0.688341  0.521590  0.421842  0.344323  0.310082  0.276542  0.215130  0.192149  0.182609
 61.800000  1.248957  0.829397  0.688649  0.521802  0.421726  0.344890  0.310426  0.278216  0.215310  0.191026  0.182878
 61.900000  1.248428  0.829983  0.688601  0.522191  0.421563  0.345756  0.309991  0.279161  0.215566  0.189983  0.182838
 62.000000  1.248054  0.830638  0.688011  0.523003  0.421591  0.346613  0.309599  0.279713  0.215630  0.189401  0.182715
 62.100000  1.247939  0.831282  0.687117  0.524371  0.421777  0.347717  0.309559  0.280174  0.214765  0.189105  0.181985
 62.200000  1.248111  0.831824  0.686034  0.526196  0.421939  0.348989  0.309470  0.280900  0.213764  0.189053  0.180095
 62.300000  1.248551  0.832185  0.685058  0.528207  0.422131  0.350125  0.309631  0.281079  0.213264  0.189212  0.177839
 62.400000  1.249173  0.832545  0.684142  0.530022  0.422617  0.351182  0.310006  0.280332  0.212758  0.189265  0.176916
 62.500000  1.249840  0.832952  0.683455  0.531256  0.423217  0.352328  0.309769  0.279338  0.212207  0.189507  0.176776
 62.600000  1.250403  0.833236  0.683199  0.531950  0.423488  0.353417  0.309120  0.278146  0.211473  0.190025  0.176526
 62.700000  1.250987  0.833505  0.683413  0.532558  0.423490  0.354370  0.308668  0.276323  0.210855  0.190414  0.176295
 62.800000  1.251816  0.833737  0.684138  0.533455  0.423623  0.355248  0.308328  0.273493  0.211217  0.190870  0.176641
 62.900000  1.253028  0.833829  0.685322  0.534378  0.423830  0.355940  0.307506  0.270174  0.212294  0.190813  0.177243
 63.000000  1.254572  0.833794  0.686859  0.535091  0.423526  0.356429  0.306466  0.268226  0.213091  0.190585  0.177148
 63.100000  1.256348  0.833529  0.688316  0.535443  0.422470  0.356625  0.305653  0.268201  0.213100  0.191222  0.177200
 63.200000  1.258098  0.833089  0.689603  0.535669  0.421130  0.356625  0.304745  0.268556  0.212503  0.191127  0.177902
 63.300000  1.259610  0.832543  0.690834  0.535819  0.420066  0.356726  0.303587  0.268537  0.212621  0.189725  0.179132
 63.400000  1.260822  0.831981  0.692293  0.535632  0.419677  0.357389  0.302608  0.267947  0.213242  0.188521  0.180138
 63.500000  1.261797  0.831530  0.693881  0.534998  0.419944  0.358523  0.301897  0.266696  0.212989  0.188081  0.180360
 63.600000  1.262484  0.831407  0.695139  0.534031  0.420733  0.359127  0.301327  0.265701  0.212601  0.187833  0.179911
 63.700000  1.262758  0.831588  0.695857  0.533321  0.421904  0.359039  0.301396  0.264590  0.212277  0.187528  0.179311
 63.800000  1.262515  0.831992  0.695936  0.533224  0.423215  0.358933  0.302767  0.262927  0.211391  0.187637  0.179128
 63.900000  1.261909  0.832418  0.695480  0.533689  0.424191  0.359217  0.304427  0.261415  0.210970  0.188236  0.179179
 64.000000  1.260984  0.832819  0.694734  0.534460  0.424630  0.359715  0.305302  0.260465  0.211024  0.188851  0.179247
 64.100000  1.259968  0.833457  0.693675  0.535069  0.424755  0.359962  0.305577  0.259419  0.210960  0.189462  0.178938
 64.200000  1.259036  0.834539  0.692288  0.535211  0.424918  0.359850  0.305860  0.258641  0.211447  0.189855  0.178963
 64.300000  1.258406  0.835915  0.690705  0.535014  0.425028  0.359765  0.306285  0.258677  0.212265  0.190366  0.179175
 64.400000  1.258176  0.837271  0.689256  0.534815  0.424996  0.359863  0.306501  0.259333  0.212849  0.191069  0.178660
 64.500000  1.258271  0.838162  0.688048  0.534633  0.424626  0.359778  0.306157  0.260402  0.213350  0.191833  0.177947
 64.600000  1.258562  0.838332  0.687068  0.534225  0.423939  0.359083  0.305268  0.261471  0.213489  0.193110  0.177458
 64.700000  1.258899  0.837882  0.686297  0.533637  0.423005  0.358041  0.304393  0.262371  0.213398  0.194429  0.177856
 64.800000  1.259163  0.837239  0.685672  0.533261  0.421740  0.357212  0.303793  0.262959  0.213201  0.194758  0.178424
 64.900000  1.259441  0.836961  0.685312  0.533200  0.420222  0.356987  0.303620  0.263632  0.212852  0.194336  0.178796
 65.000000  1.259922  0.837278  0.685204  0.533486  0.418895  0.357382  0.304333  0.264743  0.212726  0.194077  0.179348
 65.100000  1.260488  0.837869  0.685117  0.533948  0.418153  0.358074  0.306083  0.265974  0.212805  0.194461  0.179521
 65.200000  1.261089  0.838281  0.684982  0.534646  0.417914  0.358682  0.308427  0.266631  0.212534  0.195071  0.179418
 65.300000  1.261669  0.838299  0.684879  0.535721  0.417805  0.359216  0.310517  0.266183  0.212299  0.195464  0.178884
 65.400000  1.262097  0.837949  0.685157  0.537065  0.417556  0.359706  0.311961  0.264909  0.212280  0.195644  0.178673
 65.500000  1.262402  0.837558  0.686043  0.538412  0.417222  0.359917  0.312733  0.263829  0.211920  0.195399  0.178713
 65.600000  1.262633  0.837372  0.687380  0.539530  0.417045  0.359702  0.313107  0.263439  0.211507  0.194642  0.178295
 65.700000  1.262807  0.837424  0.688931  0.540150  0.417209  0.359245  0.313079  0.263505  0.211929  0.193634  0.177822
 65.800000  1.262870  0.837793  0.690442  0.540034  0.417589  0.358805  0.312680  0.263616  0.213081  0.192918  0.177182
 65.900000  1.263015  0.838329  0.691658  0.539516  0.418108  0.358495  0.311957  0.263396  0.214490  0.192449  0.176344
 66.000000  1.263325  0.838963  0.692616  0.539046  0.418804  0.358348  0.311067  0.262955  0.215960  0.192387  0.175510
 66.100000  1.263827  0.839583  0.693636  0.538897  0.419716  0.357861  0.309831  0.262831  0.216803  0.192982  0.174440
 66.200000  1.264522  0.840186  0.694851  0.539093  0.420868  0.356657  0.308687  0.263096  0.216821  0.193898  0.174144
 66.300000  1.265307  0.840872  0.695986  0.539397  0.422183  0.355162  0.307909  0.263732  0.216563  0.194474  0.174849
 66.400000  1.266183  0.841540  0.696644  0.539777  0.423531  0.354091  0.307350  0.264818  0.216663  0.194604  0.176131
 66.500000  1.266968  0.842136  0.696654  0.540113  0.424826  0.353657  0.306963  0.266260  0.217059  0.194276  0.177880
 66.600000  1.267597  0.842403  0.696350  0.540394  0.425939  0.353501  0.307188  0.267942  0.217697  0.193604  0.179275
 66.700000  1.268017  0.842270  0.696108  0.540589  0.426700  0.353769  0.308025  0.269872  0.218655  0.192809  0.180069
 66.800000  1.268113  0.842030  0.696016  0.540820  0.427255  0.354434  0.308901  0.271686  0.219539  0.191817  0.180755
 66.900000  1.267806  0.841775  0.695919  0.540960  0.427730  0.355188  0.309882  0.273155  0.220470  0.191066  0.181752
 67.000000  1.267065  0.841477  0.695721  0.540599  0.427887  0.355897  0.311206  0.274217  0.221379  0.190496  0.183192
 67.100000  1.266072  0.841226  0.695573  0.539743  0.427539  0.356736  0.312617  0.275011  0.222028  0.190380  0.184198
 67.200000  1.265096  0.841001  0.695624  0.538506  0.426786  0.357460  0.313591  0.276035  0.222069  0.190671  0.184849
 67.300000  1.264264  0.840533  0.695856  0.536866  0.426067  0.357729  0.313539  0.277361  0.221718  0.190819  0.185201
 67.400000  1.263706  0.839822  0.696034  0.534893  0.425381  0.357886  0.312528  0.278307  0.221607  0.191464  0.184973
 67.500000  1.263280  0.838976  0.695992  0.532838  0.424511  0.358611  0.311574  0.278555  0.221692  0.192360  0.184754
 67.600000  1.262905  0.838230  0.695767  0.531221  0.423642  0.359841  0.311659  0.278218  0.221187  0.192435  0.184987
 67.700000  1.262629  0.837640  0.695514  0.530343  0.423079  0.360601  0.312345  0.277415  0.220497  0.192162  0.185115
 67.800000  1.262244  0.837406  0.695438  0.530197  0.422794  0.361065  0.312740  0.276215  0.220150  0.191920  0.184718
 67.900000  1.261740  0.837674  0.695201  0.530845  0.422465  0.361914  0.312797  0.274487  0.219570  0.192102  0.184127
 68.000000  1.261133  0.838275  0.694340  0.532224  0.421809  0.363086  0.312922  0.272762  0.218592  0.192549  0.183660
 68.100000  1.260730  0.838967  0.693005  0.533683  0.420886  0.364011  0.312844  0.271495  0.217781  0.192362  0.182630
 68.200000  1.260730  0.839479  0.691516  0.534661  0.419861  0.364357  0.312086  0.270781  0.217126  0.192491  0.181388
 68.300000  1.261225  0.839706  0.690306  0.535214  0.419085  0.364042  0.310740  0.270920  0.216893  0.193134  0.180936
 68.400000  1.262070  0.839738  0.689719  0.536242  0.419050  0.363498  0.309311  0.271626  0.217193  0.193130  0.181472
 68.500000  1.263051  0.839783  0.689604  0.538403  0.419768  0.362795  0.308321  0.272483  0.217574  0.193165  0.181592
 68.600000  1.263932  0.839966  0.689771  0.541035  0.420654  0.361734  0.308083  0.272786  0.217029  0.193165  0.180998
 68.700000  1.264618  0.840304  0.690080  0.542938  0.420960  0.360702  0.308215  0.272102  0.215731  0.192475  0.181053
 68.800000  1.265125  0.840671  0.690333  0.543616  0.420828  0.359939  0.307910  0.270697  0.215243  0.191684  0.181087
 68.900000  1.265491  0.840915  0.690580  0.543415  0.421253  0.359389  0.307521  0.269434  0.215214  0.191198  0.180169
 69.000000  1.265806  0.840986  0.690894  0.543065  0.422616  0.358933  0.307505  0.268066  0.214995  0.190658  0.179090
 69.100000  1.266086  0.840698  0.691361  0.543243  0.423995  0.358673  0.307886  0.266543  0.214896  0.189912  0.178565
 69.200000  1.266361  0.840200  0.692262  0.543975  0.424453  0.358786  0.308679  0.265136  0.214856  0.189524  0.178517
 69.300000  1.266370  0.839515  0.693841  0.544661  0.424094  0.358983  0.309804  0.263939  0.214066  0.189544  0.178348
 69.400000  1.266185  0.838951  0.695849  0.544564  0.423381  0.359021  0.310884  0.263826  0.212710  0.189759  0.177884
 69.500000  1.265850  0.838862  0.697837  0.543441  0.422657  0.358966  0.311286  0.264206  0.211340  0.190933  0.178432
 69.600000  1.265439  0.839325  0.699389  0.541730  0.421921  0.359017  0.311152  0.263919  0.209827  0.192809  0.179903
 69.700000  1.265210  0.840265  0.700527  0.540263  0.421348  0.359196  0.310886  0.263154  0.208414  0.194329  0.181235
 69.800000  1.265189  0.841481  0.701433  0.539234  0.420958  0.359482  0.310490  0.262117  0.207921  0.196319  0.181468
 69.900000  1.265460  0.842570  0.702036  0.538375  0.420736  0.360198  0.309984  0.261471  0.208265  0.198342  0.180581
 70.000000  1.265934  0.843407  0.702341  0.537631  0.420569  0.361462  0.309599  0.261730  0.209297  0.198743  0.179577
 70.100000  1.266374  0.844018  0.702343  0.537268  0.420451  0.362417  0.309714  0.262311  0.210130  0.198523  0.178134
 70.200000  1.266611  0.844511  0.702075  0.537348  0.420345  0.362673  0.310034  0.263178  0.210493  0.198187  0.176973
 70.300000  1.266710  0.845077  0.701709  0.537552  0.420369  0.362592  0.310351  0.264263  0.211087  0.197468  0.176312
 70.400000  1.266677  0.845734  0.701464  0.537587  0.420843  0.362652  0.310989  0.265125  0.211492  0.196667  0.175818
 70.500000  1.266567  0.846283  0.701326  0.537281  0.421779  0.362760  0.311806  0.265373  0.211652  0.196064  0.176417
 70.600000  1.266424  0.846691  0.701147  0.536579  0.422993  0.362541  0.312712  0.265019  0.211732  0.196305  0.177678
 70.700000  1.266322  0.846977  0.701011  0.535786  0.424056  0.361977  0.313905  0.264273  0.211682  0.196898  0.178936
 70.800000  1.266195  0.847258  0.700993  0.535245  0.424353  0.361061  0.315021  0.263112  0.212099  0.196943  0.180009
 70.900000  1.266174  0.847576  0.700885  0.535147  0.423876  0.360078  0.315902  0.261473  0.213249  0.196327  0.181080
 71.000000  1.266281  0.847915  0.700517  0.535292  0.423390  0.359438  0.316379  0.260129  0.214825  0.195126  0.182534
 71.100000  1.266544  0.848245  0.699980  0.535530  0.423514  0.359111  0.316038  0.259577  0.216518  0.193608  0.183563
 71.200000  1.266960  0.848497  0.699585  0.535996  0.424236  0.358750  0.314587  0.259387  0.217872  0.192191  0.184150
 71.300000  1.267526  0.848589  0.699796  0.537007  0.425177  0.358225  0.312813  0.259209  0.218900  0.190985  0.184577
 71.400000  1.268255  0.848478  0.700540  0.538566  0.426081  0.357790  0.311487  0.259547  0.219645  0.189878  0.184652
 71.500000  1.269194  0.848260  0.701388  0.540501  0.426949  0.357701  0.310615  0.260601  0.220100  0.189078  0.184350
 71.600000  1.270334  0.847978  0.701771  0.542365  0.427596  0.357713  0.310443  0.262017  0.220474  0.188865  0.184314
 71.700000  1.271634  0.847537  0.701428  0.543651  0.427792  0.357795  0.311062  0.262852  0.220969  0.189407  0.184240
 71.800000  1.273204  0.847023  0.700652  0.544225  0.427562  0.358434  0.311871  0.263116  0.221470  0.190015  0.183847
 71.900000  1.275016  0.846599  0.699695  0.544337  0.427061  0.359724  0.312604  0.263878  0.221720  0.190527  0.184068
 72.000000  1.276793  0.846353  0.698561  0.544303  0.426460  0.361174  0.313366  0.265223  0.221545  0.190962  0.184716
 72.100000  1.278459  0.846540  0.697346  0.544143  0.426058  0.362086  0.313808  0.266542  0.221246  0.190962  0.185591
 72.200000  1.279910  0.847275  0.696179  0.543616  0.426183  0.362190  0.313895  0.267279  0.221065  0.190815  0.186427
 72.300000  1.281110  0.848463  0.695190  0.542913  0.426493  0.362012  0.314303  0.267519  0.220852  0.190606  0.187293
 72.400000  1.282090  0.850053  0.694530  0.542524  0.426533  0.361886  0.315160  0.267967  0.220367  0.191142  0.188526
 72.500000  1.282818  0.851856  0.694277  0.542769  0.425973  0.361831  0.315753  0.268918  0.220016  0.192577  0.189271
 72.600000  1.283411  0.853432  0.694287  0.543565  0.425169  0.361699  0.315462  0.270089  0.219698  0.193535  0.189054
 72.700000  1.283861  0.854373  0.694377  0.544508  0.424755  0.361231  0.314211  0.271605  0.219011  0.194243  0.188659
 72.800000  1.284067  0.854689  0.694412  0.545124  0.425060  0.360399  0.312736  0.273516  0.217883  0.195368  0.188214
 72.900000  1.284094  0.854694  0.694634  0.545220  0.425640  0.359533  0.311856  0.275584  0.216587  0.196865  0.187590
 73.000000  1.283922  0.854750  0.695398  0.544579  0.426021  0.358948  0.311490  0.277875  0.215689  0.198539  0.186927
 73.100000  1.283482  0.855088  0.696768  0.543432  0.426104  0.358489  0.310971  0.279803  0.215142  0.199595  0.186384
 73.200000  1.282770  0.855674  0.698609  0.542344  0.426168  0.358053  0.310232  0.280703  0.214546  0.199679  0.185975
 73.300000  1.281956  0.856110  0.700410  0.541475  0.426386  0.357899  0.309783  0.280495  0.213958  0.198885  0.185688
 73.400000  1.281042  0.856104  0.701683  0.540761  0.426746  0.358241  0.310041  0.279357  0.213295  0.198037  0.184875
 73.500000  1.280081  0.855601  0.702436  0.540272  0.427033  0.358593  0.310765  0.277910  0.212923  0.197284  0.183806
 73.600000  1.279139  0.854532  0.702847  0.540343  0.427059  0.358505  0.311020  0.276626  0.212895  0.196157  0.182739
 73.700000  1.278431  0.853101  0.702999  0.540817  0.426723  0.358122  0.310451  0.275718  0.213421  0.195472  0.181864
 73.800000  1.277944  0.851563  0.702841  0.541018  0.426176  0.357984  0.309559  0.275897  0.214261  0.195184  0.181070
 73.900000  1.277704  0.850026  0.702448  0.540703  0.425479  0.357890  0.309103  0.276490  0.214548  0.194527  0.179968
 74.000000  1.277568  0.848409  0.702115  0.540077  0.424945  0.357584  0.309498  0.275950  0.214358  0.193629  0.179492
 74.100000  1.277300  0.846785  0.702026  0.539537  0.424811  0.357387  0.310466  0.274503  0.214109  0.192690  0.179273
 74.200000  1.276649  0.845145  0.702037  0.539284  0.425019  0.357433  0.311349  0.273110  0.213872  0.192074  0.179119
 74.300000  1.275675  0.843279  0.701922  0.538983  0.425339  0.357448  0.311724  0.272052  0.213898  0.191755  0.179117
 74.400000  1.274552  0.841189  0.701667  0.538478  0.425820  0.357415  0.311531  0.271671  0.214061  0.191469  0.179297
 74.500000  1.273526  0.839016  0.701448  0.537797  0.426584  0.357808  0.311112  0.271443  0.214117  0.191428  0.179473
 74.600000  1.272893  0.836897  0.701399  0.536875  0.427668  0.358523  0.310966  0.270614  0.214140  0.191898  0.179066
 74.700000  1.272784  0.835137  0.701479  0.535820  0.428311  0.358832  0.311160  0.269576  0.214218  0.191993  0.178836
 74.800000  1.273286  0.834012  0.701520  0.535026  0.427968  0.358903  0.311034  0.268972  0.214257  0.190682  0.179040
 74.900000  1.274353  0.833593  0.701445  0.534899  0.426770  0.359552  0.310375  0.268502  0.214349  0.189119  0.179555
 75.000000  1.275848  0.833803  0.701394  0.535453  0.425450  0.360807  0.309636  0.267445  0.214432  0.188657  0.179960
 75.100000  1.277530  0.834491  0.701649  0.536263  0.424789  0.361943  0.308780  0.265919  0.214299  0.188652  0.179554
 75.200000  1.279197  0.835270  0.702144  0.537015  0.424803  0.362496  0.307900  0.264431  0.213998  0.188591  0.178613
 75.300000  1.280741  0.835986  0.702674  0.537941  0.425082  0.362727  0.307244  0.263602  0.213435  0.188403  0.177451
 75.400000  1.282153  0.836662  0.702766  0.539209  0.425292  0.362732  0.306979  0.263774  0.212725  0.187767  0.176825
 75.500000  1.283438  0.837366  0.702411  0.540422  0.425699  0.362572  0.307012  0.264134  0.212927  0.187110  0.176721
 75.600000  1.284466  0.838278  0.701871  0.541312  0.426116  0.362402  0.307325  0.264164  0.214051  0.187529  0.176556
 75.700000  1.285408  0.839712  0.701423  0.541936  0.426272  0.361960  0.307815  0.264385  0.215072  0.188495  0.176965
 75.800000  1.286384  0.841638  0.701239  0.542536  0.426028  0.360958  0.308358  0.265565  0.216108  0.188577  0.178237
 75.900000  1.287467  0.843830  0.701380  0.543101  0.425510  0.359942  0.308895  0.267401  0.217468  0.188680  0.179100
 76.000000  1.288646  0.845965  0.701692  0.543516  0.424914  0.359869  0.309366  0.268859  0.218450  0.190351  0.178851
 76.100000  1.289835  0.847735  0.702181  0.543648  0.424337  0.360525  0.309547  0.269625  0.219297  0.192613  0.178280
 76.200000  1.290980  0.849216  0.702833  0.543471  0.423899  0.361039  0.309463  0.269883  0.219668  0.194086  0.179033
 76.300000  1.291868  0.850622  0.703673  0.543232  0.423886  0.361042  0.309231  0.270220  0.219448  0.196148  0.181084
 76.400000  1.292359  0.852205  0.704799  0.543062  0.424447  0.360794  0.309144  0.270948  0.219029  0.198228  0.182856
 76.500000  1.292505  0.854058  0.706222  0.542923  0.425565  0.360561  0.309600  0.272123  0.217339  0.198341  0.184147
 76.600000  1.292283  0.856039  0.707781  0.542627  0.426875  0.360526  0.310501  0.273143  0.215179  0.197250  0.185113
 76.700000  1.291684  0.857817  0.709151  0.541881  0.427951  0.361046  0.311470  0.273246  0.214061  0.195638  0.186305
 76.800000  1.290702  0.859051  0.710091  0.540559  0.428514  0.361966  0.312098  0.273150  0.214173  0.194504  0.187330
 76.900000  1.289558  0.859635  0.710633  0.538929  0.428639  0.362734  0.312152  0.273294  0.215411  0.194751  0.187873
 77.000000  1.288530  0.859634  0.710876  0.537408  0.428551  0.362851  0.311947  0.273041  0.216375  0.195543  0.188075
 77.100000  1.287661  0.859162  0.711074  0.536271  0.428310  0.362347  0.311891  0.271768  0.216213  0.196463  0.187624
 77.200000  1.287058  0.858439  0.711432  0.535739  0.427572  0.361456  0.311976  0.269643  0.216351  0.196878  0.186806
 77.300000  1.286715  0.857575  0.711922  0.535934  0.426441  0.360594  0.312348  0.267707  0.216717  0.196877  0.185746
 77.400000  1.286462  0.856509  0.712293  0.536568  0.425314  0.360098  0.313172  0.267538  0.216535  0.197272  0.185021
 77.500000  1.286218  0.855336  0.712580  0.537270  0.424467  0.359836  0.314102  0.268542  0.215633  0.197725  0.185413
 77.600000  1.285772  0.854267  0.712511  0.537996  0.423877  0.359883  0.314669  0.268675  0.213993  0.197855  0.186663
 77.700000  1.285079  0.853453  0.711949  0.539046  0.423643  0.360205  0.314718  0.267328  0.212638  0.198011  0.188129
 77.800000  1.284216  0.853107  0.710933  0.540530  0.424030  0.360274  0.314308  0.265487  0.212211  0.198601  0.189233
 77.900000  1.283298  0.853230  0.709630  0.541977  0.425053  0.359643  0.313450  0.264364  0.211616  0.198768  0.190168
 78.000000  1.282486  0.853607  0.708509  0.543139  0.426109  0.358710  0.312644  0.263662  0.210638  0.198428  0.189936
 78.100000  1.281943  0.854046  0.707925  0.543982  0.426776  0.357982  0.312013  0.261713  0.210462  0.198388  0.188540
 78.200000  1.281776  0.854463  0.707822  0.544789  0.427143  0.357341  0.311740  0.258573  0.211035  0.198527  0.186843
 78.300000  1.281791  0.854779  0.708000  0.545415  0.427050  0.356670  0.311788  0.256052  0.211300  0.198767  0.185743
 78.400000  1.281870  0.855058  0.708175  0.545688  0.426459  0.356143  0.312008  0.254433  0.211171  0.199086  0.185089
 78.500000  1.281953  0.855276  0.708238  0.545844  0.425679  0.355738  0.312101  0.253947  0.211168  0.198808  0.183572
 78.600000  1.282019  0.855474  0.708146  0.546122  0.425228  0.355004  0.311721  0.255155  0.211934  0.198168  0.182016
 78.700000  1.282058  0.855667  0.708130  0.546426  0.425214  0.354088  0.310807  0.257303  0.213347  0.197766  0.180778
 78.800000  1.282069  0.855791  0.708456  0.546608  0.425390  0.353447  0.309894  0.259860  0.214853  0.197495  0.180073
 78.900000  1.282155  0.855704  0.709085  0.546703  0.425719  0.352945  0.309559  0.262266  0.215892  0.196866  0.180582
 79.000000  1.282433  0.855504  0.709813  0.546651  0.426446  0.352447  0.309908  0.264004  0.216311  0.196459  0.181610
 79.100000  1.283062  0.855424  0.710352  0.546445  0.427527  0.352409  0.310142  0.265198  0.216219  0.196547  0.182503
 79.200000  1.283982  0.855480  0.710637  0.546212  0.428944  0.352793  0.310039  0.266631  0.216119  0.196860  0.183291
 79.300000  1.285174  0.855398  0.710887  0.546199  0.430392  0.353161  0.310295  0.268879  0.216347  0.196360  0.184433
 79.400000  1.286423  0.855020  0.711465  0.546538  0.431340  0.353583  0.311136  0.271624  0.216324  0.194605  0.185458
 79.500000  1.287525  0.854050  0.712387  0.546865  0.431681  0.354834  0.312186  0.273787  0.215421  0.193063  0.186092
 79.600000  1.288344  0.852470  0.713271  0.546648  0.431595  0.356893  0.313315  0.275190  0.214057  0.192299  0.185798
 79.700000  1.288879  0.850482  0.713658  0.545823  0.431342  0.358804  0.314620  0.276190  0.212505  0.191873  0.184629
 79.800000  1.289170  0.848566  0.713606  0.544891  0.430924  0.360076  0.315805  0.276845  0.211411  0.191906  0.183275
 79.900000  1.289357  0.847029  0.713527  0.544191  0.430188  0.360992  0.316460  0.277141  0.210786  0.191487  0.181971
 80.000000  1.289570  0.845977  0.713897  0.543925  0.429365  0.361749  0.316794  0.276877  0.210306  0.190021  0.181553
 80.100000  1.289836  0.845321  0.714652  0.544055  0.428990  0.362332  0.317040  0.276192  0.210101  0.188997  0.181831
 80.200000  1.290113  0.845081  0.715326  0.544332  0.429265  0.363039  0.317352  0.275353  0.210126  0.188761  0.182230
 80.300000  1.290364  0.845281  0.715601  0.544423  0.429734  0.363997  0.317973  0.273677  0.210747  0.188096  0.182553
 80.400000  1.290511  0.845970  0.715391  0.544361  0.430126  0.365057  0.318558  0.271133  0.211955  0.187726  0.182913
 80.500000  1.290587  0.847017  0.714874  0.544294  0.430740  0.366054  0.318706  0.268458  0.212978  0.188270  0.183571
 80.600000  1.290531  0.848197  0.714144  0.544327  0.431522  0.366802  0.318509  0.266410  0.213806  0.189265  0.184024
 80.700000  1.290242  0.849462  0.713245  0.544406  0.431988  0.367130  0.318348  0.265385  0.214651  0.190606  0.183784
 80.800000  1.289780  0.850852  0.712337  0.544568  0.432093  0.366808  0.317837  0.265095  0.215144  0.192413  0.183282
 80.900000  1.289214  0.852362  0.711614  0.544913  0.432139  0.365927  0.316870  0.265085  0.215165  0.194458  0.182872
 81.000000  1.288639  0.853937  0.711196  0.545398  0.432540  0.364487  0.316000  0.265052  0.215433  0.196719  0.182142
 81.100000  1.288163  0.855549  0.711162  0.545750  0.433441  0.362639  0.315265  0.265015  0.216387  0.198360  0.180927
 81.200000  1.287870  0.857065  0.711484  0.545941  0.434444  0.360812  0.314402  0.265460  0.217265  0.198999  0.180318
 81.300000  1.287927  0.858276  0.712054  0.546144  0.435065  0.359409  0.313342  0.266434  0.217917  0.199669  0.180350
 81.400000  1.288206  0.859179  0.712919  0.546506  0.435142  0.358505  0.312061  0.267505  0.218822  0.200404  0.180462
 81.500000  1.288706  0.859856  0.713951  0.546834  0.434745  0.357765  0.310557  0.268352  0.219431  0.200660  0.180602
 81.600000  1.289399  0.860561  0.714760  0.547049  0.434095  0.357037  0.309489  0.269168  0.219270  0.200878  0.181005
 81.700000  1.290106  0.861356  0.715168  0.547340  0.433303  0.356208  0.309155  0.270072  0.219009  0.201139  0.181224
 81.800000  1.290652  0.862188  0.715223  0.547742  0.432294  0.355449  0.309329  0.271168  0.219059  0.200977  0.180542
 81.900000  1.291059  0.863024  0.715351  0.547934  0.431360  0.355256  0.309540  0.271866  0.219541  0.200592  0.179328
 82.000000  1.291361  0.863744  0.715843  0.547618  0.430545  0.355807  0.309532  0.271409  0.220122  0.200287  0.178919
 82.100000  1.291695  0.864147  0.716604  0.546986  0.429661  0.356929  0.309437  0.270315  0.220250  0.199491  0.179661
 82.200000  1.292170  0.864095  0.717483  0.546360  0.428663  0.358049  0.309612  0.269778  0.220424  0.198121  0.179989
 82.300000  1.292785  0.863637  0.718316  0.545909  0.427613  0.358875  0.309805  0.270249  0.220673  0.196515  0.179856
 82.400000  1.293552  0.862930  0.718895  0.545630  0.426191  0.359842  0.309427  0.270770  0.220259  0.195656  0.180703
 82.500000  1.294455  0.862297  0.719145  0.545406  0.424217  0.361400  0.308926  0.270407  0.219661  0.195470  0.182118
 82.600000  1.295369  0.861876  0.719107  0.545280  0.422270  0.363317  0.309329  0.269651  0.219031  0.195075  0.182640
 82.700000  1.296257  0.861674  0.718986  0.545053  0.421039  0.365501  0.310382  0.268539  0.217704  0.194700  0.182926
 82.800000  1.297102  0.861428  0.719004  0.544983  0.420810  0.367634  0.310974  0.266972  0.216364  0.194068  0.184600
 82.900000  1.297762  0.860960  0.719328  0.545146  0.421381  0.369201  0.310798  0.266294  0.216262  0.193010  0.186551
 83.000000  1.298172  0.860161  0.719959  0.545526  0.422538  0.369836  0.310459  0.266300  0.216841  0.191918  0.187445
 83.100000  1.298479  0.859092  0.720667  0.545818  0.424233  0.369796  0.310522  0.265743  0.216603  0.190954  0.186792
 83.200000  1.298743  0.858000  0.721144  0.545876  0.426074  0.369518  0.310969  0.265131  0.215931  0.189983  0.185740
 83.300000  1.298967  0.857089  0.721245  0.545880  0.427645  0.369196  0.311477  0.264957  0.215666  0.189281  0.185208
 83.400000  1.299031  0.856463  0.721132  0.545992  0.428850  0.368758  0.311870  0.264524  0.215680  0.189438  0.184469
 83.500000  1.298813  0.856147  0.720999  0.546528  0.429660  0.368396  0.312301  0.263698  0.215728  0.190757  0.184090
 83.600000  1.298274  0.855979  0.720778  0.547563  0.429881  0.368191  0.312863  0.263010  0.216005  0.192442  0.183885
 83.700000  1.297519  0.855733  0.720148  0.548980  0.429611  0.367726  0.313343  0.263207  0.216611  0.193228  0.183654
 83.800000  1.296756  0.855500  0.719079  0.550364  0.429414  0.366767  0.313274  0.264145  0.217008  0.193378  0.183743
 83.900000  1.296182  0.855381  0.717602  0.550984  0.429895  0.365212  0.312682  0.264476  0.216711  0.193428  0.184308
 84.000000  1.295844  0.855365  0.716003  0.550616  0.430962  0.363265  0.311687  0.263720  0.216623  0.193637  0.185147
 84.100000  1.295600  0.855366  0.714438  0.549982  0.432009  0.361335  0.310505  0.262782  0.217268  0.194787  0.185201
 84.200000  1.295469  0.855319  0.713003  0.549840  0.432455  0.359735  0.309568  0.262476  0.218427  0.196551  0.184583
 84.300000  1.295307  0.855342  0.711705  0.550382  0.432241  0.358582  0.309379  0.262973  0.219556  0.197657  0.184158
 84.400000  1.295184  0.855596  0.710839  0.551114  0.431669  0.357934  0.309713  0.263812  0.220097  0.198427  0.184091
 84.500000  1.295156  0.856184  0.710747  0.551750  0.431392  0.357922  0.309946  0.264725  0.219880  0.199413  0.183551
 84.600000  1.295383  0.857120  0.711245  0.552363  0.431431  0.358726  0.310081  0.265889  0.219151  0.199988  0.182521
 84.700000  1.295907  0.858389  0.712016  0.553147  0.431192  0.360167  0.310308  0.266921  0.218676  0.200161  0.181255
 84.800000  1.296712  0.859783  0.712989  0.554042  0.430564  0.361829  0.310634  0.266850  0.218766  0.200620  0.180562
 84.900000  1.297476  0.861069  0.714026  0.554823  0.430066  0.363435  0.310986  0.266271  0.219197  0.201200  0.180791
 85.000000  1.298170  0.862377  0.714961  0.555368  0.429949  0.364623  0.311276  0.266612  0.219984  0.201269  0.181194
 85.100000  1.298691  0.863544  0.715546  0.555746  0.430091  0.365064  0.311739  0.268032  0.221084  0.200862  0.181468
 85.200000  1.298976  0.864398  0.715738  0.556251  0.430709  0.364524  0.312541  0.269726  0.222051  0.200232  0.181793
 85.300000  1.299034  0.864850  0.715705  0.556968  0.431823  0.363513  0.313305  0.271165  0.222668  0.199094  0.182361
 85.400000  1.299057  0.864877  0.715790  0.557634  0.432814  0.362205  0.313541  0.272322  0.223402  0.197344  0.183302
 85.500000  1.299172  0.864570  0.716110  0.558097  0.433089  0.360681  0.313592  0.273402  0.223836  0.195726  0.184872
 85.600000  1.299493  0.864044  0.716484  0.558220  0.432938  0.359448  0.313906  0.274599  0.223910  0.194475  0.186460
 85.700000  1.300024  0.863613  0.716802  0.557993  0.433195  0.359255  0.314659  0.275958  0.223995  0.192701  0.187116
 85.800000  1.300664  0.863381  0.716948  0.557393  0.434038  0.359776  0.315676  0.276584  0.223921  0.190869  0.187503
 85.900000  1.301354  0.863449  0.716947  0.556288  0.434880  0.360155  0.316667  0.276193  0.223546  0.190043  0.187444
 86.000000  1.302071  0.863737  0.717042  0.554585  0.435466  0.360276  0.317341  0.275385  0.222892  0.189980  0.186866
 86.100000  1.302657  0.864001  0.717294  0.552868  0.435863  0.360073  0.317546  0.274579  0.222191  0.189611  0.186355
 86.200000  1.302937  0.864166  0.717567  0.551680  0.435899  0.359309  0.317128  0.273511  0.221693  0.189141  0.185502
 86.300000  1.303024  0.864332  0.717791  0.550829  0.435639  0.358465  0.315912  0.271807  0.220795  0.189507  0.184715
 86.400000  1.303088  0.864673  0.717814  0.549918  0.435380  0.358313  0.314240  0.269522  0.219511  0.190666  0.183896
 86.500000  1.303234  0.865120  0.717775  0.548963  0.435100  0.358872  0.312825  0.267071  0.218129  0.192173  0.182836
 86.600000  1.303529  0.865442  0.717736  0.548141  0.434656  0.359729  0.312030  0.265067  0.216807  0.193514  0.181798
 86.700000  1.303989  0.865351  0.717664  0.547605  0.434161  0.360654  0.311265  0.263862  0.216229  0.194396  0.180690
 86.800000  1.304446  0.864817  0.717616  0.547203  0.433803  0.361364  0.310210  0.263548  0.216240  0.195630  0.180015
 86.900000  1.304945  0.863948  0.717507  0.546782  0.433456  0.361784  0.309049  0.263554  0.216190  0.197288  0.179996
 87.000000  1.305529  0.863175  0.717309  0.546246  0.432978  0.361920  0.308181  0.263719  0.216285  0.198356  0.180076
 87.100000  1.306321  0.862840  0.717144  0.545704  0.432395  0.361652  0.307690  0.264123  0.216757  0.199243  0.180311
 87.200000  1.307336  0.862893  0.717032  0.545339  0.431808  0.361052  0.307821  0.264427  0.217476  0.199774  0.180895
 87.300000  1.308538  0.863120  0.716899  0.545247  0.431016  0.360359  0.308440  0.264799  0.218315  0.199438  0.181461
 87.400000  1.309789  0.863351  0.716724  0.545427  0.430052  0.359854  0.308722  0.265416  0.219271  0.199036  0.181705
 87.500000  1.310830  0.863410  0.716496  0.545733  0.429112  0.359474  0.308938  0.265941  0.219979  0.198698  0.181744
 87.600000  1.311493  0.863260  0.716128  0.545737  0.428330  0.359224  0.309797  0.266465  0.219855  0.198670  0.182151
 87.700000  1.311933  0.862984  0.715602  0.545552  0.427716  0.359574  0.311233  0.266974  0.219506  0.199365  0.182789
 87.800000  1.312349  0.862598  0.715193  0.545741  0.427112  0.360401  0.312400  0.266691  0.219250  0.200142  0.183261
 87.900000  1.312907  0.862199  0.715076  0.546650  0.426621  0.361621  0.313138  0.265457  0.218792  0.200641  0.183618
 88.000000  1.313706  0.861899  0.715146  0.547869  0.426278  0.363026  0.313812  0.264578  0.218167  0.200893  0.183680
 88.100000  1.314561  0.861809  0.715221  0.548654  0.425955  0.364277  0.314238  0.265234  0.217491  0.200888  0.182933
 88.200000  1.315404  0.861774  0.715133  0.548852  0.425817  0.364889  0.314192  0.266724  0.216762  0.201501  0.182613
 88.300000  1.316140  0.861688  0.715035  0.548734  0.425913  0.364791  0.313746  0.267766  0.215648  0.202426  0.183860
 88.400000  1.316620  0.861606  0.715034  0.548549  0.426065  0.364636  0.313447  0.268196  0.213982  0.202711  0.185200
 88.500000  1.316832  0.861550  0.715282  0.548346  0.426387  0.364809  0.313710  0.268571  0.212969  0.202376  0.186184
 88.600000  1.316850  0.861629  0.715622  0.548409  0.427433  0.364946  0.314632  0.269140  0.213507  0.201754  0.186952
 88.700000  1.316855  0.861918  0.716067  0.549235  0.429323  0.364728  0.315806  0.269925  0.214448  0.200857  0.187387
 88.800000  1.316999  0.862545  0.716628  0.550701  0.431431  0.364548  0.316739  0.270443  0.215380  0.199693  0.187541
 88.900000  1.317300  0.863695  0.717390  0.552055  0.433454  0.365014  0.317462  0.271008  0.216489  0.199235  0.186604
 89.000000  1.317769  0.865405  0.718365  0.552385  0.435390  0.366015  0.317938  0.272113  0.217737  0.199886  0.185610
 89.100000  1.318312  0.867269  0.719068  0.551781  0.437186  0.366750  0.317950  0.272802  0.218989  0.200574  0.184601
 89.200000  1.318732  0.868787  0.719593  0.551241  0.438568  0.367150  0.317434  0.272594  0.219861  0.201206  0.184433
 89.300000  1.318917  0.869863  0.719974  0.551538  0.439502  0.367763  0.316791  0.272171  0.219849  0.201765  0.185664
 89.400000  1.318792  0.870501  0.720248  0.552508  0.440537  0.368511  0.316107  0.271877  0.219924  0.201604  0.186466
 89.500000  1.318332  0.870905  0.720594  0.553671  0.441620  0.368486  0.315039  0.272079  0.220372  0.201217  0.187743
 89.600000  1.317578  0.871320  0.721028  0.554539  0.442282  0.367575  0.313979  0.272640  0.220649  0.201370  0.188760
 89.700000  1.316747  0.871901  0.721534  0.554996  0.442466  0.366358  0.313779  0.272780  0.220737  0.201244  0.188454
 89.800000  1.316055  0.872771  0.722054  0.555256  0.442375  0.365352  0.314335  0.272044  0.220868  0.199738  0.187929
 89.900000  1.315553  0.873661  0.722473  0.555608  0.442051  0.364615  0.314812  0.270948  0.221352  0.197799  0.187134
 90.000000  1.315271  0.874133  0.722617  0.556183  0.441477  0.363906  0.314914  0.269965  0.221963  0.195605  0.186482
 90.100000  1.315167  0.874187  0.722456  0.557049  0.440642  0.363000  0.314476  0.269592  0.221873  0.193273  0.186146
 90.200000  1.315156  0.873824  0.722176  0.557902  0.439596  0.361894  0.313507  0.268889  0.221262  0.191706  0.185760
 90.300000  1.315214  0.873165  0.722047  0.558445  0.438471  0.360656  0.312432  0.267268  0.220731  0.190822  0.185130
 90.400000  1.315281  0.872532  0.722150  0.558490  0.437906  0.359566  0.311469  0.265934  0.220552  0.190526  0.184843
 90.500000  1.315488  0.872098  0.722632  0.558113  0.438239  0.358850  0.310287  0.265687  0.220795  0.190832  0.184795
 90.600000  1.315917  0.871902  0.723294  0.557733  0.439004  0.358744  0.309180  0.265718  0.220861  0.191919  0.184943
 90.700000  1.316417  0.871780  0.723787  0.557380  0.439395  0.358888  0.308708  0.265370  0.220618  0.193549  0.185557
 90.800000  1.316894  0.871558  0.723992  0.556976  0.439414  0.358617  0.308664  0.264941  0.220612  0.195131  0.185523
 90.900000  1.317311  0.871302  0.724026  0.556735  0.439524  0.357792  0.308736  0.265128  0.220737  0.196379  0.184838
 91.000000  1.317515  0.871131  0.724060  0.556856  0.439665  0.356997  0.309283  0.266131  0.221137  0.197250  0.184139
 91.100000  1.317339  0.871105  0.724290  0.557409  0.439642  0.356933  0.310559  0.266854  0.221869  0.198311  0.183622
 91.200000  1.316883  0.871170  0.724578  0.558283  0.439564  0.357413  0.312394  0.266778  0.222477  0.200347  0.183047
 91.300000  1.316214  0.871194  0.724863  0.559233  0.439547  0.358034  0.314266  0.266492  0.222571  0.202516  0.182505
 91.400000  1.315432  0.871185  0.725281  0.560310  0.439340  0.358828  0.315615  0.266021  0.222214  0.203573  0.182157
 91.500000  1.314940  0.871145  0.725867  0.561443  0.438845  0.359812  0.316377  0.265212  0.221950  0.203692  0.182004
 91.600000  1.314845  0.871209  0.726585  0.562147  0.438349  0.360609  0.316667  0.264519  0.221918  0.203449  0.182115
 91.700000  1.315273  0.871372  0.727161  0.562326  0.437660  0.361204  0.316827  0.263996  0.221928  0.203141  0.181701
 91.800000  1.316211  0.871579  0.727621  0.562330  0.436347  0.361845  0.317148  0.263099  0.221987  0.202918  0.181205
 91.900000  1.317514  0.871789  0.728199  0.562583  0.434636  0.362627  0.317548  0.261944  0.221723  0.202593  0.180634
 92.000000  1.318935  0.871841  0.728965  0.562810  0.433138  0.363264  0.317634  0.261310  0.221289  0.201921  0.179871
 92.100000  1.320152  0.871730  0.729763  0.562773  0.432103  0.363631  0.317207  0.261171  0.220916  0.200785  0.179542
 92.200000  1.320937  0.871666  0.730314  0.562286  0.431521  0.364232  0.316698  0.260810  0.220123  0.199636  0.179709
 92.300000  1.321456  0.871795  0.730528  0.561653  0.431294  0.365063  0.316591  0.260396  0.219089  0.199341  0.180629
 92.400000  1.321758  0.872163  0.730628  0.561275  0.431516  0.365657  0.316672  0.260275  0.218152  0.199990  0.181864
 92.500000  1.321874  0.872641  0.730793  0.561172  0.432210  0.365819  0.316517  0.260582  0.217480  0.200983  0.182724
 92.600000  1.321828  0.873078  0.731214  0.561076  0.433328  0.365921  0.316362  0.261882  0.217287  0.201709  0.183194
 92.700000  1.321627  0.873443  0.731928  0.560737  0.434969  0.366221  0.316602  0.264098  0.218000  0.201753  0.183905
 92.800000  1.321358  0.873758  0.732784  0.560098  0.436822  0.366286  0.316932  0.266192  0.219243  0.201105  0.184641
 92.900000  1.321108  0.874083  0.733590  0.559091  0.438147  0.365790  0.317011  0.267585  0.220137  0.200344  0.184987
 93.000000  1.321032  0.874391  0.734029  0.557774  0.438331  0.365196  0.317410  0.269016  0.220331  0.199670  0.185011
 93.100000  1.321183  0.874709  0.733971  0.556388  0.437876  0.364958  0.318262  0.270980  0.220131  0.198755  0.184690
 93.200000  1.321583  0.874935  0.733517  0.555132  0.437449  0.365078  0.318886  0.272531  0.219693  0.197813  0.184471
 93.300000  1.322190  0.875021  0.732719  0.554114  0.437389  0.365692  0.319435  0.273034  0.219655  0.197424  0.183975
 93.400000  1.322910  0.874932  0.731437  0.553593  0.437870  0.366850  0.319899  0.273133  0.220363  0.197420  0.183168
 93.500000  1.323591  0.874691  0.729551  0.553539  0.438727  0.368129  0.319952  0.273559  0.221274  0.197192  0.182787
 93.600000  1.324083  0.874261  0.727227  0.553561  0.439415  0.368572  0.319608  0.274014  0.222035  0.197653  0.182066
 93.700000  1.324398  0.873705  0.724919  0.553382  0.439669  0.368348  0.319288  0.274356  0.222305  0.198728  0.181499
 93.800000  1.324539  0.873049  0.723144  0.553150  0.440040  0.368509  0.319480  0.274483  0.221572  0.199643  0.181364
 93.900000  1.324627  0.872283  0.722086  0.552942  0.440778  0.369053  0.320015  0.274241  0.220328  0.200017  0.181003
 94.000000  1.324914  0.871626  0.721545  0.552899  0.441258  0.369151  0.320456  0.274129  0.219443  0.199703  0.180559
 94.100000  1.325503  0.871165  0.721307  0.553117  0.441085  0.368683  0.320388  0.273794  0.218761  0.199406  0.179875
 94.200000  1.326346  0.870969  0.721199  0.553765  0.440539  0.368122  0.319869  0.272597  0.218167  0.199151  0.179509
 94.300000  1.327358  0.871262  0.721286  0.554936  0.440183  0.367801  0.319348  0.271112  0.218295  0.198364  0.179195
 94.400000  1.328357  0.871916  0.721564  0.556294  0.440046  0.367399  0.318771  0.270176  0.218657  0.197857  0.178718
 94.500000  1.329178  0.872528  0.721861  0.557082  0.440097  0.366790  0.318060  0.269292  0.218715  0.198147  0.179070
 94.600000  1.329755  0.872848  0.721904  0.556951  0.440191  0.366143  0.317508  0.268206  0.218867  0.198301  0.179387
 94.700000  1.330001  0.872873  0.721615  0.556248  0.440339  0.365754  0.317623  0.267491  0.219425  0.198392  0.179569
 94.800000  1.329951  0.873026  0.721141  0.555554  0.440405  0.365656  0.318287  0.267288  0.219820  0.198533  0.180676
 94.900000  1.329797  0.873566  0.720550  0.555337  0.440278  0.365814  0.318768  0.267563  0.219811  0.198032  0.182262
 95.000000  1.329570  0.874606  0.720031  0.555742  0.440215  0.366111  0.318715  0.267724  0.219008  0.197178  0.183956
 95.100000  1.329417  0.875912  0.719758  0.556665  0.440156  0.366416  0.318302  0.267333  0.217797  0.196527  0.185590
 95.200000  1.329459  0.877046  0.719729  0.557776  0.440053  0.366308  0.318179  0.266885  0.216812  0.195715  0.186713
 95.300000  1.329795  0.877734  0.719914  0.558745  0.439819  0.365792  0.318598  0.267470  0.216321  0.194676  0.187905
 95.400000  1.330429  0.877895  0.720454  0.559312  0.439407  0.365586  0.319063  0.268654  0.216053  0.193528  0.188210
 95.500000  1.331335  0.877824  0.721458  0.559520  0.438988  0.366020  0.319083  0.269730  0.216178  0.192968  0.187978
 95.600000  1.332263  0.877755  0.723044  0.559673  0.438944  0.366777  0.318769  0.271207  0.216652  0.193397  0.187581
 95.700000  1.333044  0.877701  0.724855  0.559962  0.439261  0.367278  0.318301  0.273050  0.217343  0.194250  0.186778
 95.800000  1.333552  0.877479  0.726417  0.560240  0.439429  0.367244  0.317614  0.274722  0.218240  0.194562  0.186211
 95.900000  1.333733  0.876899  0.727486  0.560376  0.439229  0.366861  0.316913  0.276810  0.219125  0.194396  0.185535
 96.000000  1.333549  0.876140  0.728143  0.560027  0.438784  0.366292  0.316879  0.279036  0.219641  0.194538  0.185258
 96.100000  1.333015  0.875571  0.728687  0.559049  0.438184  0.365542  0.317632  0.280316  0.219901  0.194506  0.185817
 96.200000  1.332245  0.875408  0.729418  0.557614  0.437502  0.364797  0.318703  0.280290  0.220187  0.193957  0.186751
 96.300000  1.331212  0.875668  0.730169  0.556262  0.436722  0.364145  0.319747  0.279214  0.220672  0.193773  0.187649
 96.400000  1.329987  0.876117  0.730725  0.555614  0.435969  0.363554  0.320395  0.277972  0.221010  0.194595  0.187718
 96.500000  1.328539  0.876502  0.731023  0.555621  0.435465  0.363040  0.320467  0.277578  0.221118  0.195899  0.187094
 96.600000  1.326999  0.876627  0.731054  0.556118  0.434980  0.362392  0.320183  0.277573  0.221083  0.197419  0.186372
 96.700000  1.325515  0.876603  0.730821  0.556799  0.434364  0.361294  0.319744  0.277606  0.220914  0.199409  0.185953
 96.800000  1.324107  0.876587  0.730415  0.557413  0.433934  0.359716  0.319002  0.277981  0.221076  0.201431  0.185683
 96.900000  1.322826  0.876653  0.730093  0.557771  0.433905  0.358215  0.318278  0.277740  0.221232  0.203055  0.185370
 97.000000  1.321752  0.876794  0.730017  0.558048  0.434185  0.357134  0.318150  0.276590  0.220853  0.204240  0.184509
 97.100000  1.320936  0.876928  0.730206  0.558429  0.434541  0.356239  0.318366  0.275195  0.220175  0.204432  0.183097
 97.200000  1.320427  0.877028  0.730500  0.559049  0.435129  0.355641  0.318363  0.273323  0.219298  0.203725  0.181505
 97.300000  1.320220  0.877247  0.730691  0.559617  0.436010  0.355675  0.318572  0.271084  0.218355  0.202373  0.180037
 97.400000  1.320253  0.877703  0.730826  0.559876  0.436999  0.356454  0.319375  0.269377  0.217403  0.200728  0.179482
 97.500000  1.320545  0.878308  0.731146  0.559779  0.437837  0.357595  0.320352  0.268174  0.216594  0.199146  0.179858
 97.600000  1.321035  0.878894  0.731612  0.559498  0.438579  0.358681  0.320882  0.266583  0.216196  0.197917  0.180172
 97.700000  1.321665  0.879407  0.732042  0.559238  0.439206  0.359607  0.321289  0.264913  0.216263  0.197272  0.180105
 97.800000  1.322375  0.879883  0.732240  0.559045  0.439763  0.360475  0.322058  0.263422  0.216390  0.197294  0.180470
 97.900000  1.323137  0.880319  0.732335  0.559040  0.440046  0.361383  0.322983  0.261921  0.216470  0.197454  0.181192
 98.000000  1.323904  0.880565  0.732339  0.559388  0.439982  0.362128  0.323824  0.260152  0.216550  0.197349  0.181960
 98.100000  1.324658  0.880645  0.732113  0.559846  0.439798  0.362394  0.324410  0.258743  0.216459  0.196609  0.182461
 98.200000  1.325309  0.880537  0.731727  0.560354  0.439752  0.362202  0.324658  0.258036  0.216355  0.195476  0.182522
 98.300000  1.325874  0.880295  0.731381  0.560921  0.439688  0.361991  0.324853  0.257657  0.216546  0.194939  0.182270
 98.400000  1.326319  0.880163  0.731186  0.561488  0.439268  0.362197  0.325381  0.257710  0.216994  0.195215  0.182075
 98.500000  1.326791  0.880319  0.731437  0.561984  0.438671  0.362727  0.326286  0.258552  0.217589  0.195801  0.181897
 98.600000  1.327434  0.880815  0.732072  0.562548  0.438448  0.363156  0.326996  0.259860  0.218266  0.196265  0.181240
 98.700000  1.328324  0.881338  0.732657  0.562992  0.438911  0.363395  0.326962  0.261432  0.218799  0.196069  0.180518
 98.800000  1.329466  0.881713  0.732924  0.563173  0.439587  0.363712  0.326710  0.263581  0.218763  0.195655  0.180134
 98.900000  1.330779  0.881952  0.732976  0.562916  0.439993  0.364033  0.326532  0.266541  0.218284  0.195459  0.180155
 99.000000  1.332138  0.882094  0.733125  0.562478  0.440161  0.363892  0.326215  0.269526  0.217617  0.195888  0.180840
 99.100000  1.333425  0.882224  0.733525  0.562129  0.440669  0.363393  0.325376  0.271584  0.217400  0.196813  0.181186
 99.200000  1.334504  0.882321  0.734171  0.561891  0.441907  0.363368  0.324300  0.272659  0.218111  0.197449  0.181728
 99.300000  1.335301  0.882262  0.734741  0.561602  0.443653  0.364133  0.323492  0.272903  0.219267  0.197660  0.182599
 99.400000  1.335768  0.882097  0.734955  0.561233  0.445231  0.364797  0.322691  0.272915  0.220327  0.197637  0.183291
 99.500000  1.335825  0.881996  0.734818  0.560921  0.446224  0.364944  0.321650  0.273690  0.221021  0.196823  0.184292
 99.600000  1.335633  0.882095  0.734468  0.560611  0.446627  0.365134  0.320275  0.275109  0.220818  0.195543  0.184489
 99.700000  1.335200  0.882376  0.734092  0.560286  0.446832  0.365863  0.318595  0.276432  0.220593  0.194682  0.183842
 99.800000  1.334444  0.882606  0.733721  0.560140  0.446854  0.366841  0.317157  0.277290  0.220395  0.193706  0.183768


==> anc/Figure4a_inset.txt <==
#time      W/J=5.0   W/J=5.0   W/J=15.0  W/J=15.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.010000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.018207  0.018208  0.016844  0.016845
 0.200000  0.056499  0.056525  0.042379  0.042394
 0.300000  0.103399  0.103620  0.063861  0.063943
 0.400000  0.151744  0.152669  0.082252  0.082484
 0.500000  0.196961  0.199551  0.097223  0.097717
 0.600000  0.236722  0.242319  0.110035  0.110911
 0.700000  0.270658  0.280766  0.118562  0.119968
 0.800000  0.299636  0.315748  0.124962  0.127055
 0.900000  0.324662  0.348140  0.130431  0.133355
 1.000000  0.346305  0.378284  0.133748  0.137657
 1.100000  0.364816  0.406196  0.137280  0.142310
 1.200000  0.380501  0.431927  0.140793  0.147028
 1.300000  0.393764  0.455677  0.143128  0.150661
 1.400000  0.405085  0.477862  0.144623  0.153508
 1.500000  0.414890  0.498803  0.146219  0.156421
 1.600000  0.423452  0.518617  0.148703  0.160199
 1.700000  0.430836  0.537267  0.151237  0.164006
 1.800000  0.436923  0.554503  0.152117  0.166112
 1.900000  0.441634  0.570068  0.151312  0.166442
 2.000000  0.444953  0.583743  0.149804  0.165949
 2.100000  0.447115  0.595712  0.148279  0.165299
 2.200000  0.448334  0.606073  0.147072  0.164793
 2.300000  0.448841  0.615259  0.145875  0.164176
 2.400000  0.448982  0.623500  0.144558  0.163331
 2.500000  0.449072  0.631138  0.142959  0.162103
 2.600000  0.449389  0.638381  0.141027  0.160486
 2.700000  0.450193  0.645439  0.138593  0.158378
 2.800000  0.451593  0.652494  0.136494  0.156580
 2.900000  0.453505  0.659408  0.135820  0.156145
 3.000000  0.455828  0.666075  0.135413  0.155998
 3.100000  0.458587  0.672628  0.134858  0.155696
 3.200000  0.461779  0.679172  0.134862  0.155868
 3.300000  0.465271  0.685670  0.135383  0.156460
 3.400000  0.468895  0.691859  0.135652  0.156767
 3.500000  0.472541  0.697785  0.135665  0.156787
 3.600000  0.476077  0.703285  0.135848  0.156834
 3.700000  0.479385  0.708262  0.135384  0.156167
 3.800000  0.482342  0.712745  0.134736  0.155374
 3.900000  0.484921  0.716749  0.134921  0.155385
 4.000000  0.487217  0.720313  0.136068  0.156310
 4.100000  0.489252  0.723518  0.137297  0.157318
 4.200000  0.491019  0.726430  0.137835  0.157651
 4.300000  0.492523  0.729062  0.138127  0.157732
 4.400000  0.493778  0.731458  0.138448  0.157871
 4.500000  0.494815  0.733673  0.138414  0.157664
 4.600000  0.495723  0.735636  0.137885  0.156937
 4.700000  0.496550  0.737507  0.137220  0.156052
 4.800000  0.497187  0.739222  0.136586  0.155179
 4.900000  0.497473  0.740611  0.135726  0.154105
 5.000000  0.497408  0.741718  0.135267  0.153451
 5.100000  0.497115  0.742693  0.134910  0.152974
 5.200000  0.496823  0.743662  0.133575  0.151582
 5.300000  0.496824  0.744825  0.132057  0.149976
 5.400000  0.497377  0.746402  0.130818  0.148608
 5.500000  0.498566  0.748515  0.129351  0.147099
 5.600000  0.500133  0.750844  0.128955  0.146696
 5.700000  0.501724  0.753168  0.129381  0.146991
 5.800000  0.503224  0.755415  0.130056  0.147579
 5.900000  0.504808  0.757737  0.131217  0.148701
 6.000000  0.506791  0.760439  0.133036  0.150512
 6.100000  0.509474  0.763843  0.136311  0.153757
 6.200000  0.512964  0.767953  0.138741  0.156136
 6.300000  0.517136  0.772841  0.140382  0.157722
 6.400000  0.521664  0.778283  0.142176  0.159415
 6.500000  0.526162  0.783986  0.142999  0.160208
 6.600000  0.530401  0.789572  0.143732  0.161020
 6.700000  0.534271  0.795077  0.144729  0.162072
 6.800000  0.537798  0.800472  0.146302  0.163668
 6.900000  0.541149  0.805870  0.147700  0.165160
 7.000000  0.544490  0.811449  0.147913  0.165483
 7.100000  0.547943  0.817448  0.148890  0.166563
 7.200000  0.551490  0.823757  0.150841  0.168674
 7.300000  0.555021  0.830198  0.152087  0.170235
 7.400000  0.558320  0.836472  0.152394  0.170922
 7.500000  0.561268  0.842320  0.152140  0.170997
 7.600000  0.563725  0.847506  0.150496  0.169669
 7.700000  0.565553  0.851759  0.148184  0.167706
 7.800000  0.566786  0.855116  0.146407  0.166207
 7.900000  0.567680  0.857922  0.145093  0.165147
 8.000000  0.568433  0.860617  0.144185  0.164514
 8.100000  0.569083  0.863223  0.143741  0.164386
 8.200000  0.569563  0.865609  0.143675  0.164634
 8.300000  0.569841  0.867893  0.143366  0.164557
 8.400000  0.569921  0.869825  0.142842  0.164314
 8.500000  0.569861  0.871421  0.142328  0.164044
 8.600000  0.569752  0.872659  0.142065  0.163948
 8.700000  0.569720  0.873753  0.142598  0.164635
 8.800000  0.569868  0.874851  0.143496  0.165698
 8.900000  0.570242  0.876173  0.144370  0.166709
 9.000000  0.570921  0.877683  0.144943  0.167380
 9.100000  0.571993  0.879438  0.145127  0.167625
 9.200000  0.573401  0.881411  0.145106  0.167657
 9.300000  0.574974  0.883438  0.144957  0.167568
 9.400000  0.576583  0.885459  0.145099  0.167777
 9.500000  0.578221  0.887460  0.145963  0.168597
 9.600000  0.579865  0.889453  0.147492  0.170044
 9.700000  0.581517  0.891513  0.148897  0.171444
 9.800000  0.583251  0.893768  0.149838  0.172390
 9.900000  0.585154  0.896177  0.150379  0.172915
 10.000000  0.587227  0.898771  0.150799  0.173306
 10.100000  0.589399  0.901560  0.151550  0.174054
 10.200000  0.591606  0.904454  0.152285  0.174764
 10.300000  0.593815  0.907535  0.152360  0.174811
 10.400000  0.595893  0.910567  0.151588  0.174012
 10.500000  0.597706  0.913415  0.150330  0.172753
 10.600000  0.599207  0.916005  0.149062  0.171455
 10.700000  0.600437  0.918319  0.148544  0.170918
 10.800000  0.601584  0.920621  0.147736  0.170176
 10.900000  0.602828  0.922963  0.146747  0.169198
 11.000000  0.604208  0.925362  0.146340  0.168744
 11.100000  0.605656  0.927714  0.145710  0.168080
 11.200000  0.607048  0.929862  0.145147  0.167442
 11.300000  0.608333  0.931901  0.144988  0.167129
 11.400000  0.609567  0.933769  0.144752  0.166719
 11.500000  0.610802  0.935570  0.143920  0.165716
 11.600000  0.611965  0.937273  0.143261  0.164911
 11.700000  0.612886  0.938578  0.143924  0.165433
 11.800000  0.613414  0.939393  0.144488  0.165891
 11.900000  0.613410  0.939558  0.144326  0.165681
 12.000000  0.612766  0.939047  0.143385  0.164718
 12.100000  0.611524  0.938042  0.142730  0.164031
 12.200000  0.609855  0.936762  0.142899  0.164166
 12.300000  0.608006  0.935431  0.142927  0.164090
 12.400000  0.606295  0.934267  0.142983  0.164084
 12.500000  0.604985  0.933563  0.143259  0.164340
 12.600000  0.604250  0.933454  0.143712  0.164770
 12.700000  0.604123  0.934015  0.144325  0.165312
 12.800000  0.604439  0.935194  0.144891  0.165818
 12.900000  0.605087  0.936875  0.144570  0.165481
 13.000000  0.606062  0.938926  0.144582  0.165422
 13.100000  0.607386  0.941312  0.145156  0.165940
 13.200000  0.609048  0.944037  0.145392  0.166184
 13.300000  0.610984  0.947036  0.145943  0.166788
 13.400000  0.613043  0.950146  0.146450  0.167326
 13.500000  0.615007  0.953098  0.146911  0.167842
 13.600000  0.616731  0.955678  0.147129  0.168183
 13.700000  0.618202  0.957935  0.147000  0.168230
 13.800000  0.619572  0.959969  0.148231  0.169648
 13.900000  0.621055  0.961994  0.150031  0.171692
 14.000000  0.622897  0.964317  0.151246  0.173135
 14.100000  0.625246  0.967213  0.152106  0.174165
 14.200000  0.628066  0.970660  0.152092  0.174275
 14.300000  0.631090  0.974295  0.151814  0.174134
 14.400000  0.633942  0.977772  0.151506  0.173866
 14.500000  0.636312  0.980703  0.150760  0.173087
 14.600000  0.638008  0.982960  0.150198  0.172496
 14.700000  0.639056  0.984578  0.149860  0.172186
 14.800000  0.639725  0.985872  0.149997  0.172361
 14.900000  0.640374  0.987265  0.151080  0.173454
 15.000000  0.641272  0.989005  0.151832  0.174233
 15.100000  0.642497  0.990995  0.151416  0.173868
 15.200000  0.643857  0.993148  0.150289  0.172796
 15.300000  0.645065  0.995268  0.149396  0.172017
 15.400000  0.645909  0.997076  0.149008  0.171802
 15.500000  0.646301  0.998507  0.148482  0.171454
 15.600000  0.646297  0.999525  0.148307  0.171385
 15.700000  0.646118  1.000249  0.148283  0.171442
 15.800000  0.646008  1.000949  0.147702  0.170949
 15.900000  0.646032  1.001671  0.147051  0.170259
 16.000000  0.646215  1.002555  0.146375  0.169576
 16.100000  0.646591  1.003707  0.145642  0.168863
 16.200000  0.647149  1.005022  0.145007  0.168204
 16.300000  0.647819  1.006363  0.145100  0.168310
 16.400000  0.648536  1.007622  0.145436  0.168696
 16.500000  0.649342  1.008640  0.145710  0.169007
 16.600000  0.650275  1.009734  0.146836  0.170155
 16.700000  0.651285  1.010662  0.148186  0.171489
 16.800000  0.652311  1.011471  0.148849  0.172127
 16.900000  0.653345  1.012257  0.148905  0.172130
 17.000000  0.654311  1.013025  0.148671  0.171815
 17.100000  0.655073  1.013625  0.148096  0.171207
 17.200000  0.655542  1.014036  0.147072  0.170152
 17.300000  0.655687  1.014211  0.146508  0.169553
 17.400000  0.655558  1.014260  0.146920  0.170006
 17.500000  0.655281  1.014139  0.147310  0.170458
 17.600000  0.654990  1.013881  0.147251  0.170375
 17.700000  0.654722  1.013583  0.147440  0.170512
 17.800000  0.654505  1.013370  0.147472  0.170501
 17.900000  0.654384  1.013304  0.147360  0.170311
 18.000000  0.654427  1.013426  0.147314  0.170173
 18.100000  0.654779  1.013920  0.147840  0.170638
 18.200000  0.655500  1.014769  0.148558  0.171317
 18.300000  0.656517  1.015801  0.148399  0.171045
 18.400000  0.657651  1.016955  0.147066  0.169593
 18.500000  0.658653  1.017983  0.144588  0.167033
 18.600000  0.659314  1.018801  0.142779  0.165210
 18.700000  0.659560  1.019391  0.142774  0.165228
 18.800000  0.659438  1.019751  0.143458  0.165951
 18.900000  0.659092  1.020038  0.144906  0.167422
 19.000000  0.658767  1.020386  0.146266  0.168809
 19.100000  0.658586  1.021076  0.147760  0.170363
 19.200000  0.658612  1.022188  0.150628  0.173296
 19.300000  0.658964  1.023765  0.154282  0.176967
 19.400000  0.659737  1.025769  0.157216  0.179937
 19.500000  0.661011  1.028258  0.158012  0.180766
 19.600000  0.662769  1.031108  0.157789  0.180555
 19.700000  0.664799  1.034179  0.156986  0.179643
 19.800000  0.666826  1.037232  0.155257  0.177748
 19.900000  0.668625  1.040065  0.152300  0.174620
 20.000000  0.670054  1.042443  0.149279  0.171441
 20.100000  0.671123  1.044388  0.147982  0.170034
 20.200000  0.671958  1.046127  0.148082  0.170045
 20.300000  0.672702  1.047757  0.149030  0.170945
 20.400000  0.673504  1.049499  0.150507  0.172393
 20.500000  0.674448  1.051434  0.152368  0.174244
 20.600000  0.675522  1.053479  0.154240  0.176135
 20.700000  0.676631  1.055550  0.155038  0.177011
 20.800000  0.677696  1.057643  0.154613  0.176703
 20.900000  0.678618  1.059519  0.153628  0.175845
 21.000000  0.679324  1.061097  0.152358  0.174737
 21.100000  0.679666  1.062266  0.151116  0.173644
 21.200000  0.679451  1.062729  0.149955  0.172594
 21.300000  0.678654  1.062486  0.148794  0.171568
 21.400000  0.677432  1.061802  0.148262  0.171197
 21.500000  0.676063  1.060835  0.148176  0.171230
 21.600000  0.674861  1.059997  0.148002  0.171219
 21.700000  0.674124  1.059615  0.147863  0.171247
 21.800000  0.673963  1.059783  0.147675  0.171171
 21.900000  0.674305  1.060487  0.147763  0.171296
 22.000000  0.675065  1.061505  0.148818  0.172390
 22.100000  0.676148  1.062829  0.150391  0.174024
 22.200000  0.677397  1.064264  0.151491  0.175181
 22.300000  0.678660  1.065476  0.152434  0.176154
 22.400000  0.679822  1.066348  0.153349  0.177105
 22.500000  0.680816  1.066936  0.154039  0.177854
 22.600000  0.681695  1.067355  0.154826  0.178749
 22.700000  0.682578  1.067900  0.154990  0.179052
 22.800000  0.683563  1.068632  0.154652  0.178786
 22.900000  0.684661  1.069476  0.154434  0.178635
 23.000000  0.685872  1.070543  0.154255  0.178573
 23.100000  0.687143  1.071754  0.153442  0.177900
 23.200000  0.688393  1.072911  0.152458  0.176994
 23.300000  0.689607  1.074045  0.152023  0.176583
 23.400000  0.690827  1.075298  0.151482  0.176094
 23.500000  0.692119  1.076675  0.150835  0.175542
 23.600000  0.693572  1.078189  0.150969  0.175721
 23.700000  0.695092  1.079799  0.151588  0.176323
 23.800000  0.696470  1.081349  0.151860  0.176583
 23.900000  0.697539  1.082547  0.151611  0.176295
 24.000000  0.698165  1.083193  0.150799  0.175443
 24.100000  0.698315  1.083234  0.150253  0.174800
 24.200000  0.698035  1.082692  0.149357  0.173808
 24.300000  0.697414  1.081846  0.148242  0.172560
 24.400000  0.696556  1.080859  0.147253  0.171452
 24.500000  0.695562  1.080007  0.146246  0.170404
 24.600000  0.694600  1.079423  0.145935  0.170026
 24.700000  0.693825  1.079169  0.146094  0.170107
 24.800000  0.693296  1.079212  0.146952  0.170908
 24.900000  0.692978  1.079386  0.148347  0.172179
 25.000000  0.692847  1.079527  0.149349  0.173043
 25.100000  0.692931  1.079777  0.150522  0.174089
 25.200000  0.693231  1.080146  0.151710  0.175147
 25.300000  0.693672  1.080533  0.152551  0.175869
 25.400000  0.694133  1.080907  0.153833  0.177044
 25.500000  0.694484  1.081114  0.155587  0.178739
 25.600000  0.694653  1.081214  0.156650  0.179790
 25.700000  0.694705  1.081208  0.155989  0.179188
 25.800000  0.694834  1.081437  0.154506  0.177765
 25.900000  0.695268  1.082028  0.153538  0.176887
 26.000000  0.696178  1.083051  0.153604  0.177071
 26.100000  0.697613  1.084693  0.154178  0.177687
 26.200000  0.699446  1.086809  0.154764  0.178266
 26.300000  0.701469  1.089141  0.155243  0.178766
 26.400000  0.703442  1.091442  0.155249  0.178828
 26.500000  0.705109  1.093457  0.154845  0.178473
 26.600000  0.706323  1.095070  0.154709  0.178375
 26.700000  0.707075  1.096222  0.154401  0.178064
 26.800000  0.707398  1.096932  0.153467  0.177124
 26.900000  0.707317  1.097328  0.152356  0.176028
 27.000000  0.706957  1.097452  0.151060  0.174751
 27.100000  0.706513  1.097515  0.149762  0.173508
 27.200000  0.706134  1.097614  0.148479  0.172306
 27.300000  0.705942  1.097765  0.147033  0.170846
 27.400000  0.706003  1.098078  0.146208  0.169955
 27.500000  0.706266  1.098567  0.145785  0.169459
 27.600000  0.706624  1.099084  0.145511  0.169110
 27.700000  0.707025  1.099657  0.145522  0.169094
 27.800000  0.707435  1.100261  0.145771  0.169376
 27.900000  0.707752  1.100776  0.146524  0.170162
 28.000000  0.707976  1.101281  0.147629  0.171263
 28.100000  0.708145  1.101794  0.149316  0.172923
 28.200000  0.708317  1.102234  0.151026  0.174644
 28.300000  0.708591  1.102737  0.151896  0.175533
 28.400000  0.709077  1.103405  0.151897  0.175576
 28.500000  0.709800  1.104238  0.152053  0.175860
 28.600000  0.710650  1.105171  0.153413  0.177383
 28.700000  0.711539  1.106199  0.154811  0.178904
 28.800000  0.712451  1.107248  0.155719  0.179842
 28.900000  0.713365  1.108407  0.155823  0.180014
 29.000000  0.714216  1.109603  0.155520  0.179810
 29.100000  0.714986  1.110781  0.155217  0.179553
 29.200000  0.715693  1.111813  0.154891  0.179274
 29.300000  0.716302  1.112809  0.154550  0.178966
 29.400000  0.716745  1.113623  0.153547  0.177991
 29.500000  0.716989  1.114166  0.152320  0.176789
 29.600000  0.717054  1.114495  0.151136  0.175626
 29.700000  0.717001  1.114713  0.150351  0.174945
 29.800000  0.716925  1.114846  0.150196  0.174892
 29.900000  0.716940  1.115011  0.149885  0.174664
 30.000000  0.717156  1.115387  0.149233  0.174143
 30.100000  0.717556  1.115991  0.148633  0.173741
 30.200000  0.718001  1.116595  0.148360  0.173638
 30.300000  0.718305  1.117011  0.148118  0.173546
 30.400000  0.718285  1.117052  0.147675  0.173171
 30.500000  0.717957  1.116685  0.147295  0.172865
 30.600000  0.717466  1.116074  0.146995  0.172636
 30.700000  0.716962  1.115420  0.146368  0.172095
 30.800000  0.716613  1.114910  0.145993  0.171738
 30.900000  0.716539  1.114706  0.146219  0.171957
 31.000000  0.716830  1.114791  0.145951  0.171673
 31.100000  0.717481  1.115286  0.145513  0.171252
 31.200000  0.718330  1.116081  0.145861  0.171586
 31.300000  0.719163  1.116802  0.147023  0.172734
 31.400000  0.719899  1.117450  0.147894  0.173580
 31.500000  0.720549  1.117934  0.148098  0.173730
 31.600000  0.721120  1.118380  0.148662  0.174243
 31.700000  0.721624  1.118849  0.149897  0.175414
 31.800000  0.722161  1.119395  0.151538  0.176893
 31.900000  0.722824  1.120191  0.153424  0.178647
 32.000000  0.723617  1.121212  0.154852  0.180015
 32.100000  0.724558  1.122494  0.156102  0.181244
 32.200000  0.725625  1.123963  0.156448  0.181606
 32.300000  0.726777  1.125639  0.155744  0.180915
 32.400000  0.727957  1.127386  0.154973  0.180181
 32.500000  0.729114  1.129170  0.153947  0.179201
 32.600000  0.730188  1.130787  0.153296  0.178512
 32.700000  0.731157  1.132331  0.152532  0.177695
 32.800000  0.732025  1.133755  0.150590  0.175661
 32.900000  0.732894  1.135104  0.148175  0.173168
 33.000000  0.733877  1.136576  0.146352  0.171261
 33.100000  0.734979  1.138286  0.145400  0.170213
 33.200000  0.736057  1.140073  0.145186  0.169965
 33.300000  0.736864  1.141737  0.145673  0.170445
 33.400000  0.737188  1.143063  0.147241  0.172076
 33.500000  0.737074  1.144068  0.148757  0.173743
 33.600000  0.736780  1.144930  0.150028  0.175173
 33.700000  0.736574  1.145759  0.151409  0.176675
 33.800000  0.736536  1.146699  0.152681  0.178120
 33.900000  0.736608  1.147675  0.154072  0.179713
 34.000000  0.736670  1.148529  0.154747  0.180588
 34.100000  0.736648  1.149143  0.155067  0.181091
 34.200000  0.736564  1.149542  0.155249  0.181415
 34.300000  0.736523  1.149849  0.154576  0.180717
 34.400000  0.736587  1.150160  0.153229  0.179265
 34.500000  0.736782  1.150512  0.151535  0.177498
 34.600000  0.736973  1.150735  0.150335  0.176224
 34.700000  0.736942  1.150795  0.149485  0.175304
 34.800000  0.736588  1.150591  0.149034  0.174848
 34.900000  0.735964  1.150077  0.148950  0.174777
 35.000000  0.735187  1.149476  0.148187  0.174052
 35.100000  0.734384  1.148908  0.146893  0.172787
 35.200000  0.733698  1.148550  0.146409  0.172305
 35.300000  0.733139  1.148366  0.146880  0.172782
 35.400000  0.732671  1.148344  0.148053  0.173931
 35.500000  0.732335  1.148407  0.149637  0.175482
 35.600000  0.732201  1.148675  0.150650  0.176487
 35.700000  0.732339  1.149182  0.151909  0.177749
 35.800000  0.732754  1.149916  0.153491  0.179272
 35.900000  0.733489  1.150906  0.154519  0.180236
 36.000000  0.734596  1.152152  0.155129  0.180800
 36.100000  0.736063  1.153739  0.155404  0.181020
 36.200000  0.737824  1.155660  0.156350  0.181949
 36.300000  0.739750  1.157793  0.157231  0.182825
 36.400000  0.741732  1.159989  0.157624  0.183263
 36.500000  0.743662  1.162187  0.158186  0.183833
 36.600000  0.745447  1.164269  0.158088  0.183799
 36.700000  0.746995  1.166022  0.157474  0.183324
 36.800000  0.748146  1.167347  0.156750  0.182675
 36.900000  0.748842  1.168251  0.156175  0.182188
 37.000000  0.749090  1.168704  0.155760  0.181850
 37.100000  0.748892  1.168543  0.154710  0.180857
 37.200000  0.748331  1.167932  0.153636  0.179822
 37.300000  0.747614  1.167169  0.153129  0.179376
 37.400000  0.746898  1.166385  0.152591  0.178931
 37.500000  0.746268  1.165697  0.152116  0.178419
 37.600000  0.745744  1.165195  0.151669  0.177886
 37.700000  0.745311  1.164709  0.151753  0.177868
 37.800000  0.744969  1.164311  0.153065  0.179049
 37.900000  0.744777  1.164050  0.154147  0.180010
 38.000000  0.744793  1.163779  0.154165  0.179973
 38.100000  0.744911  1.163566  0.153448  0.179225
 38.200000  0.744958  1.163350  0.152325  0.178023
 38.300000  0.744833  1.163056  0.151975  0.177650
 38.400000  0.744484  1.162588  0.151949  0.177633
 38.500000  0.743883  1.161921  0.151252  0.176931
 38.600000  0.743077  1.161156  0.150557  0.176196
 38.700000  0.742135  1.160324  0.149693  0.175285
 38.800000  0.741092  1.159368  0.148776  0.174313
 38.900000  0.740053  1.158370  0.148641  0.174067
 39.000000  0.739187  1.157702  0.149229  0.174541
 39.100000  0.738603  1.157341  0.150214  0.175483
 39.200000  0.738323  1.157448  0.151566  0.176810
 39.300000  0.738357  1.157927  0.153050  0.178262
 39.400000  0.738732  1.158673  0.154870  0.179930
 39.500000  0.739444  1.159818  0.156516  0.181462
 39.600000  0.740549  1.161295  0.157165  0.182026
 39.700000  0.742016  1.163084  0.156886  0.181703
 39.800000  0.743656  1.165097  0.156230  0.181051
 39.900000  0.745280  1.167050  0.155124  0.179959
 40.000000  0.746808  1.168867  0.153608  0.178470
 40.100000  0.748198  1.170588  0.152168  0.177095
 40.200000  0.749411  1.172095  0.150790  0.175776
 40.300000  0.750432  1.173372  0.149704  0.174705
 40.400000  0.751186  1.174387  0.149078  0.174104
 40.500000  0.751591  1.175107  0.148689  0.173774
 40.600000  0.751646  1.175450  0.148912  0.174107
 40.700000  0.751457  1.175426  0.149862  0.175177
 40.800000  0.751151  1.175232  0.150843  0.176311
 40.900000  0.750872  1.175131  0.151568  0.177228
 41.000000  0.750745  1.175164  0.152474  0.178332
 41.100000  0.750862  1.175471  0.154018  0.180048
 41.200000  0.751200  1.176011  0.155007  0.181258
 41.300000  0.751668  1.176625  0.155373  0.181829
 41.400000  0.752143  1.177292  0.155422  0.182076
 41.500000  0.752583  1.177960  0.155350  0.182262
 41.600000  0.753048  1.178577  0.154982  0.182099
 41.700000  0.753606  1.179260  0.155027  0.182252
 41.800000  0.754274  1.180141  0.155303  0.182631
 41.900000  0.755061  1.181111  0.155212  0.182621
 42.000000  0.755965  1.182100  0.155284  0.182684
 42.100000  0.756848  1.183005  0.154808  0.182150
 42.200000  0.757535  1.183695  0.154098  0.181420
 42.300000  0.757899  1.183997  0.153087  0.180415
 42.400000  0.757909  1.183912  0.152092  0.179300
 42.500000  0.757618  1.183413  0.152051  0.179136
 42.600000  0.757142  1.182753  0.151952  0.178981
 42.700000  0.756639  1.182069  0.151892  0.178794
 42.800000  0.756206  1.181529  0.152138  0.178830
 42.900000  0.755858  1.181091  0.151874  0.178399
 43.000000  0.755544  1.180691  0.151100  0.177506
 43.100000  0.755225  1.180311  0.150441  0.176711
 43.200000  0.754988  1.179973  0.150334  0.176391
 43.300000  0.754984  1.179928  0.150738  0.176598
 43.400000  0.755278  1.180267  0.150729  0.176441
 43.500000  0.755817  1.180888  0.149916  0.175428
 43.600000  0.756462  1.181723  0.149679  0.174964
 43.700000  0.757006  1.182562  0.149844  0.174917
 43.800000  0.757329  1.183193  0.150284  0.175093
 43.900000  0.757494  1.183568  0.150998  0.175550
 44.000000  0.757649  1.183741  0.151031  0.175427
 44.100000  0.757924  1.183960  0.151274  0.175596
 44.200000  0.758340  1.184236  0.152163  0.176446
 44.300000  0.758815  1.184606  0.152457  0.176779
 44.400000  0.759273  1.184986  0.151705  0.176160
 44.500000  0.759729  1.185395  0.150825  0.175425
 44.600000  0.760209  1.185886  0.151242  0.175974
 44.700000  0.760671  1.186306  0.153080  0.177915
 44.800000  0.761054  1.186706  0.155267  0.180149
 44.900000  0.761330  1.186894  0.156203  0.181096
 45.000000  0.761518  1.187023  0.156320  0.181255
 45.100000  0.761642  1.187173  0.157019  0.181987
 45.200000  0.761806  1.187510  0.157525  0.182504
 45.300000  0.762171  1.188189  0.157093  0.182115
 45.400000  0.762799  1.189297  0.156040  0.181114
 45.500000  0.763568  1.190714  0.154885  0.180002
 45.600000  0.764316  1.192186  0.153634  0.178799
 45.700000  0.764929  1.193555  0.152984  0.178209
 45.800000  0.765363  1.194749  0.153037  0.178371
 45.900000  0.765644  1.195748  0.152945  0.178394
 46.000000  0.765789  1.196453  0.153034  0.178631
 46.100000  0.765825  1.197029  0.153141  0.178956
 46.200000  0.765805  1.197492  0.152696  0.178680
 46.300000  0.765780  1.197875  0.152118  0.178203
 46.400000  0.765756  1.198229  0.151966  0.178171
 46.500000  0.765715  1.198617  0.151920  0.178278
 46.600000  0.765632  1.198982  0.152000  0.178451
 46.700000  0.765456  1.199248  0.151816  0.178284
 46.800000  0.765140  1.199287  0.151614  0.178102
 46.900000  0.764800  1.199167  0.151485  0.178010
 47.000000  0.764730  1.199141  0.151496  0.178116
 47.100000  0.765179  1.199469  0.151945  0.178701
 47.200000  0.766226  1.200270  0.152504  0.179454
 47.300000  0.767705  1.201405  0.153431  0.180545
 47.400000  0.769291  1.202579  0.154256  0.181515
 47.500000  0.770680  1.203630  0.154514  0.181898
 47.600000  0.771732  1.204480  0.154894  0.182344
 47.700000  0.772481  1.205112  0.155645  0.183138
 47.800000  0.773077  1.205618  0.156367  0.183982
 47.900000  0.773706  1.206127  0.156540  0.184254
 48.000000  0.774520  1.206773  0.156232  0.183993
 48.100000  0.775533  1.207586  0.155831  0.183660
 48.200000  0.776615  1.208433  0.154748  0.182652
 48.300000  0.777575  1.209057  0.153331  0.181192
 48.400000  0.778275  1.209265  0.152102  0.179757
 48.500000  0.778643  1.209023  0.151394  0.178838
 48.600000  0.778733  1.208459  0.151026  0.178248
 48.700000  0.778639  1.207803  0.150732  0.177684
 48.800000  0.778409  1.207137  0.150851  0.177525
 48.900000  0.777989  1.206453  0.150946  0.177367
 49.000000  0.777316  1.205672  0.150961  0.177102
 49.100000  0.776399  1.204828  0.151375  0.177242
 49.200000  0.775396  1.204145  0.151519  0.177211
 49.300000  0.774526  1.203771  0.150709  0.176279
 49.400000  0.773964  1.203735  0.150150  0.175580
 49.500000  0.773705  1.203866  0.150155  0.175431
 49.600000  0.773559  1.204059  0.150648  0.175817
 49.700000  0.773331  1.204119  0.151525  0.176605
 49.800000  0.772930  1.203861  0.152131  0.177057
 49.900000  0.772401  1.203354  0.152558  0.177328
 50.000000  0.771819  1.202826  0.152173  0.176828
 50.100000  0.771293  1.202373  0.151723  0.176248
 50.200000  0.770945  1.202136  0.152107  0.176489
 50.300000  0.770839  1.202129  0.152420  0.176765
 50.400000  0.770923  1.202361  0.153673  0.178031
 50.500000  0.771096  1.202745  0.155119  0.179450
 50.600000  0.771331  1.203169  0.155287  0.179542
 50.700000  0.771672  1.203670  0.155162  0.179339
 50.800000  0.772178  1.204349  0.154838  0.178991
 50.900000  0.772785  1.205089  0.154487  0.178683
 51.000000  0.773407  1.205974  0.154598  0.178889
 51.100000  0.773980  1.206910  0.154512  0.178945
 51.200000  0.774425  1.207809  0.154251  0.178733
 51.300000  0.774742  1.208622  0.153577  0.178097
 51.400000  0.774985  1.209403  0.152124  0.176695
 51.500000  0.775120  1.210127  0.151267  0.175857
 51.600000  0.775157  1.210730  0.151200  0.175880
 51.700000  0.775175  1.211141  0.151231  0.176029
 51.800000  0.775225  1.211598  0.151410  0.176285
 51.900000  0.775430  1.212234  0.152093  0.177059
 52.000000  0.775896  1.212991  0.153197  0.178250
 52.100000  0.776552  1.213875  0.153730  0.178839
 52.200000  0.777255  1.214622  0.153411  0.178508
 52.300000  0.777941  1.215346  0.152894  0.177968
 52.400000  0.778668  1.216255  0.152642  0.177759
 52.500000  0.779482  1.217367  0.152451  0.177599
 52.600000  0.780382  1.218679  0.151729  0.176857
 52.700000  0.781330  1.220209  0.150802  0.175937
 52.800000  0.782143  1.221695  0.150300  0.175444
 52.900000  0.782621  1.222864  0.150318  0.175475
 53.000000  0.782679  1.223613  0.150570  0.175741
 53.100000  0.782416  1.224009  0.151566  0.176753
 53.200000  0.782125  1.224113  0.152568  0.177875
 53.300000  0.782040  1.224158  0.153033  0.178448
 53.400000  0.782316  1.224382  0.153223  0.178690
 53.500000  0.782907  1.224742  0.152936  0.178414
 53.600000  0.783596  1.225001  0.152699  0.178097
 53.700000  0.784208  1.225145  0.152378  0.177641
 53.800000  0.784688  1.225149  0.152485  0.177661
 53.900000  0.785045  1.225011  0.152999  0.178071
 54.000000  0.785346  1.224904  0.153285  0.178250
 54.100000  0.785699  1.224880  0.153249  0.178155
 54.200000  0.786106  1.224879  0.152879  0.177817
 54.300000  0.786532  1.224848  0.152900  0.177935
 54.400000  0.786999  1.224788  0.153019  0.178149
 54.500000  0.787562  1.224807  0.152784  0.178021
 54.600000  0.788145  1.224775  0.152666  0.177986
 54.700000  0.788632  1.224749  0.153082  0.178484
 54.800000  0.788935  1.224647  0.153398  0.178928
 54.900000  0.788951  1.224407  0.153090  0.178769
 55.000000  0.788582  1.223982  0.152524  0.178357
 55.100000  0.787800  1.223274  0.152321  0.178292
 55.200000  0.786721  1.222386  0.152766  0.178843
 55.300000  0.785562  1.221561  0.153062  0.179156
 55.400000  0.784531  1.221021  0.153599  0.179669
 55.500000  0.783823  1.220894  0.153682  0.179715
 55.600000  0.783497  1.221176  0.152917  0.178858
 55.700000  0.783524  1.221770  0.152528  0.178362
 55.800000  0.783879  1.222691  0.152544  0.178307
 55.900000  0.784509  1.223898  0.153058  0.178740
 56.000000  0.785350  1.225149  0.152894  0.178518
 56.100000  0.786288  1.226448  0.152515  0.178113
 56.200000  0.787162  1.227692  0.153337  0.178932
 56.300000  0.787783  1.228640  0.154438  0.180001
 56.400000  0.788076  1.229203  0.154888  0.180318
 56.500000  0.788056  1.229379  0.154633  0.179909
 56.600000  0.787796  1.229175  0.154610  0.179801
 56.700000  0.787378  1.228743  0.154361  0.179508
 56.800000  0.786904  1.228222  0.153878  0.178980
 56.900000  0.786406  1.227624  0.153755  0.178866
 57.000000  0.785884  1.227048  0.153835  0.179011
 57.100000  0.785375  1.226543  0.154043  0.179283
 57.200000  0.784892  1.226188  0.153787  0.179078
 57.300000  0.784458  1.225992  0.152857  0.178194
 57.400000  0.784085  1.225875  0.152429  0.177823
 57.500000  0.783787  1.225876  0.152809  0.178291
 57.600000  0.783617  1.226074  0.153710  0.179305
 57.700000  0.783546  1.226418  0.154284  0.179961
 57.800000  0.783602  1.226789  0.154556  0.180236
 57.900000  0.783865  1.227275  0.155105  0.180797
 58.000000  0.784404  1.227896  0.155786  0.181470
 58.100000  0.785222  1.228808  0.156770  0.182336
 58.200000  0.786275  1.229975  0.157374  0.182788
 58.300000  0.787438  1.231337  0.157016  0.182342
 58.400000  0.788578  1.232778  0.156656  0.181874
 58.500000  0.789626  1.234143  0.156447  0.181544
 58.600000  0.790524  1.235316  0.156122  0.181161
 58.700000  0.791188  1.236243  0.155543  0.180626
 58.800000  0.791578  1.236884  0.154405  0.179534
 58.900000  0.791696  1.237105  0.153792  0.178931
 59.000000  0.791557  1.236998  0.153478  0.178733
 59.100000  0.791219  1.236719  0.153489  0.178883
 59.200000  0.790847  1.236445  0.153997  0.179454
 59.300000  0.790609  1.236407  0.154510  0.180013
 59.400000  0.790607  1.236572  0.154391  0.179967
 59.500000  0.790831  1.236928  0.153596  0.179217
 59.600000  0.791201  1.237431  0.152952  0.178536
 59.700000  0.791651  1.238039  0.152972  0.178487
 59.800000  0.792178  1.238730  0.153250  0.178714
 59.900000  0.792844  1.239534  0.153335  0.178661
 60.000000  0.793658  1.240466  0.153377  0.178547
 60.100000  0.794540  1.241537  0.153052  0.178106
 60.200000  0.795401  1.242537  0.152421  0.177390
 60.300000  0.796167  1.243462  0.151862  0.176745
 60.400000  0.796841  1.244282  0.151584  0.176396
 60.500000  0.797457  1.245070  0.151136  0.175941
 60.600000  0.798097  1.245800  0.150824  0.175637
 60.700000  0.798771  1.246605  0.150519  0.175310
 60.800000  0.799366  1.247401  0.149810  0.174638
 60.900000  0.799822  1.248096  0.148964  0.173951
 61.000000  0.800160  1.248627  0.148935  0.174115
 61.100000  0.800351  1.249062  0.149600  0.174991
 61.200000  0.800343  1.249387  0.150670  0.176300
 61.300000  0.800169  1.249652  0.152014  0.177813
 61.400000  0.799941  1.249893  0.153099  0.178942
 61.500000  0.799634  1.249996  0.154095  0.179996
 61.600000  0.799194  1.249826  0.155342  0.181339
 61.700000  0.798593  1.249471  0.156555  0.182609
 61.800000  0.797920  1.248957  0.156795  0.182878
 61.900000  0.797344  1.248428  0.156724  0.182838
 62.000000  0.796983  1.248054  0.156622  0.182715
 62.100000  0.796916  1.247939  0.155952  0.181985
 62.200000  0.797192  1.248111  0.154121  0.180095
 62.300000  0.797749  1.248551  0.151930  0.177839
 62.400000  0.798424  1.249173  0.151095  0.176916
 62.500000  0.799048  1.249840  0.150998  0.176776
 62.600000  0.799513  1.250403  0.150821  0.176526
 62.700000  0.799926  1.250987  0.150744  0.176295
 62.800000  0.800465  1.251816  0.151274  0.176641
 62.900000  0.801307  1.253028  0.152045  0.177243
 63.000000  0.802479  1.254572  0.152053  0.177148
 63.100000  0.803886  1.256348  0.152187  0.177200
 63.200000  0.805304  1.258098  0.152948  0.177902
 63.300000  0.806511  1.259610  0.154200  0.179132
 63.400000  0.807449  1.260822  0.155267  0.180138
 63.500000  0.808147  1.261797  0.155566  0.180360
 63.600000  0.808595  1.262484  0.155147  0.179911
 63.700000  0.808720  1.262758  0.154530  0.179311
 63.800000  0.808432  1.262515  0.154287  0.179128
 63.900000  0.807747  1.261909  0.154206  0.179179
 64.000000  0.806767  1.260984  0.154101  0.179247
 64.100000  0.805675  1.259968  0.153663  0.178938
 64.200000  0.804663  1.259036  0.153602  0.178963
 64.300000  0.803886  1.258406  0.153727  0.179175
 64.400000  0.803465  1.258176  0.153118  0.178660
 64.500000  0.803343  1.258271  0.152301  0.177947
 64.600000  0.803399  1.258562  0.151718  0.177458
 64.700000  0.803520  1.258899  0.152019  0.177856
 64.800000  0.803662  1.259163  0.152530  0.178424
 64.900000  0.803924  1.259441  0.152816  0.178796
 65.000000  0.804415  1.259922  0.153331  0.179348
 65.100000  0.805114  1.260488  0.153490  0.179521
 65.200000  0.805956  1.261089  0.153356  0.179418
 65.300000  0.806799  1.261669  0.152705  0.178884
 65.400000  0.807461  1.262097  0.152282  0.178673
 65.500000  0.807914  1.262402  0.152158  0.178713
 65.600000  0.808234  1.262633  0.151569  0.178295
 65.700000  0.808476  1.262807  0.150942  0.177822
 65.800000  0.808645  1.262870  0.150155  0.177182
 65.900000  0.808763  1.263015  0.149227  0.176344
 66.000000  0.808914  1.263325  0.148332  0.175510
 66.100000  0.809178  1.263827  0.147166  0.174440
 66.200000  0.809669  1.264522  0.146789  0.174144
 66.300000  0.810490  1.265307  0.147467  0.174849
 66.400000  0.811613  1.266183  0.148694  0.176131
 66.500000  0.812882  1.266968  0.150372  0.177880
 66.600000  0.814039  1.267597  0.151729  0.179275
 66.700000  0.814904  1.268017  0.152499  0.180069
 66.800000  0.815325  1.268113  0.153139  0.180755
 66.900000  0.815233  1.267806  0.154126  0.181752
 67.000000  0.814655  1.267065  0.155607  0.183192
 67.100000  0.813703  1.266072  0.156665  0.184198
 67.200000  0.812558  1.265096  0.157360  0.184849
 67.300000  0.811406  1.264264  0.157805  0.185201
 67.400000  0.810384  1.263706  0.157642  0.184973
 67.500000  0.809523  1.263280  0.157443  0.184754
 67.600000  0.808842  1.262905  0.157752  0.184987
 67.700000  0.808244  1.262629  0.157923  0.185115
 67.800000  0.807601  1.262244  0.157500  0.184718
 67.900000  0.806904  1.261740  0.156804  0.184127
 68.000000  0.806248  1.261133  0.156175  0.183660
 68.100000  0.805807  1.260730  0.155027  0.182630
 68.200000  0.805713  1.260730  0.153653  0.181388
 68.300000  0.806086  1.261225  0.153081  0.180936
 68.400000  0.806882  1.262070  0.153534  0.181472
 68.500000  0.807865  1.263051  0.153629  0.181592
 68.600000  0.808777  1.263932  0.153067  0.180998
 68.700000  0.809458  1.264618  0.153221  0.181053
 68.800000  0.809906  1.265125  0.153353  0.181087
 68.900000  0.810213  1.265491  0.152555  0.180169
 69.000000  0.810507  1.265806  0.151572  0.179090
 69.100000  0.810905  1.266086  0.151127  0.178565
 69.200000  0.811373  1.266361  0.151201  0.178517
 69.300000  0.811746  1.266370  0.151123  0.178348
 69.400000  0.811941  1.266185  0.150757  0.177884
 69.500000  0.811979  1.265850  0.151360  0.178432
 69.600000  0.811931  1.265439  0.152831  0.179903
 69.700000  0.811956  1.265210  0.154191  0.181235
 69.800000  0.812203  1.265189  0.154458  0.181468
 69.900000  0.812687  1.265460  0.153540  0.180581
 70.000000  0.813232  1.265934  0.152486  0.179577
 70.100000  0.813624  1.266374  0.150949  0.178134
 70.200000  0.813721  1.266611  0.149686  0.176973
 70.300000  0.813564  1.266710  0.148915  0.176312
 70.400000  0.813239  1.266677  0.148253  0.175818
 70.500000  0.812843  1.266567  0.148687  0.176417
 70.600000  0.812454  1.266424  0.149802  0.177678
 70.700000  0.812121  1.266322  0.150901  0.178936
 70.800000  0.811843  1.266195  0.151819  0.180009
 70.900000  0.811637  1.266174  0.152731  0.181080
 71.000000  0.811527  1.266281  0.153998  0.182534
 71.100000  0.811518  1.266544  0.154886  0.183563
 71.200000  0.811648  1.266960  0.155354  0.184150
 71.300000  0.811949  1.267526  0.155717  0.184577
 71.400000  0.812478  1.268255  0.155775  0.184652
 71.500000  0.813263  1.269194  0.155497  0.184350
 71.600000  0.814299  1.270334  0.155474  0.184314
 71.700000  0.815580  1.271634  0.155386  0.184240
 71.800000  0.817133  1.273204  0.155004  0.183847
 71.900000  0.818883  1.275016  0.155229  0.184068
 72.000000  0.820587  1.276793  0.155867  0.184716
 72.100000  0.822084  1.278459  0.156730  0.185591
 72.200000  0.823338  1.279910  0.157559  0.186427
 72.300000  0.824325  1.281110  0.158417  0.187293
 72.400000  0.825033  1.282090  0.159683  0.188526
 72.500000  0.825505  1.282818  0.160484  0.189271
 72.600000  0.825790  1.283411  0.160261  0.189054
 72.700000  0.825877  1.283861  0.159778  0.188659
 72.800000  0.825719  1.284067  0.159227  0.188214
 72.900000  0.825341  1.284094  0.158521  0.187590
 73.000000  0.824791  1.283922  0.157782  0.186927
 73.100000  0.824054  1.283482  0.157224  0.186384
 73.200000  0.823160  1.282770  0.156905  0.185975
 73.300000  0.822194  1.281956  0.156737  0.185688
 73.400000  0.821188  1.281042  0.156032  0.184875
 73.500000  0.820144  1.280081  0.155025  0.183806
 73.600000  0.819170  1.279139  0.154004  0.182739
 73.700000  0.818419  1.278431  0.153189  0.181864
 73.800000  0.817926  1.277944  0.152449  0.181070
 73.900000  0.817664  1.277704  0.151416  0.179968
 74.000000  0.817525  1.277568  0.151001  0.179492
 74.100000  0.817275  1.277300  0.150826  0.179273
 74.200000  0.816771  1.276649  0.150730  0.179119
 74.300000  0.816044  1.275675  0.150853  0.179117
 74.400000  0.815237  1.274552  0.151154  0.179297
 74.500000  0.814497  1.273526  0.151447  0.179473
 74.600000  0.813989  1.272893  0.151144  0.179066
 74.700000  0.813790  1.272784  0.151028  0.178836
 74.800000  0.813953  1.273286  0.151289  0.179040
 74.900000  0.814522  1.274353  0.151868  0.179555
 75.000000  0.815431  1.275848  0.152335  0.179960
 75.100000  0.816530  1.277530  0.151949  0.179554
 75.200000  0.817659  1.279197  0.151049  0.178613
 75.300000  0.818726  1.280741  0.150015  0.177451
 75.400000  0.819757  1.282153  0.149512  0.176825
 75.500000  0.820722  1.283438  0.149467  0.176721
 75.600000  0.821567  1.284466  0.149256  0.176556
 75.700000  0.822352  1.285408  0.149538  0.176965
 75.800000  0.823202  1.286384  0.150648  0.178237
 75.900000  0.824173  1.287467  0.151410  0.179100
 76.000000  0.825257  1.288646  0.151129  0.178851
 76.100000  0.826415  1.289835  0.150526  0.178280
 76.200000  0.827547  1.290980  0.151127  0.179033
 76.300000  0.828508  1.291868  0.153032  0.181084
 76.400000  0.829225  1.292359  0.154675  0.182856
 76.500000  0.829634  1.292505  0.155840  0.184147
 76.600000  0.829649  1.292283  0.156669  0.185113
 76.700000  0.829261  1.291684  0.157714  0.186305
 76.800000  0.828506  1.290702  0.158655  0.187330
 76.900000  0.827509  1.289558  0.159185  0.187873
 77.000000  0.826511  1.288530  0.159459  0.188075
 77.100000  0.825681  1.287661  0.159066  0.187624
 77.200000  0.825087  1.287058  0.158231  0.186806
 77.300000  0.824746  1.286715  0.157146  0.185746
 77.400000  0.824582  1.286462  0.156479  0.185021
 77.500000  0.824416  1.286218  0.156934  0.185413
 77.600000  0.824040  1.285772  0.158228  0.186663
 77.700000  0.823382  1.285079  0.159749  0.188129
 77.800000  0.822493  1.284216  0.160922  0.189233
 77.900000  0.821523  1.283298  0.161826  0.190168
 78.000000  0.820667  1.282486  0.161514  0.189936
 78.100000  0.820093  1.281943  0.160071  0.188540
 78.200000  0.819819  1.281776  0.158301  0.186843
 78.300000  0.819702  1.281791  0.157056  0.185743
 78.400000  0.819605  1.281870  0.156268  0.185089
 78.500000  0.819500  1.281953  0.154672  0.183572
 78.600000  0.819419  1.282019  0.153030  0.182016
 78.700000  0.819384  1.282058  0.151735  0.180778
 78.800000  0.819405  1.282069  0.151020  0.180073
 78.900000  0.819547  1.282155  0.151547  0.180582
 79.000000  0.819902  1.282433  0.152578  0.181610
 79.100000  0.820498  1.283062  0.153436  0.182503
 79.200000  0.821330  1.283982  0.154205  0.183291
 79.300000  0.822390  1.285174  0.155430  0.184433
 79.400000  0.823542  1.286423  0.156500  0.185458
 79.500000  0.824569  1.287525  0.157199  0.186092
 79.600000  0.825332  1.288344  0.156977  0.185798
 79.700000  0.825817  1.288879  0.155826  0.184629
 79.800000  0.826099  1.289170  0.154582  0.183275
 79.900000  0.826303  1.289357  0.153393  0.181971
 80.000000  0.826553  1.289570  0.153044  0.181553
 80.100000  0.826907  1.289836  0.153369  0.181831
 80.200000  0.827309  1.290113  0.153797  0.182230
 80.300000  0.827630  1.290364  0.154140  0.182553
 80.400000  0.827822  1.290511  0.154555  0.182913
 80.500000  0.827887  1.290587  0.155305  0.183571
 80.600000  0.827783  1.290531  0.155892  0.184024
 80.700000  0.827448  1.290242  0.155778  0.183784
 80.800000  0.826845  1.289780  0.155379  0.183282
 80.900000  0.826028  1.289214  0.155050  0.182872
 81.000000  0.825118  1.288639  0.154295  0.182142
 81.100000  0.824296  1.288163  0.153038  0.180927
 81.200000  0.823761  1.287870  0.152384  0.180318
 81.300000  0.823645  1.287927  0.152377  0.180350
 81.400000  0.823983  1.288206  0.152389  0.180462
 81.500000  0.824651  1.288706  0.152452  0.180602
 81.600000  0.825441  1.289399  0.152829  0.181005
 81.700000  0.826128  1.290106  0.153022  0.181224
 81.800000  0.826574  1.290652  0.152291  0.180542
 81.900000  0.826761  1.291059  0.151024  0.179328
 82.000000  0.826777  1.291361  0.150550  0.178919
 82.100000  0.826741  1.291695  0.151275  0.179661
 82.200000  0.826759  1.292170  0.151638  0.179989
 82.300000  0.826941  1.292785  0.151494  0.179856
 82.400000  0.827344  1.293552  0.152362  0.180703
 82.500000  0.827861  1.294455  0.153834  0.182118
 82.600000  0.828412  1.295369  0.154426  0.182640
 82.700000  0.828947  1.296257  0.154793  0.182926
 82.800000  0.829426  1.297102  0.156546  0.184600
 82.900000  0.829843  1.297762  0.158553  0.186551
 83.000000  0.830248  1.298172  0.159495  0.187445
 83.100000  0.830672  1.298479  0.158858  0.186792
 83.200000  0.831127  1.298743  0.157737  0.185740
 83.300000  0.831534  1.298967  0.157053  0.185208
 83.400000  0.831697  1.299031  0.156157  0.184469
 83.500000  0.831486  1.298813  0.155629  0.184090
 83.600000  0.830872  1.298274  0.155252  0.183885
 83.700000  0.829946  1.297519  0.154879  0.183654
 83.800000  0.828950  1.296756  0.154903  0.183743
 83.900000  0.828143  1.296182  0.155510  0.184308
 84.000000  0.827617  1.295844  0.156425  0.185147
 84.100000  0.827308  1.295600  0.156508  0.185201
 84.200000  0.827105  1.295469  0.155907  0.184583
 84.300000  0.826846  1.295307  0.155546  0.184158
 84.400000  0.826517  1.295184  0.155527  0.184091
 84.500000  0.826249  1.295156  0.155006  0.183551
 84.600000  0.826151  1.295383  0.153939  0.182521
 84.700000  0.826276  1.295907  0.152614  0.181255
 84.800000  0.826582  1.296712  0.151835  0.180562
 84.900000  0.826946  1.297476  0.151951  0.180791
 85.000000  0.827266  1.298170  0.152192  0.181194
 85.100000  0.827523  1.298691  0.152334  0.181468
 85.200000  0.827763  1.298976  0.152571  0.181793
 85.300000  0.828034  1.299034  0.153074  0.182361
 85.400000  0.828391  1.299057  0.154031  0.183302
 85.500000  0.828896  1.299172  0.155671  0.184872
 85.600000  0.829564  1.299493  0.157365  0.186460
 85.700000  0.830314  1.300024  0.158086  0.187116
 85.800000  0.831093  1.300664  0.158551  0.187503
 85.900000  0.831857  1.301354  0.158585  0.187444
 86.000000  0.832490  1.302071  0.158103  0.186866
 86.100000  0.832837  1.302657  0.157709  0.186355
 86.200000  0.832896  1.302937  0.156916  0.185502
 86.300000  0.832780  1.303024  0.156121  0.184715
 86.400000  0.832638  1.303088  0.155237  0.183896
 86.500000  0.832606  1.303234  0.154078  0.182836
 86.600000  0.832724  1.303529  0.152921  0.181798
 86.700000  0.832904  1.303989  0.151662  0.180690
 86.800000  0.833039  1.304446  0.150840  0.180015
 86.900000  0.833086  1.304945  0.150725  0.179996
 87.000000  0.833074  1.305529  0.150727  0.180076
 87.100000  0.833125  1.306321  0.150907  0.180311
 87.200000  0.833387  1.307336  0.151460  0.180895
 87.300000  0.833874  1.308538  0.151978  0.181461
 87.400000  0.834408  1.309789  0.152232  0.181705
 87.500000  0.834790  1.310830  0.152320  0.181744
 87.600000  0.834941  1.311493  0.152767  0.182151
 87.700000  0.834904  1.311933  0.153506  0.182789
 87.800000  0.834844  1.312349  0.154103  0.183261
 87.900000  0.834921  1.312907  0.154541  0.183618
 88.000000  0.835190  1.313706  0.154617  0.183680
 88.100000  0.835621  1.314561  0.153803  0.182933
 88.200000  0.836135  1.315404  0.153366  0.182613
 88.300000  0.836595  1.316140  0.154513  0.183860
 88.400000  0.836877  1.316620  0.155685  0.185200
 88.500000  0.836967  1.316832  0.156477  0.186184
 88.600000  0.836972  1.316850  0.157191  0.186952
 88.700000  0.837014  1.316855  0.157590  0.187387
 88.800000  0.837176  1.316999  0.157656  0.187541
 88.900000  0.837542  1.317300  0.156612  0.186604
 89.000000  0.838166  1.317769  0.155596  0.185610
 89.100000  0.838921  1.318312  0.154530  0.184601
 89.200000  0.839618  1.318732  0.154322  0.184433
 89.300000  0.840122  1.318917  0.155580  0.185664
 89.400000  0.840341  1.318792  0.156394  0.186466
 89.500000  0.840225  1.318332  0.157663  0.187743
 89.600000  0.839850  1.317578  0.158683  0.188760
 89.700000  0.839338  1.316747  0.158463  0.188454
 89.800000  0.838861  1.316055  0.158091  0.187929
 89.900000  0.838531  1.315553  0.157417  0.187134
 90.000000  0.838341  1.315271  0.156835  0.186482
 90.100000  0.838246  1.315167  0.156546  0.186146
 90.200000  0.838174  1.315156  0.156163  0.185760
 90.300000  0.838072  1.315214  0.155533  0.185130
 90.400000  0.838024  1.315281  0.155214  0.184843
 90.500000  0.838138  1.315488  0.155112  0.184795
 90.600000  0.838460  1.315917  0.155223  0.184943
 90.700000  0.838952  1.316417  0.155854  0.185557
 90.800000  0.839500  1.316894  0.155858  0.185523
 90.900000  0.839958  1.317311  0.155194  0.184838
 91.000000  0.840181  1.317515  0.154567  0.184139
 91.100000  0.840110  1.317339  0.154121  0.183622
 91.200000  0.839829  1.316883  0.153538  0.183047
 91.300000  0.839487  1.316214  0.152967  0.182505
 91.400000  0.839255  1.315432  0.152623  0.182157
 91.500000  0.839285  1.314940  0.152479  0.182004
 91.600000  0.839674  1.314845  0.152639  0.182115
 91.700000  0.840460  1.315273  0.152294  0.181701
 91.800000  0.841591  1.316211  0.151867  0.181205
 91.900000  0.842913  1.317514  0.151315  0.180634
 92.000000  0.844230  1.318935  0.150515  0.179871
 92.100000  0.845375  1.320152  0.150176  0.179542
 92.200000  0.846237  1.320937  0.150354  0.179709
 92.300000  0.846815  1.321456  0.151270  0.180629
 92.400000  0.847152  1.321758  0.152542  0.181864
 92.500000  0.847247  1.321874  0.153454  0.182724
 92.600000  0.847106  1.321828  0.153959  0.183194
 92.700000  0.846763  1.321627  0.154694  0.183905
 92.800000  0.846272  1.321358  0.155434  0.184641
 92.900000  0.845730  1.321108  0.155796  0.184987
 93.000000  0.845275  1.321032  0.155865  0.185011
 93.100000  0.844980  1.321183  0.155579  0.184690
 93.200000  0.844833  1.321583  0.155385  0.184471
 93.300000  0.844808  1.322190  0.154972  0.183975
 93.400000  0.844874  1.322910  0.154257  0.183168
 93.500000  0.844908  1.323591  0.153927  0.182787
 93.600000  0.844779  1.324083  0.153231  0.182066
 93.700000  0.844444  1.324398  0.152653  0.181499
 93.800000  0.843999  1.324539  0.152512  0.181364
 93.900000  0.843609  1.324627  0.152134  0.181003
 94.000000  0.843464  1.324914  0.151701  0.180559
 94.100000  0.843693  1.325503  0.151097  0.179875
 94.200000  0.844246  1.326346  0.150858  0.179509
 94.300000  0.844997  1.327358  0.150651  0.179195
 94.400000  0.845801  1.328357  0.150244  0.178718
 94.500000  0.846538  1.329178  0.150643  0.179070
 94.600000  0.847153  1.329755  0.151006  0.179387
 94.700000  0.847588  1.330001  0.151175  0.179569
 94.800000  0.847841  1.329951  0.152259  0.180676
 94.900000  0.847961  1.329797  0.153860  0.182262
 95.000000  0.848002  1.329570  0.155533  0.183956
 95.100000  0.848074  1.329417  0.157081  0.185590
 95.200000  0.848277  1.329459  0.158060  0.186713
 95.300000  0.848715  1.329795  0.159093  0.187905
 95.400000  0.849503  1.330429  0.159224  0.188210
 95.500000  0.850626  1.331335  0.158790  0.187978
 95.600000  0.851882  1.332263  0.158225  0.187581
 95.700000  0.853011  1.333044  0.157342  0.186778
 95.800000  0.853849  1.333552  0.156755  0.186211
 95.900000  0.854323  1.333733  0.156088  0.185535
 96.000000  0.854449  1.333549  0.155831  0.185258
 96.100000  0.854309  1.333015  0.156404  0.185817
 96.200000  0.853958  1.332245  0.157400  0.186751
 96.300000  0.853349  1.331212  0.158404  0.187649
 96.400000  0.852468  1.329987  0.158600  0.187718
 96.500000  0.851390  1.328539  0.158031  0.187094
 96.600000  0.850227  1.326999  0.157280  0.186372
 96.700000  0.849088  1.325515  0.156768  0.185953
 96.800000  0.848006  1.324107  0.156403  0.185683
 96.900000  0.846974  1.322826  0.155913  0.185370
 97.000000  0.846042  1.321752  0.154849  0.184509
 97.100000  0.845252  1.320936  0.153287  0.183097
 97.200000  0.844648  1.320427  0.151579  0.181505
 97.300000  0.844326  1.320220  0.149990  0.180037
 97.400000  0.844388  1.320253  0.149358  0.179482
 97.500000  0.844807  1.320545  0.149677  0.179858
 97.600000  0.845431  1.321035  0.149946  0.180172
 97.700000  0.846130  1.321665  0.149872  0.180105
 97.800000  0.846863  1.322375  0.150219  0.180470
 97.900000  0.847618  1.323137  0.150955  0.181192
 98.000000  0.848372  1.323904  0.151852  0.181960
 98.100000  0.849089  1.324658  0.152558  0.182461
 98.200000  0.849730  1.325309  0.152815  0.182522
 98.300000  0.850276  1.325874  0.152704  0.182270
 98.400000  0.850739  1.326319  0.152621  0.182075
 98.500000  0.851174  1.326791  0.152490  0.181897
 98.600000  0.851663  1.327434  0.151848  0.181240
 98.700000  0.852307  1.328324  0.151179  0.180518
 98.800000  0.853176  1.329466  0.150855  0.180134
 98.900000  0.854221  1.330779  0.150954  0.180155
 99.000000  0.855301  1.332138  0.151668  0.180840
 99.100000  0.856270  1.333425  0.151986  0.181186
 99.200000  0.857010  1.334504  0.152474  0.181728
 99.300000  0.857411  1.335301  0.153317  0.182599
 99.400000  0.857467  1.335768  0.154018  0.183291
 99.500000  0.857226  1.335825  0.155066  0.184292
 99.600000  0.856789  1.335633  0.155342  0.184489
 99.700000  0.856225  1.335200  0.154777  0.183842
 99.800000  0.855427  1.334444  0.154805  0.183768


==> anc/Figure4b.txt <==
#time      W/J=3.0   W/J=4.0   W/J=5.0   W/J=6.0   W/J=7.0
 0.100000  0.000000  0.000000  0.000000  0.000000  0.000000
 1.000000  0.451648  0.398914  0.330653  0.284535  0.269703
 2.000000  0.654493  0.530732  0.417469  0.342720  0.325130
 3.000000  0.704312  0.539540  0.413655  0.320202  0.295332
 4.000000  0.731233  0.557102  0.412411  0.331957  0.305832
 5.000000  0.759151  0.548776  0.427084  0.333557  0.301570
 6.000000  0.770067  0.555024  0.428169  0.335622  0.270631
 7.000000  0.806239  0.584358  0.453773  0.338185  0.315746
 8.000000  0.856116  0.639900  0.486426  0.365025  0.341329
 9.000000  0.892676  0.637913  0.490233  0.364086  0.329932
 10.000000  0.910961  0.649625  0.499291  0.371574  0.341971
 11.000000  0.931195  0.661516  0.512039  0.372685  0.342965
 12.000000  0.952582  0.679633  0.515771  0.381224  0.328077
 13.000000  0.956315  0.690048  0.506858  0.372768  0.335971
 14.000000  0.977297  0.705258  0.531123  0.380820  0.361357
 15.000000  1.005673  0.719006  0.535172  0.397763  0.366677
 16.000000  1.029436  0.731582  0.551253  0.400083  0.366335
 17.000000  1.050184  0.735603  0.561382  0.407154  0.373646
 18.000000  1.077898  0.739821  0.561394  0.415060  0.381118
 19.000000  1.092490  0.762648  0.574951  0.428019  0.361429
 20.000000  1.109819  0.776778  0.576678  0.431847  0.382746
 21.000000  1.125547  0.789817  0.590715  0.436134  0.388147
 22.000000  1.145542  0.799558  0.602939  0.441675  0.389316
 23.000000  1.170500  0.810401  0.613171  0.449006  0.402725
 24.000000  1.195204  0.819736  0.618079  0.442617  0.399334
 25.000000  1.211316  0.831569  0.612612  0.450976  0.399027
 26.000000  1.227587  0.834544  0.627416  0.459500  0.401458
 27.000000  1.250162  0.846791  0.641452  0.463403  0.408238
 28.000000  1.269495  0.867271  0.643758  0.468110  0.417396
 29.000000  1.287520  0.874682  0.645686  0.473015  0.417614
 30.000000  1.292313  0.876440  0.653677  0.479065  0.418473
 31.000000  1.313910  0.883381  0.652146  0.476798  0.420258
 32.000000  1.333720  0.882680  0.670115  0.482541  0.423211
 33.000000  1.348822  0.899773  0.666034  0.487781  0.424420
 34.000000  1.357469  0.913871  0.674432  0.495068  0.430276
 35.000000  1.368667  0.918156  0.693138  0.494765  0.439200
 36.000000  1.380284  0.923512  0.688113  0.502259  0.435457
 37.000000  1.396143  0.928600  0.692772  0.505327  0.447346
 38.000000  1.414262  0.936691  0.705893  0.496332  0.434605
 39.000000  1.420718  0.938785  0.709445  0.505962  0.443951
 40.000000  1.436291  0.946830  0.704933  0.512858  0.444943
 41.000000  1.449474  0.956760  0.707847  0.507251  0.450399
 42.000000  1.456739  0.961498  0.717803  0.515479  0.453060
 43.000000  1.467259  0.967249  0.724823  0.521180  0.455784
 44.000000  1.476353  0.969805  0.718214  0.517709  0.442582
 45.000000  1.488201  0.981853  0.729306  0.523192  0.454519
 46.000000  1.500603  0.995057  0.727219  0.523053  0.454469
 47.000000  1.511338  0.991588  0.734670  0.525467  0.446086
 48.000000  1.523888  0.990996  0.737661  0.525921  0.451847
 49.000000  1.528835  1.001549  0.740442  0.532025  0.457392
 50.000000  1.541844  1.004179  0.747451  0.531074  0.459371
 51.000000  1.556256  1.014497  0.749528  0.523292  0.445509
 52.000000  1.560795  1.019337  0.747543  0.530034  0.454906
 53.000000  1.567306  1.015713  0.745145  0.529877  0.453264
 54.000000  1.578480  1.019117  0.751453  0.524604  0.449534
 55.000000  1.581546  1.024296  0.760454  0.531904  0.460192
 56.000000  1.583467  1.027396  0.750969  0.524018  0.460493
 57.000000  1.591343  1.025687  0.753172  0.532209  0.436746
 58.000000  1.602597  1.036502  0.753254  0.538843  0.446741
 59.000000  1.614661  1.038126  0.745531  0.529921  0.455534
 60.000000  1.615641  1.037163  0.760735  0.533158  0.441943
 61.000000  1.618417  1.045944  0.762319  0.533759  0.454080
 62.000000  1.627576  1.049949  0.748512  0.528359  0.453202
 63.000000  1.634416  1.046278  0.754337  0.528235  0.434230
 64.000000  1.639770  1.041203  0.757146  0.527541  0.446951
 65.000000  1.645167  1.037969  0.755518  0.532702  0.453384
 66.000000  1.648548  1.051634  0.752867  0.532538  0.444591
 67.000000  1.663785  1.047587  0.757677  0.530775  0.443755
 68.000000  1.664148  1.056582  0.751068  0.533118  0.450996
 69.000000  1.674458  1.051634  0.747474  0.523267  0.446723
 70.000000  1.674383  1.044496  0.761312  0.529781  0.437943
 71.000000  1.675961  1.048638  0.756837  0.526625  0.444659
 72.000000  1.678581  1.041985  0.747938  0.528980  0.445907
 73.000000  1.683897  1.056415  0.747230  0.536738  0.445185
 74.000000  1.686906  1.046622  0.753808  0.525989  0.441958
 75.000000  1.699222  1.046103  0.741545  0.524307  0.445365
 76.000000  1.698725  1.057286  0.743587  0.523982  0.440451
 77.000000  1.693406  1.061891  0.757293  0.524656  0.449412
 78.000000  1.701460  1.056246  0.746495  0.526910  0.440380
 79.000000  1.704863  1.048327  0.753263  0.528796  0.435697
 80.000000  1.713488  1.050130  0.758862  0.535195  0.445818
 81.000000  1.715169  1.056909  0.747073  0.521915  0.452775
 82.000000  1.715664  1.058677  0.753979  0.516470  0.438506
 83.000000  1.715688  1.057065  0.762614  0.531760  0.441262
 84.000000  1.729582  1.061729  0.751820  0.525770  0.442796
 85.000000  1.729307  1.061893  0.760698  0.521482  0.441220
 86.000000  1.729644  1.060709  0.764048  0.530018  0.456746
 87.000000  1.738925  1.062467  0.764283  0.535319  0.451403
 88.000000  1.740465  1.070470  0.760718  0.525676  0.430562
 89.000000  1.731849  1.069702  0.757924  0.516815  0.451388
 90.000000  1.740624  1.063587  0.764878  0.532482  0.466659
 91.000000  1.747039  1.062875  0.762135  0.535512  0.451473
 92.000000  1.749120  1.074309  0.767142  0.532677  0.455269
 93.000000  1.750414  1.081203  0.762331  0.529933  0.451632
 94.000000  1.748695  1.075916  0.768860  0.542456  0.455672
 95.000000  1.762392  1.078049  0.771930  0.539980  0.458456
 96.000000  1.756869  1.072930  0.764371  0.532221  0.458641
 97.000000  1.759625  1.079175  0.773202  0.534254  0.463533
 98.000000  1.766468  1.083805  0.776970  0.544686  0.464653
 99.000000  1.770589  1.087926  0.772936  0.545122  0.474824
 100.000000  1.772090  1.079810  0.777699  0.536871  0.473692
 101.000000  1.773612  1.075864  0.782924  0.544660  0.468211
 102.000000  1.777870  1.092959  0.789635  0.539271  0.476800
 103.000000  1.781965  1.094591  0.781422  0.542732  0.468622
 104.000000  1.788286  1.099627  0.789788  0.550682  0.464236
 105.000000  1.785490  1.096225  0.789927  0.545147  0.480272
 106.000000  1.783476  1.093290  0.797763  0.552715  0.483106
 107.000000  1.787510  1.093160  0.792288  0.557638  0.465868
 108.000000  1.800232  1.093818  0.797717  0.545221  0.471078
 109.000000  1.804377  1.096787  0.798480  0.553477  0.477276
 110.000000  1.802616  1.103434  0.800100  0.562500  0.468479
 111.000000  1.801571  1.103935  0.798134  0.554235  0.479467
 112.000000  1.801156  1.104261  0.802643  0.548765  0.481001
 113.000000  1.811497  1.105567  0.804691  0.558395  0.473252
 114.000000  1.813860  1.100548  0.804524  0.556456  0.469541
 115.000000  1.812225  1.106206  0.809557  0.556139  0.475860
 116.000000  1.815452  1.119042  0.806199  0.563144  0.472696
 117.000000  1.820240  1.113290  0.802632  0.565031  0.481674
 118.000000  1.821234  1.109362  0.799324  0.562730  0.490545
 119.000000  1.819917  1.117111  0.806222  0.567576  0.473786
 120.000000  1.813981  1.125511  0.810690  0.557141  0.466870
 121.000000  1.821024  1.123841  0.810553  0.565991  0.478108
 122.000000  1.825409  1.123556  0.804534  0.572218  0.483195
 123.000000  1.830323  1.126285  0.805653  0.570133  0.488707
 124.000000  1.837324  1.129950  0.816063  0.569762  0.481379
 125.000000  1.835357  1.133464  0.815831  0.562700  0.474961
 126.000000  1.835637  1.138054  0.809197  0.562631  0.478305
 127.000000  1.841523  1.128365  0.816809  0.567551  0.478419
 128.000000  1.848383  1.123393  0.812885  0.567423  0.480938
 129.000000  1.849787  1.130524  0.812412  0.566060  0.475889
 130.000000  1.849399  1.135475  0.814930  0.567061  0.477612
 131.000000  1.848289  1.133513  0.822459  0.563966  0.475548
 132.000000  1.854631  1.135786  0.811536  0.567982  0.477412
 133.000000  1.858529  1.121192  0.813781  0.562599  0.471116
 134.000000  1.860486  1.124725  0.820009  0.572092  0.473717
 135.000000  1.863985  1.126200  0.825017  0.563508  0.473178
 136.000000  1.860101  1.136233  0.819516  0.559353  0.466838
 137.000000  1.860747  1.127733  0.816777  0.564332  0.472656
 138.000000  1.864952  1.125266  0.818109  0.564287  0.475208
 139.000000  1.875094  1.132004  0.821185  0.569129  0.468893
 140.000000  1.875428  1.135132  0.813374  0.562631  0.468161
 141.000000  1.877353  1.143300  0.817522  0.569225  0.469867
 142.000000  1.880575  1.144260  0.819303  0.559713  0.467669
 143.000000  1.881569  1.134425  0.817455  0.557157  0.470129
 144.000000  1.878019  1.130432  0.825804  0.570650  0.470173
 145.000000  1.879794  1.139312  0.818814  0.565545  0.462289
 146.000000  1.883619  1.149301  0.819031  0.564518  0.465699
 147.000000  1.887190  1.141694  0.817282  0.568664  0.471100
 148.000000  1.896498  1.146323  0.823929  0.573179  0.467667
 149.000000  1.892683  1.149987  0.829676  0.563435  0.467757
 150.000000  1.891861  1.147508  0.828376  0.565633  0.472250
 151.000000  1.893371  1.157978  0.819751  0.570702  0.463370
 152.000000  1.905185  1.152076  0.825777  0.572780  0.470098
 153.000000  1.899524  1.151209  0.826144  0.559293  0.473379
 154.000000  1.900659  1.144358  0.828491  0.570862  0.477632
 155.000000  1.906343  1.148207  0.824382  0.570647  0.462689
 156.000000  1.909318  1.146666  0.827241  0.571667  0.473863
 157.000000  1.904198  1.148888  0.828723  0.573888  0.478281
 158.000000  1.905330  1.159583  0.829373  0.572036  0.463481
 159.000000  1.902202  1.165398  0.828286  0.563867  0.470615
 160.000000  1.905629  1.148752  0.828197  0.569709  0.475538
 161.000000  1.910555  1.145300  0.823191  0.583042  0.469301
 162.000000  1.914077  1.160546  0.832302  0.571728  0.471583
 163.000000  1.909506  1.160091  0.832553  0.579672  0.474667
 164.000000  1.913175  1.154880  0.828713  0.574634  0.467570
 165.000000  1.913329  1.156153  0.822980  0.576183  0.481691
 166.000000  1.917456  1.158778  0.838263  0.576592  0.478023
 167.000000  1.922059  1.162645  0.836711  0.574887  0.465412
 168.000000  1.918626  1.166018  0.831326  0.573847  0.473523
 169.000000  1.926335  1.163444  0.834749  0.576593  0.485425
 170.000000  1.927643  1.164174  0.837882  0.574740  0.475399
 171.000000  1.931535  1.165300  0.835836  0.572505  0.471405
 172.000000  1.934914  1.166615  0.840386  0.580066  0.481100
 173.000000  1.930817  1.174484  0.840648  0.579729  0.483978
 174.000000  1.932514  1.174507  0.838134  0.574257  0.480904
 175.000000  1.933585  1.165103  0.837640  0.570458  0.480057
 176.000000  1.933769  1.173327  0.840370  0.577741  0.479610
 177.000000  1.939390  1.168997  0.845182  0.580951  0.479274
 178.000000  1.943001  1.171132  0.848491  0.585111  0.482140
 179.000000  1.947000  1.172464  0.851544  0.581417  0.484726
 180.000000  1.951167  1.180260  0.847790  0.581416  0.484877
 181.000000  1.951648  1.176746  0.846317  0.581362  0.491706
 182.000000  1.950155  1.169440  0.841326  0.582450  0.482838
 183.000000  1.949168  1.175821  0.854364  0.585675  0.483126
 184.000000  1.954204  1.181366  0.853970  0.582952  0.483184
 185.000000  1.951135  1.185815  0.844058  0.582828  0.486250
 186.000000  1.951756  1.185057  0.843194  0.585200  0.480971
 187.000000  1.958317  1.182648  0.851785  0.577483  0.482284
 188.000000  1.955348  1.185307  0.845467  0.586648  0.485450
 189.000000  1.952980  1.191654  0.849145  0.583880  0.479527
 190.000000  1.961653  1.197408  0.851973  0.578199  0.478158
 191.000000  1.957024  1.187430  0.851973  0.583633  0.477875
 192.000000  1.961505  1.194344  0.849529  0.586785  0.482608
 193.000000  1.960856  1.196675  0.859221  0.580413  0.484036
 194.000000  1.964249  1.193728  0.848382  0.581228  0.495196
 195.000000  1.965101  1.197914  0.843763  0.586800  0.482689
 196.000000  1.973633  1.191728  0.854888  0.587831  0.483352
 197.000000  1.971645  1.187437  0.850833  0.582277  0.483731
 198.000000  1.973912  1.192245  0.855137  0.583475  0.479938
 199.000000  1.974290  1.201474  0.856545  0.586955  0.487795
 200.000000  1.978160  1.199173  0.855200  0.580830  0.485892
 201.000000  1.976652  1.190934  0.858011  0.587590  0.487834
 202.000000  1.978970  1.194210  0.854031  0.590502  0.482710
 203.000000  1.986852  1.201280  0.855048  0.591085  0.490547
 204.000000  1.978947  1.206859  0.856313  0.579828  0.489089
 205.000000  1.982153  1.196292  0.850633  0.576182  0.489353
 206.000000  1.986249  1.195695  0.852533  0.589747  0.486623
 207.000000  1.985941  1.198591  0.857681  0.585107  0.487364
 208.000000  1.983355  1.204988  0.857116  0.585167  0.482456
 209.000000  1.987216  1.212671  0.861792  0.579737  0.485919
 210.000000  1.987601  1.206078  0.855053  0.587012  0.484102
 211.000000  1.991415  1.206225  0.857704  0.583392  0.484939
 212.000000  1.989955  1.207750  0.864575  0.586819  0.484235
 213.000000  1.993459  1.213007  0.870539  0.591079  0.486578
 214.000000  1.991251  1.208265  0.860092  0.587137  0.481731
 215.000000  1.992316  1.216508  0.864211  0.586537  0.486934
 216.000000  1.991231  1.220597  0.873746  0.586404  0.480561
 217.000000  1.996660  1.212021  0.868145  0.589535  0.483255
 218.000000  1.997625  1.203502  0.863693  0.594273  0.490122
 219.000000  1.995792  1.203095  0.867389  0.592198  0.476554
 220.000000  1.997747  1.217549  0.867554  0.590542  0.489122
 221.000000  2.001534  1.221488  0.865558  0.586460  0.483083
 222.000000  2.000748  1.220890  0.867267  0.591131  0.477354
 223.000000  2.005584  1.211092  0.868035  0.591702  0.480209
 224.000000  2.004818  1.209997  0.865393  0.587628  0.484259
 225.000000  2.003785  1.212682  0.871097  0.595457  0.480884
 226.000000  2.005093  1.213252  0.870379  0.596137  0.482820
 227.000000  2.007186  1.222539  0.871183  0.599752  0.481779
 228.000000  2.011449  1.213703  0.865890  0.593902  0.484990
 229.000000  2.007696  1.218701  0.865814  0.583053  0.486300
 230.000000  2.004588  1.225540  0.882336  0.595598  0.487047
 231.000000  2.010390  1.220080  0.871085  0.602719  0.491347
 232.000000  2.014050  1.222695  0.871773  0.594069  0.485696
 233.000000  2.014939  1.226332  0.870243  0.591105  0.486906
 234.000000  2.014867  1.222379  0.881768  0.596849  0.490054
 235.000000  2.015932  1.219678  0.871495  0.589377  0.490514
 236.000000  2.015779  1.211489  0.875008  0.600383  0.494768
 237.000000  2.018029  1.225724  0.878133  0.608675  0.489886
 238.000000  2.019040  1.229471  0.878068  0.602127  0.483496
 239.000000  2.016510  1.226224  0.876631  0.597370  0.490311
 240.000000  2.012890  1.230861  0.880064  0.600856  0.489945
 241.000000  2.016875  1.227492  0.878230  0.597408  0.491019
 242.000000  2.021870  1.227163  0.875356  0.603355  0.502515
 243.000000  2.019484  1.224539  0.886190  0.602028  0.498408
 244.000000  2.018073  1.228860  0.880516  0.596810  0.491072
 245.000000  2.021105  1.223453  0.879378  0.604060  0.491372
 246.000000  2.024300  1.230099  0.881802  0.597872  0.492041
 247.000000  2.025753  1.234390  0.883621  0.602287  0.497136
 248.000000  2.025801  1.230415  0.874298  0.600475  0.501041
 249.000000  2.032380  1.223795  0.879770  0.598127  0.490352
 250.000000  2.032578  1.226830  0.886110  0.598662  0.489646
 251.000000  2.028984  1.236314  0.879695  0.600485  0.502060
 252.000000  2.033912  1.233739  0.878726  0.602817  0.500469
 253.000000  2.034235  1.230522  0.885827  0.600778  0.495513
 254.000000  2.034436  1.229865  0.882564  0.602826  0.489943
 255.000000  2.037872  1.225394  0.886121  0.602019  0.487829
 256.000000  2.039754  1.233660  0.883198  0.606515  0.504192
 257.000000  2.037351  1.237674  0.887832  0.602450  0.505179
 258.000000  2.039844  1.236535  0.888511  0.609753  0.495351
 259.000000  2.040346  1.241858  0.895021  0.604543  0.491679
 260.000000  2.040150  1.239334  0.889617  0.596671  0.498470
 261.000000  2.038436  1.233090  0.884199  0.602447  0.495918
 262.000000  2.038751  1.234468  0.887608  0.605528  0.499093
 263.000000  2.046181  1.240350  0.890969  0.615682  0.501915
 264.000000  2.047702  1.247283  0.884288  0.604826  0.493150
 265.000000  2.043492  1.246532  0.894894  0.600050  0.486449
 266.000000  2.042404  1.237310  0.891617  0.607415  0.491689
 267.000000  2.044302  1.236315  0.889377  0.607527  0.491272
 268.000000  2.051491  1.235287  0.881538  0.607082  0.493794
 269.000000  2.050630  1.240634  0.896839  0.604720  0.502942
 270.000000  2.048696  1.245108  0.890038  0.606772  0.492308
 271.000000  2.046237  1.238520  0.886848  0.607501  0.480361
 272.000000  2.051160  1.240521  0.885338  0.607012  0.491672
 273.000000  2.051648  1.242466  0.886746  0.607286  0.492063
 274.000000  2.055758  1.248073  0.894278  0.609786  0.489829
 275.000000  2.053034  1.236993  0.892812  0.609490  0.497467
 276.000000  2.053061  1.245620  0.890378  0.609830  0.492546
 277.000000  2.054797  1.255360  0.886285  0.615978  0.491880
 278.000000  2.054835  1.251047  0.890012  0.608637  0.493183
 279.000000  2.056208  1.251958  0.888994  0.599279  0.488577
 280.000000  2.056825  1.251437  0.893259  0.602125  0.492132
 281.000000  2.057396  1.251517  0.889377  0.610898  0.500992
 282.000000  2.059476  1.243951  0.889639  0.605959  0.491842
 283.000000  2.061763  1.252789  0.896477  0.608644  0.492733
 284.000000  2.066512  1.256626  0.895262  0.608818  0.493292
 285.000000  2.066404  1.256161  0.881169  0.603679  0.488828
 286.000000  2.065829  1.253553  0.884029  0.598152  0.494526
 287.000000  2.067224  1.254175  0.896574  0.611835  0.497924
 288.000000  2.069168  1.251714  0.898048  0.610233  0.496443
 289.000000  2.070321  1.247460  0.899301  0.609464  0.495553
 290.000000  2.070130  1.255369  0.893612  0.608955  0.493397
 291.000000  2.067816  1.252189  0.894899  0.617144  0.495746
 292.000000  2.070171  1.256726  0.896977  0.609096  0.496885
 293.000000  2.076577  1.254571  0.897886  0.602905  0.491197
 294.000000  2.079063  1.250988  0.898018  0.615005  0.497430
 295.000000  2.075994  1.258247  0.893323  0.610175  0.500115
 296.000000  2.072139  1.256489  0.898470  0.606630  0.495714
 297.000000  2.075186  1.255816  0.889730  0.611782  0.495712
 298.000000  2.075916  1.260683  0.893790  0.610236  0.494536
 299.000000  2.077758  1.259991  0.902345  0.607581  0.488511
 300.000000  2.077302  1.253767  0.893773  0.612005  0.494646
 301.000000  2.082004  1.267702  0.895666  0.613140  0.498251
 302.000000  2.087851  1.267125  0.890763  0.600038  0.488150
 303.000000  2.085075  1.263566  0.895256  0.612963  0.492693
 304.000000  2.083104  1.264496  0.890580  0.620105  0.489554
 305.000000  2.086147  1.265479  0.894757  0.610198  0.491819
 306.000000  2.083874  1.267255  0.891946  0.603921  0.496224
 307.000000  2.084862  1.264032  0.888227  0.611666  0.494036
 308.000000  2.086738  1.260693  0.889958  0.606401  0.494381
 309.000000  2.094023  1.269590  0.899105  0.603171  0.496009
 310.000000  2.094081  1.265737  0.899835  0.600595  0.494136
 311.000000  2.092572  1.272193  0.895619  0.612568  0.498880
 312.000000  2.094725  1.271219  0.895843  0.612947  0.495702
 313.000000  2.097075  1.265536  0.895435  0.606685  0.497107
 314.000000  2.097312  1.267048  0.899441  0.613643  0.500688
 315.000000  2.099101  1.269008  0.903993  0.613234  0.498236
 316.000000  2.099587  1.270337  0.902353  0.612111  0.496325
 317.000000  2.098758  1.269429  0.896567  0.603952  0.496510
 318.000000  2.100511  1.275166  0.898500  0.613708  0.495049
 319.000000  2.096898  1.277705  0.903589  0.611994  0.503606
 320.000000  2.098534  1.273667  0.904782  0.618155  0.503137
 321.000000  2.100748  1.270383  0.896072  0.619484  0.498669
 322.000000  2.098924  1.277373  0.899234  0.612915  0.494185
 323.000000  2.101696  1.279837  0.901416  0.609546  0.499489
 324.000000  2.100160  1.276239  0.901591  0.608751  0.498965
 325.000000  2.097583  1.276421  0.903067  0.615246  0.500171
 326.000000  2.098549  1.274129  0.899854  0.619426  0.501666
 327.000000  2.105033  1.280378  0.899655  0.622352  0.502807
 328.000000  2.103326  1.282604  0.902870  0.614416  0.499425
 329.000000  2.105041  1.282368  0.899290  0.616133  0.496212
 330.000000  2.105545  1.279979  0.905579  0.618121  0.507124
 331.000000  2.103721  1.274680  0.898239  0.625312  0.510141
 332.000000  2.104604  1.275856  0.905176  0.616159  0.498536
 333.000000  2.106641  1.282752  0.898576  0.609839  0.502586
 334.000000  2.114383  1.283177  0.902744  0.621882  0.500528
 335.000000  2.111653  1.283454  0.907097  0.614755  0.498502
 336.000000  2.106294  1.280567  0.899235  0.618794  0.501806
 337.000000  2.111189  1.282531  0.897418  0.619612  0.499910
 338.000000  2.115450  1.283341  0.900026  0.615639  0.499103
 339.000000  2.119887  1.281105  0.909812  0.623448  0.506620
 340.000000  2.117054  1.275638  0.901198  0.617232  0.506841
 341.000000  2.112930  1.280151  0.905049  0.615127  0.508757
 342.000000  2.111362  1.288095  0.902889  0.612968  0.501336
 343.000000  2.119288  1.282464  0.904141  0.613650  0.504118
 344.000000  2.125901  1.282422  0.909421  0.616361  0.507429
 345.000000  2.121915  1.279697  0.908988  0.620407  0.504358
 346.000000  2.116656  1.285550  0.904080  0.623071  0.505083
 347.000000  2.117825  1.288243  0.893266  0.613023  0.508402
 348.000000  2.124359  1.289369  0.905844  0.609437  0.506337
 349.000000  2.125689  1.287698  0.904149  0.611812  0.507155
 350.000000  2.123933  1.286673  0.908626  0.616853  0.502483
 351.000000  2.120920  1.284851  0.903957  0.616485  0.505139
 352.000000  2.120089  1.286680  0.903773  0.617917  0.506967
 353.000000  2.125663  1.289065  0.908047  0.618895  0.506537
 354.000000  2.124775  1.287985  0.900121  0.616037  0.505103
 355.000000  2.126513  1.291692  0.906725  0.614478  0.501924
 356.000000  2.127272  1.291014  0.911766  0.617647  0.506424
 357.000000  2.127844  1.285148  0.904452  0.620324  0.507513
 358.000000  2.127981  1.281026  0.908986  0.615077  0.503930
 359.000000  2.129164  1.291995  0.908297  0.619096  0.502239
 360.000000  2.127542  1.296153  0.901376  0.625258  0.499157
 361.000000  2.130583  1.284706  0.908105  0.611508  0.501419
 362.000000  2.138371  1.288273  0.909190  0.614146  0.501742
 363.000000  2.136641  1.287929  0.910359  0.622963  0.503948
 364.000000  2.134473  1.292193  0.912650  0.614763  0.502281
 365.000000  2.133400  1.296963  0.908912  0.620856  0.500499
 366.000000  2.130198  1.289698  0.909291  0.624918  0.499873
 367.000000  2.128222  1.286445  0.909700  0.622588  0.501581
 368.000000  2.135722  1.294417  0.909075  0.625949  0.498952
 369.000000  2.134169  1.289569  0.906127  0.625196  0.499947
 370.000000  2.130865  1.292491  0.908494  0.625419  0.507043
 371.000000  2.132015  1.291309  0.910221  0.620298  0.504260
 372.000000  2.137548  1.290469  0.905762  0.631127  0.506720
 373.000000  2.140455  1.292629  0.909139  0.626145  0.503595
 374.000000  2.136045  1.297220  0.914129  0.623359  0.497959
 375.000000  2.135858  1.298163  0.906802  0.627646  0.504894
 376.000000  2.138143  1.290408  0.909923  0.624289  0.501411
 377.000000  2.137728  1.295224  0.913444  0.619411  0.504231
 378.000000  2.137145  1.297090  0.915454  0.624957  0.503068
 379.000000  2.144357  1.298294  0.915390  0.629851  0.507122
 380.000000  2.143022  1.297891  0.910014  0.626171  0.502191
 381.000000  2.139167  1.296113  0.917357  0.621087  0.506158
 382.000000  2.140392  1.293421  0.922388  0.627703  0.509091
 383.000000  2.142573  1.296907  0.918948  0.631301  0.498682
 384.000000  2.145901  1.300717  0.914885  0.622982  0.506079
 385.000000  2.143435  1.301346  0.919522  0.624557  0.508127
 386.000000  2.146976  1.299018  0.919954  0.623092  0.498905
 387.000000  2.147768  1.293965  0.916598  0.627692  0.500330
 388.000000  2.147315  1.297449  0.916966  0.623689  0.507255
 389.000000  2.149116  1.290608  0.914245  0.625652  0.500817
 390.000000  2.145784  1.296014  0.911480  0.626611  0.508080
 391.000000  2.147067  1.304304  0.928312  0.628553  0.511418
 392.000000  2.148391  1.303569  0.926868  0.632252  0.500530
 393.000000  2.150860  1.298600  0.916828  0.630044  0.502079
 394.000000  2.150993  1.300740  0.916260  0.629579  0.504625
 395.000000  2.152220  1.304914  0.916711  0.622093  0.500619
 396.000000  2.150199  1.301791  0.921132  0.631582  0.499054
 397.000000  2.145490  1.299353  0.924009  0.632923  0.504524
 398.000000  2.148494  1.305401  0.929346  0.628023  0.501924
 399.000000  2.154036  1.302870  0.924759  0.626099  0.501625
 400.000000  2.155145  1.303309  0.913757  0.631247  0.503761
 401.000000  2.152934  1.308641  0.928233  0.627711  0.511522
 402.000000  2.155918  1.311501  0.926239  0.619524  0.504614
 403.000000  2.154983  1.304049  0.924320  0.629471  0.507991
 404.000000  2.159944  1.308915  0.924386  0.632133  0.505703
 405.000000  2.166624  1.310869  0.927224  0.629808  0.502879
 406.000000  2.165226  1.304074  0.927075  0.629718  0.503902
 407.000000  2.161105  1.314298  0.929087  0.632743  0.508504
 408.000000  2.165284  1.310337  0.922616  0.633627  0.499421
 409.000000  2.167237  1.299945  0.923106  0.630870  0.505130
 410.000000  2.165362  1.304921  0.936899  0.628923  0.506193
 411.000000  2.166546  1.310230  0.938787  0.632063  0.506893
 412.000000  2.170293  1.306623  0.929192  0.639000  0.501400
 413.000000  2.161211  1.304104  0.919575  0.631404  0.508334
 414.000000  2.165912  1.310033  0.927782  0.630197  0.508830
 415.000000  2.168291  1.311800  0.925651  0.624668  0.507282
 416.000000  2.166920  1.312415  0.934312  0.631326  0.511010
 417.000000  2.167928  1.314819  0.931596  0.629503  0.506410
 418.000000  2.168813  1.314541  0.922872  0.625431  0.507097
 419.000000  2.169912  1.313348  0.931856  0.631573  0.512392
 420.000000  2.168154  1.319380  0.929264  0.632164  0.508916
 421.000000  2.173813  1.321592  0.931917  0.634061  0.503497
 422.000000  2.172913  1.318064  0.934717  0.634706  0.512631
 423.000000  2.168536  1.316897  0.931636  0.637231  0.510340
 424.000000  2.166926  1.317936  0.930978  0.634833  0.510176
 425.000000  2.172661  1.324673  0.933185  0.638971  0.508631
 426.000000  2.171738  1.322202  0.930089  0.642520  0.511378
 427.000000  2.170691  1.321765  0.931259  0.638640  0.512434
 428.000000  2.174737  1.318689  0.936009  0.640508  0.513477
 429.000000  2.169075  1.319920  0.934279  0.637878  0.513644
 430.000000  2.169918  1.319367  0.939536  0.636793  0.511243
 431.000000  2.172624  1.317025  0.933321  0.639625  0.510701
 432.000000  2.173719  1.320816  0.930246  0.645555  0.516847
 433.000000  2.177280  1.322857  0.930321  0.640085  0.512160
 434.000000  2.177658  1.326849  0.934294  0.644184  0.516957
 435.000000  2.177141  1.321782  0.939960  0.638029  0.515734
 436.000000  2.177722  1.326618  0.932434  0.639308  0.510620
 437.000000  2.181923  1.324918  0.933930  0.639064  0.513707
 438.000000  2.179910  1.326405  0.936044  0.641325  0.511056
 439.000000  2.176279  1.332355  0.933807  0.644768  0.508632
 440.000000  2.179181  1.324246  0.934927  0.639635  0.513225
 441.000000  2.182056  1.316913  0.937439  0.641242  0.513981
 442.000000  2.187184  1.325998  0.941269  0.641794  0.510574
 443.000000  2.183676  1.327170  0.934262  0.639779  0.515034
 444.000000  2.180277  1.324208  0.938986  0.633271  0.511252
 445.000000  2.179662  1.322314  0.932462  0.640216  0.512780
 446.000000  2.181367  1.324220  0.932790  0.641812  0.505736
 447.000000  2.183156  1.325987  0.935325  0.642791  0.511454
 448.000000  2.182460  1.335063  0.932545  0.642954  0.511744
 449.000000  2.180494  1.327699  0.934300  0.643006  0.511221
 450.000000  2.181821  1.320739  0.936628  0.644174  0.510514
 451.000000  2.181510  1.326480  0.941190  0.642905  0.504206
 452.000000  2.176201  1.330927  0.939978  0.642147  0.500756
 453.000000  2.178701  1.332219  0.934709  0.641830  0.502544
 454.000000  2.182122  1.336848  0.936956  0.638802  0.508969
 455.000000  2.183551  1.337736  0.940581  0.634735  0.505782
 456.000000  2.181710  1.338924  0.934297  0.643475  0.509792
 457.000000  2.184738  1.335822  0.935223  0.640934  0.500872
 458.000000  2.186207  1.332289  0.936183  0.638241  0.505406
 459.000000  2.181466  1.333769  0.931204  0.633980  0.507000
 460.000000  2.189267  1.335260  0.935912  0.642383  0.509220
 461.000000  2.192538  1.339256  0.940437  0.639475  0.511274
 462.000000  2.190736  1.337458  0.934195  0.633475  0.510259
 463.000000  2.190112  1.340307  0.939972  0.643360  0.507740
 464.000000  2.189852  1.331805  0.936128  0.638625  0.504414
 465.000000  2.193781  1.333393  0.936020  0.637386  0.505709
 466.000000  2.190265  1.348113  0.929617  0.639164  0.514687
 467.000000  2.191296  1.341601  0.934331  0.643134  0.512668
 468.000000  2.193245  1.335092  0.934491  0.642678  0.508970
 469.000000  2.193673  1.331085  0.938587  0.634833  0.507093
 470.000000  2.194591  1.342051  0.935870  0.636350  0.507313
 471.000000  2.193464  1.344514  0.933723  0.641063  0.510002
 472.000000  2.190043  1.337107  0.935577  0.639282  0.517130
 473.000000  2.191366  1.338413  0.932340  0.635314  0.514923
 474.000000  2.191763  1.345073  0.939559  0.642916  0.512728
 475.000000  2.195102  1.343844  0.942667  0.645411  0.512021
 476.000000  2.197455  1.338927  0.937630  0.642555  0.507167
 477.000000  2.196010  1.342827  0.932525  0.641199  0.506091
 478.000000  2.197811  1.341606  0.941020  0.640087  0.514509
 479.000000  2.198352  1.347739  0.939269  0.641271  0.517594
 480.000000  2.197226  1.344975  0.937695  0.645289  0.510136
 481.000000  2.198056  1.343350  0.945552  0.642799  0.510653
 482.000000  2.199769  1.340304  0.939569  0.645196  0.516720
 483.000000  2.199391  1.345570  0.938929  0.648000  0.511664
 484.000000  2.197610  1.350295  0.942059  0.647365  0.513325
 485.000000  2.193069  1.342915  0.946261  0.640820  0.518457
 486.000000  2.195837  1.341697  0.942079  0.640207  0.514511
 487.000000  2.198652  1.345072  0.940407  0.640689  0.513988
 488.000000  2.194050  1.346060  0.933905  0.640716  0.518893
 489.000000  2.195608  1.344836  0.942127  0.642933  0.512171
 490.000000  2.194388  1.350379  0.942966  0.646873  0.511920
 491.000000  2.192977  1.340693  0.945216  0.645662  0.520319
 492.000000  2.190376  1.340053  0.937813  0.634252  0.518643
 493.000000  2.193122  1.351232  0.940041  0.643303  0.508019
 494.000000  2.194612  1.352176  0.945019  0.645412  0.519379
 495.000000  2.194743  1.343490  0.942302  0.641537  0.513047
 496.000000  2.200494  1.340096  0.937892  0.645979  0.510699
 497.000000  2.196371  1.344358  0.946286  0.644996  0.520766
 498.000000  2.199332  1.348775  0.948579  0.642640  0.517354
 499.000000  2.198406  1.345921  0.940851  0.644937  0.508446
 500.000000  2.198305  1.347735  0.939601  0.642358  0.511878
 501.000000  2.198160  1.350984  0.942533  0.644429  0.520761
 502.000000  2.202285  1.349283  0.946910  0.642886  0.512853
 503.000000  2.205388  1.346431  0.946054  0.639379  0.515931
 504.000000  2.200756  1.350000  0.946392  0.643389  0.514630
 505.000000  2.203506  1.346995  0.944339  0.648584  0.515721
 506.000000  2.205996  1.348553  0.949085  0.640300  0.505931
 507.000000  2.204173  1.351223  0.949014  0.642134  0.520134
 508.000000  2.199796  1.354415  0.947520  0.651380  0.522547
 509.000000  2.200249  1.352626  0.941437  0.647354  0.508740
 510.000000  2.205134  1.350894  0.942828  0.646351  0.516610
 511.000000  2.202670  1.350832  0.952808  0.646966  0.520048
 512.000000  2.204062  1.349988  0.948952  0.646777  0.509677
 513.000000  2.206016  1.353797  0.946765  0.638647  0.515742
 514.000000  2.205464  1.345399  0.948398  0.645105  0.522862
 515.000000  2.205186  1.349294  0.949918  0.645522  0.518979
 516.000000  2.205595  1.353475  0.952055  0.646719  0.515368
 517.000000  2.205382  1.357031  0.954389  0.650778  0.522293
 518.000000  2.205274  1.350526  0.947613  0.645100  0.517255
 519.000000  2.207928  1.349748  0.955106  0.641286  0.518417
 520.000000  2.208704  1.353149  0.959617  0.645731  0.518693
 521.000000  2.209016  1.353170  0.954644  0.646259  0.512693
 522.000000  2.210631  1.356908  0.950997  0.640969  0.512582
 523.000000  2.210516  1.354362  0.950781  0.648953  0.515025
 524.000000  2.209458  1.351831  0.952777  0.650923  0.512413
 525.000000  2.210416  1.354793  0.954695  0.654969  0.509500
 526.000000  2.213500  1.354387  0.954040  0.653199  0.517708
 527.000000  2.215241  1.353691  0.958792  0.642406  0.512214
 528.000000  2.213021  1.353643  0.954263  0.648591  0.515668
 529.000000  2.214330  1.354769  0.953222  0.649988  0.510359
 530.000000  2.213713  1.351891  0.955222  0.649698  0.516760
 531.000000  2.215942  1.352033  0.955692  0.647615  0.512942
 532.000000  2.212595  1.357476  0.952463  0.650787  0.512602
 533.000000  2.211067  1.357303  0.955121  0.645650  0.510792
 534.000000  2.213678  1.361888  0.959025  0.648395  0.510224
 535.000000  2.213179  1.362737  0.947273  0.653312  0.511535
 536.000000  2.213067  1.355705  0.948828  0.650782  0.511212
 537.000000  2.216305  1.359168  0.962287  0.648008  0.508801
 538.000000  2.217170  1.363200  0.959942  0.648009  0.516805
 539.000000  2.212595  1.359332  0.948290  0.652279  0.521981
 540.000000  2.212014  1.360955  0.954739  0.646612  0.513151
 541.000000  2.216807  1.355598  0.952911  0.652388  0.512407
 542.000000  2.219948  1.358715  0.956313  0.651744  0.514081
 543.000000  2.218004  1.363283  0.958598  0.653446  0.519026
 544.000000  2.219242  1.364825  0.957507  0.648840  0.520714
 545.000000  2.218106  1.363489  0.957251  0.647535  0.520288
 546.000000  2.219484  1.359521  0.956978  0.651570  0.516828
 547.000000  2.219755  1.363324  0.960861  0.648040  0.517228
 548.000000  2.218500  1.367776  0.957029  0.649024  0.517231
 549.000000  2.217657  1.361607  0.956681  0.649715  0.522161
 550.000000  2.218852  1.358890  0.963852  0.654275  0.517834
 551.000000  2.218145  1.361226  0.965667  0.652068  0.518502
 552.000000  2.220239  1.364450  0.961407  0.652549  0.518430
 553.000000  2.220136  1.366675  0.960845  0.657118  0.514464
 554.000000  2.222914  1.371987  0.961545  0.650217  0.519080
 555.000000  2.221848  1.370953  0.961138  0.648028  0.518754
 556.000000  2.220000  1.366935  0.965507  0.652821  0.513161
 557.000000  2.220496  1.371996  0.959667  0.652961  0.515966
 558.000000  2.222040  1.372322  0.957690  0.645116  0.514965
 559.000000  2.227165  1.368791  0.966257  0.647723  0.517331
 560.000000  2.223692  1.371113  0.960393  0.655535  0.515572
 561.000000  2.225833  1.375163  0.962590  0.654682  0.514622
 562.000000  2.229452  1.375469  0.961676  0.646430  0.519210
 563.000000  2.230222  1.370796  0.964920  0.650037  0.514670
 564.000000  2.228113  1.373316  0.957250  0.653055  0.516519
 565.000000  2.230089  1.367101  0.957748  0.652530  0.516578
 566.000000  2.229099  1.366391  0.964873  0.649618  0.518094
 567.000000  2.226539  1.369569  0.970018  0.656638  0.518290
 568.000000  2.230878  1.366748  0.964528  0.652266  0.524279
 569.000000  2.232214  1.366473  0.958200  0.648303  0.518956
 570.000000  2.229330  1.366728  0.962348  0.652622  0.516668
 571.000000  2.227579  1.370475  0.966068  0.651906  0.514642
 572.000000  2.232042  1.366891  0.961945  0.648014  0.522901
 573.000000  2.231918  1.367072  0.971821  0.652399  0.524163
 574.000000  2.230588  1.371226  0.967113  0.653339  0.524370
 575.000000  2.230564  1.373842  0.966710  0.649349  0.522507
 576.000000  2.231548  1.372939  0.964671  0.649267  0.523526
 577.000000  2.231050  1.371017  0.961607  0.646161  0.524356
 578.000000  2.229585  1.367070  0.957807  0.652074  0.526329
 579.000000  2.226971  1.375990  0.964072  0.657213  0.524611
 580.000000  2.233062  1.377363  0.965357  0.652831  0.521855
 581.000000  2.232328  1.373944  0.965343  0.648237  0.528927
 582.000000  2.233366  1.374020  0.964081  0.649997  0.520912
 583.000000  2.233462  1.370783  0.960481  0.658759  0.521031
 584.000000  2.232853  1.375937  0.965661  0.652963  0.520292
 585.000000  2.231564  1.376733  0.964434  0.653984  0.521801
 586.000000  2.235953  1.372562  0.971141  0.656202  0.519648
 587.000000  2.235012  1.372383  0.966365  0.657838  0.515624
 588.000000  2.236711  1.372725  0.962084  0.650639  0.517204
 589.000000  2.238372  1.376831  0.962357  0.653322  0.518983
 590.000000  2.237383  1.379735  0.969418  0.658705  0.523097
 591.000000  2.237815  1.387246  0.959774  0.661755  0.517785
 592.000000  2.237344  1.383083  0.963017  0.657473  0.523447
 593.000000  2.241453  1.378135  0.972784  0.656374  0.523244
 594.000000  2.242612  1.374797  0.965022  0.654934  0.509874
 595.000000  2.241146  1.378603  0.960638  0.656167  0.523150
 596.000000  2.241672  1.382018  0.966407  0.655296  0.528415
 597.000000  2.243265  1.383974  0.965432  0.652204  0.513359
 598.000000  2.242450  1.383279  0.965071  0.654165  0.521996
 599.000000  2.240835  1.383007  0.965793  0.658939  0.513300
 600.000000  2.242863  1.379898  0.963878  0.659110  0.518001
 601.000000  2.241488  1.385584  0.963764  0.655613  0.516117
 602.000000  2.242457  1.390503  0.969587  0.654182  0.523714
 603.000000  2.246106  1.381419  0.968214  0.657731  0.516082
 604.000000  2.245354  1.381331  0.961614  0.653777  0.516062
 605.000000  2.244325  1.379029  0.965477  0.656471  0.514579
 606.000000  2.242795  1.375074  0.969003  0.655688  0.515732
 607.000000  2.244573  1.376946  0.971220  0.657901  0.518150
 608.000000  2.246301  1.382691  0.964772  0.658130  0.520346
 609.000000  2.248717  1.389439  0.960776  0.653086  0.518233
 610.000000  2.247950  1.380923  0.968224  0.647106  0.512755
 611.000000  2.243713  1.384083  0.965040  0.653303  0.521408
 612.000000  2.243423  1.386761  0.965027  0.658266  0.514299
 613.000000  2.244425  1.383764  0.962117  0.662787  0.511938
 614.000000  2.248777  1.380618  0.964177  0.660091  0.518073
 615.000000  2.242349  1.376026  0.969453  0.653395  0.521450
 616.000000  2.240779  1.378836  0.977151  0.651445  0.518047
 617.000000  2.240509  1.386607  0.968663  0.661947  0.524810
 618.000000  2.245131  1.392154  0.969725  0.653271  0.519926
 619.000000  2.247755  1.380107  0.972020  0.658301  0.523932
 620.000000  2.248132  1.377914  0.975749  0.655380  0.519843
 621.000000  2.246705  1.382148  0.975480  0.651758  0.523457
 622.000000  2.245807  1.381928  0.975871  0.657670  0.523201
 623.000000  2.251560  1.381680  0.974586  0.659040  0.524816
 624.000000  2.249386  1.385978  0.970587  0.657823  0.523765
 625.000000  2.253491  1.382251  0.969588  0.661483  0.522205
 626.000000  2.254349  1.380320  0.972849  0.658821  0.518474
 627.000000  2.252516  1.383834  0.979435  0.655619  0.528663
 628.000000  2.251809  1.383467  0.970664  0.658252  0.526482
 629.000000  2.251714  1.374513  0.974686  0.660245  0.522298
 630.000000  2.258995  1.377220  0.971598  0.659296  0.521283
 631.000000  2.256388  1.389262  0.971113  0.652772  0.522846
 632.000000  2.253000  1.386298  0.976879  0.661723  0.518531
 633.000000  2.254324  1.376358  0.975436  0.657596  0.522880
 634.000000  2.253849  1.379895  0.976136  0.653436  0.524075
 635.000000  2.258772  1.391553  0.975237  0.660562  0.517350
 636.000000  2.261914  1.385875  0.975353  0.663350  0.524321
 637.000000  2.259983  1.382822  0.975289  0.659854  0.519519
 638.000000  2.254352  1.386611  0.974368  0.658720  0.522306
 639.000000  2.257244  1.384176  0.974251  0.661374  0.522907
 640.000000  2.258035  1.385256  0.972965  0.661951  0.522072
 641.000000  2.261016  1.386099  0.971232  0.661233  0.520863
 642.000000  2.261825  1.378791  0.970330  0.658743  0.522539
 643.000000  2.259827  1.386761  0.977993  0.666042  0.527467
 644.000000  2.264670  1.392541  0.976918  0.660754  0.521986
 645.000000  2.261873  1.390088  0.972211  0.654758  0.523897
 646.000000  2.261476  1.386932  0.973241  0.665872  0.523935
 647.000000  2.260119  1.387203  0.970948  0.660221  0.526355
 648.000000  2.261331  1.390257  0.971977  0.657949  0.520877
 649.000000  2.261673  1.392753  0.980362  0.658904  0.526889
 650.000000  2.261549  1.397169  0.978549  0.664829  0.524266
 651.000000  2.260703  1.392679  0.976641  0.664812  0.520678
 652.000000  2.264768  1.387901  0.973541  0.656885  0.533599
 653.000000  2.265141  1.392776  0.970659  0.663735  0.525210
 654.000000  2.264004  1.396788  0.972261  0.661876  0.518849
 655.000000  2.261020  1.394419  0.976735  0.656841  0.533494
 656.000000  2.265062  1.393793  0.980284  0.658821  0.526445
 657.000000  2.267908  1.392238  0.971069  0.659219  0.521221
 658.000000  2.262740  1.391964  0.971146  0.657036  0.526331
 659.000000  2.264630  1.392108  0.976463  0.660077  0.523965
 660.000000  2.265902  1.388996  0.976689  0.658535  0.525416
 661.000000  2.263878  1.392963  0.975131  0.657548  0.530881
 662.000000  2.263611  1.394959  0.972084  0.660074  0.530605
 663.000000  2.264120  1.391629  0.974532  0.665406  0.523365
 664.000000  2.264038  1.394015  0.974409  0.660349  0.527066
 665.000000  2.267076  1.398329  0.973165  0.659168  0.527516
 666.000000  2.265637  1.396564  0.974985  0.656842  0.524717
 667.000000  2.266549  1.399352  0.977623  0.656726  0.525480
 668.000000  2.266283  1.394177  0.976986  0.665327  0.530230
 669.000000  2.269053  1.390540  0.982170  0.659346  0.526624
 670.000000  2.269884  1.395955  0.983342  0.658356  0.520922
 671.000000  2.269455  1.400597  0.986015  0.658832  0.527142
 672.000000  2.271575  1.399878  0.977685  0.661868  0.528364
 673.000000  2.266015  1.397073  0.980312  0.658378  0.522166
 674.000000  2.267221  1.394611  0.985511  0.657581  0.527999
 675.000000  2.266994  1.398348  0.977003  0.662151  0.526227
 676.000000  2.266297  1.402977  0.977561  0.667724  0.522321
 677.000000  2.267803  1.395453  0.985104  0.658827  0.527716
 678.000000  2.271798  1.399793  0.982523  0.664181  0.528636
 679.000000  2.268562  1.397865  0.980642  0.670032  0.524605
 680.000000  2.268750  1.392626  0.976503  0.662484  0.527176
 681.000000  2.268430  1.398990  0.979517  0.664883  0.534083
 682.000000  2.270399  1.400807  0.980689  0.670885  0.522669
 683.000000  2.270945  1.401870  0.984326  0.668088  0.523959
 684.000000  2.271878  1.397710  0.984705  0.661376  0.525316
 685.000000  2.271201  1.400328  0.977809  0.666410  0.521327
 686.000000  2.271708  1.397646  0.983345  0.661439  0.523405
 687.000000  2.270523  1.396082  0.981720  0.661421  0.523186
 688.000000  2.270928  1.405572  0.981287  0.672322  0.525985
 689.000000  2.272278  1.409311  0.990985  0.668347  0.527318
 690.000000  2.273470  1.403295  0.984679  0.658140  0.519808
 691.000000  2.275152  1.404047  0.981305  0.662964  0.517030
 692.000000  2.273628  1.406319  0.988194  0.672938  0.515489
 693.000000  2.275434  1.403949  0.987679  0.663566  0.524801
 694.000000  2.271230  1.406596  0.977504  0.664745  0.528216
 695.000000  2.274130  1.403861  0.984396  0.664616  0.523843
 696.000000  2.275057  1.404077  0.989476  0.665691  0.523553
 697.000000  2.276538  1.404076  0.990721  0.664300  0.520828
 698.000000  2.274351  1.407460  0.983479  0.663469  0.527397
 699.000000  2.274432  1.407664  0.981034  0.661460  0.527213
 700.000000  2.278205  1.411680  0.984877  0.663207  0.522342
 701.000000  2.277126  1.410078  0.985214  0.666824  0.525975
 702.000000  2.278681  1.406391  0.987900  0.666048  0.522421
 703.000000  2.284839  1.402650  0.985312  0.663565  0.530137
 704.000000  2.277806  1.403114  0.982320  0.669706  0.527719
 705.000000  2.276948  1.404447  0.989591  0.667103  0.525121
 706.000000  2.279598  1.406522  0.987354  0.663225  0.527931
 707.000000  2.281031  1.410144  0.985246  0.665812  0.529971
 708.000000  2.281728  1.410369  0.988750  0.662421  0.528587
 709.000000  2.280883  1.410342  0.990737  0.658745  0.533310
 710.000000  2.282868  1.410894  0.991143  0.666347  0.533099
 711.000000  2.278369  1.405559  0.985701  0.661698  0.520262
 712.000000  2.277119  1.401656  0.989694  0.662422  0.530273
 713.000000  2.280839  1.404883  0.989898  0.666036  0.527118
 714.000000  2.290064  1.409579  0.984943  0.665925  0.528800
 715.000000  2.285913  1.410138  0.988445  0.664040  0.535029
 716.000000  2.283315  1.405176  0.992798  0.660992  0.524120
 717.000000  2.288150  1.404016  0.985193  0.662414  0.528889
 718.000000  2.286276  1.414743  0.989782  0.669327  0.532925
 719.000000  2.285315  1.413046  0.994450  0.672729  0.529509
 720.000000  2.287510  1.405992  0.993716  0.666687  0.526949
 721.000000  2.288219  1.406120  0.983336  0.663736  0.525927
 722.000000  2.287709  1.404955  0.992822  0.663153  0.532942
 723.000000  2.288740  1.405729  0.987943  0.661781  0.521480
 724.000000  2.289663  1.411567  0.987115  0.665644  0.522138
 725.000000  2.285234  1.413240  0.991567  0.664812  0.526410
 726.000000  2.284534  1.410665  0.991058  0.661957  0.521251
 727.000000  2.287056  1.411335  0.990929  0.668626  0.528148
 728.000000  2.287465  1.413864  0.988398  0.664374  0.529742
 729.000000  2.288639  1.413252  0.990443  0.664267  0.531876
 730.000000  2.287953  1.410451  0.989404  0.662163  0.525574
 731.000000  2.289292  1.412181  0.991271  0.663338  0.523624
 732.000000  2.290646  1.415097  0.982504  0.671332  0.527802
 733.000000  2.289272  1.415675  0.989204  0.664119  0.526618
 734.000000  2.290360  1.408972  0.988509  0.664693  0.528511
 735.000000  2.295295  1.413481  0.985117  0.666899  0.528404
 736.000000  2.295055  1.420252  0.983340  0.668949  0.527944
 737.000000  2.292240  1.416557  0.987909  0.668568  0.533518
 738.000000  2.294349  1.411828  0.986275  0.664915  0.530959
 739.000000  2.295666  1.413190  0.990526  0.670876  0.535085
 740.000000  2.297012  1.413831  0.991078  0.673522  0.536137
 741.000000  2.294247  1.413357  0.981254  0.667222  0.528652
 742.000000  2.294470  1.412460  0.987724  0.669618  0.523340
 743.000000  2.296311  1.412155  0.989490  0.673458  0.533322
 744.000000  2.299438  1.413939  0.989712  0.676146  0.533179
 745.000000  2.299535  1.422077  0.994103  0.670784  0.529350
 746.000000  2.300060  1.420016  0.993915  0.668577  0.528948
 747.000000  2.299314  1.412257  0.989517  0.669247  0.527184
 748.000000  2.297915  1.410589  0.989350  0.668645  0.531850
 749.000000  2.301897  1.410773  0.993909  0.671271  0.533979
 750.000000  2.301543  1.417612  0.986583  0.674281  0.530943
 751.000000  2.299596  1.419344  0.986924  0.670510  0.531601
 752.000000  2.297766  1.412254  0.993119  0.669935  0.532552
 753.000000  2.301591  1.415288  0.991582  0.673338  0.533522
 754.000000  2.300574  1.416622  0.991123  0.674033  0.525047
 755.000000  2.300432  1.415947  0.995634  0.672490  0.535072
 756.000000  2.301625  1.418675  0.987967  0.680356  0.536139
 757.000000  2.301397  1.417118  0.993473  0.675470  0.529732
 758.000000  2.299329  1.415410  1.000240  0.675907  0.540898
 759.000000  2.302507  1.418355  0.997301  0.675394  0.537238
 760.000000  2.299435  1.419580  0.991579  0.678065  0.528182
 761.000000  2.300546  1.418544  0.997016  0.677297  0.538793
 762.000000  2.298831  1.416355  0.999691  0.675045  0.541215
 763.000000  2.301522  1.418663  0.994814  0.675244  0.529405
 764.000000  2.300305  1.418663  1.001112  0.675172  0.537130
 765.000000  2.297331  1.422588  1.005293  0.679050  0.539546
 766.000000  2.300329  1.420720  0.999520  0.669632  0.535177
 767.000000  2.298429  1.415470  0.995884  0.672109  0.530573
 768.000000  2.297007  1.423152  0.998080  0.673930  0.541572
 769.000000  2.298149  1.424080  0.994659  0.676250  0.538034
 770.000000  2.299553  1.417023  0.994822  0.678625  0.529249
 771.000000  2.297026  1.421332  1.001003  0.672858  0.534970
 772.000000  2.295490  1.426534  0.998134  0.666833  0.537557
 773.000000  2.302414  1.424739  0.994562  0.676642  0.526345
 774.000000  2.299297  1.422886  0.996987  0.675915  0.533916
 775.000000  2.297994  1.422153  0.995680  0.671386  0.533417
 776.000000  2.301957  1.424398  0.997679  0.672874  0.529003
 777.000000  2.298216  1.422948  1.001053  0.677782  0.533107
 778.000000  2.297359  1.428929  1.003860  0.675145  0.530906
 779.000000  2.299484  1.428201  1.001466  0.674643  0.525000
 780.000000  2.300355  1.423959  0.991509  0.673508  0.533797
 781.000000  2.295191  1.423472  0.996693  0.674094  0.534919
 782.000000  2.298003  1.418896  0.992705  0.673417  0.533319
 783.000000  2.298909  1.423996  0.993580  0.681549  0.533997
 784.000000  2.297173  1.428666  1.001527  0.678161  0.532058
 785.000000  2.293861  1.428403  0.996704  0.676645  0.533666
 786.000000  2.299755  1.424463  0.993057  0.673101  0.534001
 787.000000  2.303656  1.422423  0.999797  0.671312  0.538574
 788.000000  2.305910  1.421874  1.004242  0.679450  0.531718
 789.000000  2.304729  1.423706  1.002210  0.680571  0.527894
 790.000000  2.301454  1.427498  1.000315  0.683421  0.529826
 791.000000  2.303235  1.425936  1.002708  0.678487  0.535360
 792.000000  2.302234  1.425402  1.005366  0.671791  0.536967
 793.000000  2.301110  1.426262  1.002643  0.679764  0.533321
 794.000000  2.300196  1.430193  1.003740  0.679187  0.534651
 795.000000  2.301454  1.427618  1.004641  0.680955  0.530405
 796.000000  2.301192  1.421787  1.001215  0.679211  0.527280
 797.000000  2.304755  1.425211  1.001830  0.675662  0.540103
 798.000000  2.299766  1.427549  1.005611  0.676850  0.532953
 799.000000  2.298488  1.423204  1.001780  0.680968  0.527757
 800.000000  2.301018  1.428989  0.998323  0.680469  0.538997
 801.000000  2.304388  1.421173  1.003596  0.678572  0.531396
 802.000000  2.303616  1.418198  1.005920  0.675746  0.527046
 803.000000  2.307638  1.421069  0.998351  0.677274  0.535698
 804.000000  2.304222  1.428919  1.001460  0.677297  0.534634
 805.000000  2.302353  1.424204  1.005111  0.677391  0.529335
 806.000000  2.301738  1.421558  1.003609  0.678456  0.537156
 807.000000  2.300729  1.424455  1.000392  0.679118  0.535737
 808.000000  2.302329  1.425589  1.004447  0.682227  0.529351
 809.000000  2.303810  1.430362  1.004044  0.679303  0.532874
 810.000000  2.301300  1.428904  1.004889  0.681078  0.533582
 811.000000  2.299288  1.432107  1.001550  0.679158  0.530659
 812.000000  2.302016  1.422040  1.003360  0.679171  0.535194
 813.000000  2.306021  1.427510  0.995399  0.678532  0.540067
 814.000000  2.304198  1.430099  1.000768  0.676977  0.528689
 815.000000  2.301606  1.433072  1.006403  0.681009  0.531587
 816.000000  2.303444  1.436602  0.998651  0.680111  0.538230
 817.000000  2.307648  1.432557  1.002451  0.675996  0.532406
 818.000000  2.306022  1.434128  1.003569  0.677960  0.535682
 819.000000  2.305605  1.433324  1.000549  0.678414  0.539848
 820.000000  2.305723  1.435726  1.003426  0.675585  0.528314
 821.000000  2.302116  1.433190  1.006331  0.680650  0.533521
 822.000000  2.305006  1.431926  1.003466  0.679788  0.537481
 823.000000  2.304831  1.436459  1.006272  0.675455  0.534863
 824.000000  2.302969  1.434306  1.005806  0.678611  0.539738
 825.000000  2.307584  1.434295  1.002846  0.680867  0.539494
 826.000000  2.306155  1.430192  0.999446  0.678664  0.528940
 827.000000  2.304301  1.433479  1.006804  0.677326  0.537932
 828.000000  2.305022  1.434022  1.003128  0.682658  0.539257
 829.000000  2.308265  1.438294  1.008601  0.679677  0.537321
 830.000000  2.304854  1.431504  1.000012  0.675318  0.536011
 831.000000  2.303651  1.426873  1.000465  0.678069  0.542533
 832.000000  2.302362  1.434598  1.003141  0.682771  0.536798
 833.000000  2.301527  1.445489  1.000357  0.683163  0.536751
 834.000000  2.305440  1.433255  1.007179  0.683449  0.535642
 835.000000  2.305386  1.430719  1.005010  0.677075  0.537017
 836.000000  2.305041  1.441994  1.004597  0.678889  0.537055
 837.000000  2.301944  1.438780  1.002319  0.679538  0.533282
 838.000000  2.305684  1.432790  1.009975  0.679206  0.535681
 839.000000  2.308004  1.435483  1.010361  0.682908  0.536807
 840.000000  2.306210  1.436701  1.005790  0.684613  0.539943
 841.000000  2.305852  1.433593  1.006555  0.681037  0.533431
 842.000000  2.308930  1.438413  1.001664  0.679091  0.530948
 843.000000  2.310194  1.438834  1.008229  0.680275  0.539506
 844.000000  2.306832  1.437482  1.009017  0.679258  0.537064
 845.000000  2.309435  1.435670  1.009989  0.686151  0.534786
 846.000000  2.308604  1.438839  1.007338  0.689832  0.532778
 847.000000  2.308974  1.437538  1.007274  0.687983  0.536680
 848.000000  2.310598  1.436696  1.012769  0.679908  0.537415
 849.000000  2.308932  1.434434  1.011037  0.686902  0.542093
 850.000000  2.307826  1.432738  1.010181  0.688999  0.535332
 851.000000  2.306035  1.441194  1.010478  0.685140  0.532619
 852.000000  2.309477  1.435673  1.003301  0.688634  0.534595
 853.000000  2.311108  1.434856  1.009198  0.683977  0.536267
 854.000000  2.307857  1.442370  1.008987  0.681658  0.543439
 855.000000  2.307409  1.439122  1.007619  0.688411  0.542084
 856.000000  2.308590  1.433904  1.009795  0.685944  0.531707
 857.000000  2.310986  1.440875  1.006821  0.684029  0.537737
 858.000000  2.307634  1.443806  1.007753  0.686092  0.532643
 859.000000  2.307813  1.439311  1.003631  0.684288  0.535518
 860.000000  2.307267  1.442500  1.008313  0.684651  0.540285
 861.000000  2.313120  1.441088  1.010743  0.680975  0.540035
 862.000000  2.311349  1.440065  1.008158  0.685025  0.534882
 863.000000  2.310859  1.441729  1.006489  0.689662  0.537679
 864.000000  2.307710  1.443980  1.008393  0.678956  0.536279
 865.000000  2.309368  1.440396  1.011607  0.679040  0.534944
 866.000000  2.310490  1.440147  1.008238  0.679586  0.536349
 867.000000  2.312449  1.441581  1.007798  0.679701  0.541127
 868.000000  2.311024  1.441071  1.015522  0.680299  0.541677
 869.000000  2.309218  1.444138  1.009161  0.681292  0.537471
 870.000000  2.309777  1.446216  1.007716  0.679970  0.535967
 871.000000  2.312853  1.442915  1.009658  0.671746  0.535936
 872.000000  2.314261  1.443125  1.005137  0.683853  0.538740
 873.000000  2.317023  1.444513  1.001418  0.684344  0.544295
 874.000000  2.314861  1.441821  1.010291  0.678763  0.542783
 875.000000  2.313194  1.438849  1.009368  0.678531  0.533418
 876.000000  2.317250  1.438469  1.004693  0.674939  0.539681
 877.000000  2.312669  1.440818  1.006258  0.678613  0.536869
 878.000000  2.314588  1.441770  1.005054  0.679851  0.537449
 879.000000  2.315607  1.438265  1.007609  0.682493  0.545067
 880.000000  2.318500  1.437617  1.008460  0.677380  0.544141
 881.000000  2.317258  1.438107  1.007514  0.675623  0.544299
 882.000000  2.313426  1.433534  1.006175  0.679952  0.542136
 883.000000  2.314745  1.441576  1.008911  0.676355  0.540143
 884.000000  2.316906  1.446267  1.005281  0.675045  0.540734
 885.000000  2.321057  1.443428  1.006297  0.680930  0.545365
 886.000000  2.319939  1.443459  1.000884  0.681401  0.539051
 887.000000  2.316529  1.442405  1.008128  0.684822  0.540946
 888.000000  2.316088  1.441247  1.008184  0.678004  0.542977
 889.000000  2.313615  1.447026  1.006058  0.680776  0.544087
 890.000000  2.316601  1.448835  1.001599  0.679118  0.539693
 891.000000  2.315167  1.445073  1.009224  0.681839  0.545054
 892.000000  2.315963  1.446743  1.008303  0.681449  0.545310
 893.000000  2.316524  1.448114  1.008430  0.683817  0.540759
 894.000000  2.320209  1.440139  1.011617  0.681377  0.540480
 895.000000  2.320044  1.442613  1.012516  0.676491  0.542288
 896.000000  2.322020  1.443665  1.007511  0.678500  0.542637
 897.000000  2.321313  1.447903  1.010053  0.683744  0.544466
 898.000000  2.322130  1.447077  1.008963  0.680009  0.538340
 899.000000  2.322504  1.442976  1.006379  0.683261  0.541190
 900.000000  2.320228  1.443197  1.014126  0.684460  0.542729
 901.000000  2.322996  1.452809  1.010413  0.683213  0.545699
 902.000000  2.319035  1.447581  1.010585  0.680149  0.540872
 903.000000  2.317163  1.447781  1.011558  0.684888  0.540955
 904.000000  2.318215  1.447574  1.014594  0.681642  0.538706
 905.000000  2.323004  1.447131  1.012119  0.681345  0.540907
 906.000000  2.322507  1.448623  1.018462  0.682290  0.545420
 907.000000  2.324269  1.452909  1.018795  0.680901  0.541022
 908.000000  2.323706  1.452282  1.014584  0.684262  0.537976
 909.000000  2.321915  1.447649  1.013849  0.682127  0.538232
 910.000000  2.322627  1.446988  1.017449  0.682779  0.539015
 911.000000  2.328905  1.451031  1.011772  0.684743  0.544240
 912.000000  2.325274  1.452568  1.011510  0.688711  0.542519
 913.000000  2.326789  1.446708  1.018542  0.680110  0.541773
 914.000000  2.323995  1.446898  1.013981  0.682219  0.532616
 915.000000  2.321995  1.449575  1.014746  0.687106  0.540491
 916.000000  2.322895  1.454508  1.014268  0.683432  0.541963
 917.000000  2.323989  1.451091  1.016967  0.685927  0.549780
 918.000000  2.322581  1.448363  1.009109  0.686216  0.544420
 919.000000  2.323202  1.451753  1.014505  0.688356  0.541853
 920.000000  2.322481  1.449931  1.022121  0.686483  0.547544
 921.000000  2.320278  1.446487  1.020567  0.690279  0.541768
 922.000000  2.324739  1.448081  1.017454  0.689430  0.541603
 923.000000  2.324810  1.446173  1.021723  0.684712  0.546339
 924.000000  2.326911  1.452169  1.022570  0.683324  0.534498
 925.000000  2.327457  1.455708  1.014479  0.687264  0.549111
 926.000000  2.328861  1.452904  1.019825  0.687511  0.549900
 927.000000  2.331678  1.451300  1.023740  0.685912  0.541926
 928.000000  2.329524  1.448501  1.015158  0.687788  0.544737
 929.000000  2.328619  1.449720  1.019167  0.687803  0.540655
 930.000000  2.330528  1.450324  1.018969  0.689685  0.538913
 931.000000  2.328924  1.451711  1.018955  0.688310  0.543732
 932.000000  2.330125  1.453882  1.010743  0.686892  0.550064
 933.000000  2.331314  1.454169  1.015939  0.686828  0.540099
 934.000000  2.326992  1.452200  1.023296  0.688815  0.538762
 935.000000  2.329580  1.453573  1.012857  0.690599  0.539932
 936.000000  2.333740  1.451085  1.014772  0.696370  0.542321
 937.000000  2.330709  1.453098  1.018153  0.690462  0.541336
 938.000000  2.331230  1.450544  1.018420  0.690498  0.539666
 939.000000  2.330485  1.450697  1.015873  0.691247  0.537876
 940.000000  2.333031  1.452991  1.018128  0.682510  0.540070
 941.000000  2.330796  1.456042  1.016194  0.690952  0.541531
 942.000000  2.331640  1.453177  1.016993  0.685276  0.541399
 943.000000  2.333584  1.456697  1.014287  0.688993  0.547101
 944.000000  2.335038  1.452042  1.015101  0.689044  0.545351
 945.000000  2.334288  1.450616  1.018630  0.685256  0.542532
 946.000000  2.336411  1.459738  1.023413  0.687494  0.538249
 947.000000  2.337860  1.458967  1.020939  0.689807  0.548643
 948.000000  2.336846  1.454558  1.015150  0.692357  0.546150
 949.000000  2.333358  1.454189  1.017807  0.696103  0.539652
 950.000000  2.337181  1.453927  1.024615  0.688972  0.541076
 951.000000  2.339079  1.454425  1.020439  0.686222  0.550097
 952.000000  2.333086  1.455805  1.019650  0.695226  0.543001
 953.000000  2.330667  1.454529  1.021578  0.690215  0.537834
 954.000000  2.334758  1.458237  1.017977  0.690439  0.544856
 955.000000  2.340349  1.453347  1.013965  0.687215  0.547747
 956.000000  2.338208  1.457293  1.024400  0.689343  0.546190
 957.000000  2.336107  1.458998  1.019925  0.686552  0.540663
 958.000000  2.336140  1.457625  1.018571  0.692857  0.534386
 959.000000  2.338530  1.455349  1.019093  0.689633  0.545678
 960.000000  2.337293  1.457488  1.018527  0.684779  0.547112
 961.000000  2.340599  1.458167  1.022880  0.692742  0.544857
 962.000000  2.337399  1.459391  1.018086  0.687790  0.542298
 963.000000  2.335663  1.462636  1.023251  0.693316  0.543173
 964.000000  2.335840  1.460618  1.018648  0.689532  0.546271
 965.000000  2.333586  1.453624  1.019742  0.696237  0.541262
 966.000000  2.334463  1.457255  1.015658  0.689687  0.539581
 967.000000  2.334721  1.461647  1.021513  0.689051  0.549822
 968.000000  2.333756  1.462631  1.016789  0.690606  0.546951
 969.000000  2.335462  1.462120  1.022936  0.688686  0.543473
 970.000000  2.336921  1.458851  1.019200  0.690295  0.545661
 971.000000  2.336261  1.466302  1.017753  0.691797  0.542901
 972.000000  2.335183  1.470469  1.014537  0.688535  0.542863
 973.000000  2.338087  1.466024  1.020338  0.682621  0.540814
 974.000000  2.336850  1.461088  1.019990  0.689425  0.548386
 975.000000  2.338343  1.464373  1.015486  0.695929  0.546097
 976.000000  2.337660  1.464182  1.021261  0.689002  0.549312
 977.000000  2.338094  1.461734  1.012692  0.685816  0.544836
 978.000000  2.337514  1.459984  1.014944  0.694287  0.540883
 979.000000  2.336832  1.464681  1.024058  0.688942  0.546009
 980.000000  2.335546  1.462036  1.011499  0.693315  0.548931
 981.000000  2.339869  1.463683  1.019766  0.694007  0.544660
 982.000000  2.340829  1.461887  1.023219  0.690902  0.547994
 983.000000  2.340593  1.455033  1.019356  0.689552  0.551464
 984.000000  2.341753  1.457338  1.016912  0.690516  0.545874
 985.000000  2.341767  1.457528  1.016828  0.690773  0.544972
 986.000000  2.341488  1.461823  1.023650  0.694359  0.543214
 987.000000  2.341971  1.457615  1.018103  0.687070  0.543196
 988.000000  2.345376  1.457597  1.015869  0.694512  0.549646
 989.000000  2.344889  1.460870  1.019496  0.695064  0.546666
 990.000000  2.344307  1.459660  1.025134  0.690072  0.541453
 991.000000  2.340981  1.464912  1.022262  0.694602  0.542778
 992.000000  2.344730  1.461592  1.019119  0.690430  0.538097
 993.000000  2.347015  1.459999  1.019301  0.698738  0.545215
 994.000000  2.344037  1.462102  1.022851  0.700660  0.545815
 995.000000  2.342617  1.465921  1.020303  0.691821  0.546172
 996.000000  2.347196  1.464119  1.021553  0.695918  0.541382
 997.000000  2.348552  1.468281  1.018393  0.698936  0.540780
 998.000000  2.345797  1.464558  1.020392  0.698653  0.538047


==> anc/Figure4b_inset.txt <==
#time      W/J=3.0   W/J=3.0   W/J=7.0   W/J=7.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.100000  0.000000  0.000000  0.000000  0.000000
 1.000000  0.450735  0.451648  0.269457  0.269703
 2.000000  0.648410  0.654493  0.323801  0.325130
 3.000000  0.691900  0.704312  0.292819  0.295332
 4.000000  0.712465  0.731233  0.302367  0.305832
 5.000000  0.733088  0.759151  0.296945  0.301570
 6.000000  0.735504  0.770067  0.264715  0.270631
 7.000000  0.761743  0.806239  0.307979  0.315746
 8.000000  0.799990  0.856116  0.331315  0.341329
 9.000000  0.823602  0.892676  0.317521  0.329932
 10.000000  0.828539  0.910961  0.327098  0.341971
 11.000000  0.835760  0.931195  0.326011  0.342965
 12.000000  0.843472  0.952582  0.308737  0.328077
 13.000000  0.834238  0.956315  0.314094  0.335971
 14.000000  0.841699  0.977297  0.336702  0.361357
 15.000000  0.856007  1.005673  0.339201  0.366677
 16.000000  0.865294  1.029436  0.336135  0.366335
 17.000000  0.871508  1.050184  0.340883  0.373646
 18.000000  0.886338  1.077898  0.345937  0.381118
 19.000000  0.886777  1.092490  0.323380  0.361429
 20.000000  0.890229  1.109819  0.341737  0.382746
 21.000000  0.892890  1.125547  0.343825  0.388147
 22.000000  0.899148  1.145542  0.342207  0.389316
 23.000000  0.911672  1.170500  0.353285  0.402725
 24.000000  0.923395  1.195204  0.347441  0.399334
 25.000000  0.926582  1.211316  0.344112  0.399027
 26.000000  0.929860  1.227587  0.343623  0.401458
 27.000000  0.940045  1.250162  0.348060  0.408238
 28.000000  0.947921  1.269495  0.354708  0.417396
 29.000000  0.955042  1.287520  0.352235  0.417614
 30.000000  0.948677  1.292313  0.350881  0.418473
 31.000000  0.959845  1.313910  0.350643  0.420258
 32.000000  0.969943  1.333720  0.351052  0.423211
 33.000000  0.975187  1.348822  0.350098  0.424420
 34.000000  0.973536  1.357469  0.354154  0.430276
 35.000000  0.974222  1.368667  0.361394  0.439200
 36.000000  0.977728  1.380284  0.356674  0.435457
 37.000000  0.985738  1.396143  0.367612  0.447346
 38.000000  0.994844  1.414262  0.353187  0.434605
 39.000000  0.993623  1.420718  0.361278  0.443951
 40.000000  1.002555  1.436291  0.361185  0.444943
 41.000000  1.007436  1.449474  0.365973  0.450399
 42.000000  1.006197  1.456739  0.367431  0.453060
 43.000000  1.008781  1.467259  0.369630  0.455784
 44.000000  1.010392  1.476353  0.355638  0.442582
 45.000000  1.016330  1.488201  0.367036  0.454519
 46.000000  1.021520  1.500603  0.366348  0.454469
 47.000000  1.025174  1.511338  0.357432  0.446086
 48.000000  1.032525  1.523888  0.362844  0.451847
 49.000000  1.031627  1.528835  0.368454  0.457392
 50.000000  1.040600  1.541844  0.370087  0.459371
 51.000000  1.051935  1.556256  0.356494  0.445509
 52.000000  1.051642  1.560795  0.366040  0.454906
 53.000000  1.053696  1.567306  0.364604  0.453264
 54.000000  1.060382  1.578480  0.360577  0.449534
 55.000000  1.058925  1.581546  0.371918  0.460192
 56.000000  1.057134  1.583467  0.372473  0.460493
 57.000000  1.061129  1.591343  0.348676  0.436746
 58.000000  1.068687  1.602597  0.359310  0.446741
 59.000000  1.078533  1.614661  0.369096  0.455534
 60.000000  1.074719  1.615641  0.356190  0.441943
 61.000000  1.073462  1.618417  0.368794  0.454080
 62.000000  1.080561  1.627576  0.368244  0.453202
 63.000000  1.085876  1.634416  0.349687  0.434230
 64.000000  1.089331  1.639770  0.363630  0.446951
 65.000000  1.092160  1.645167  0.371014  0.453384
 66.000000  1.092845  1.648548  0.362889  0.444591
 67.000000  1.106345  1.663785  0.362683  0.443755
 68.000000  1.104676  1.664148  0.369957  0.450996
 69.000000  1.113968  1.674458  0.366369  0.446723
 70.000000  1.112245  1.674383  0.358856  0.437943
 71.000000  1.112578  1.675961  0.366039  0.444659
 72.000000  1.113849  1.678581  0.368373  0.445907
 73.000000  1.117434  1.683897  0.367782  0.445185
 74.000000  1.118431  1.686906  0.364475  0.441958
 75.000000  1.130764  1.699222  0.368466  0.445365
 76.000000  1.130966  1.698725  0.363606  0.440451
 77.000000  1.124276  1.693406  0.372752  0.449412
 78.000000  1.131074  1.701460  0.364004  0.440380
 79.000000  1.132802  1.704863  0.359167  0.435697
 80.000000  1.140796  1.713488  0.369180  0.445818
 81.000000  1.142247  1.715169  0.375853  0.452775
 82.000000  1.142849  1.715664  0.360792  0.438506
 83.000000  1.141697  1.715688  0.363113  0.441262
 84.000000  1.154877  1.729582  0.364631  0.442796
 85.000000  1.154761  1.729307  0.362601  0.441220
 86.000000  1.154349  1.729644  0.377495  0.456746
 87.000000  1.163391  1.738925  0.371377  0.451403
 88.000000  1.162875  1.740465  0.349900  0.430562
 89.000000  1.153468  1.731849  0.370246  0.451388
 90.000000  1.161186  1.740624  0.384706  0.466659
 91.000000  1.166137  1.747039  0.368658  0.451473
 92.000000  1.168314  1.749120  0.371594  0.455269
 93.000000  1.167790  1.750414  0.367032  0.451632
 94.000000  1.164671  1.748695  0.370676  0.455672
 95.000000  1.178335  1.762392  0.372666  0.458456
 96.000000  1.171884  1.756869  0.371824  0.458641
 97.000000  1.174547  1.759625  0.376093  0.463533
 98.000000  1.181315  1.766468  0.376388  0.464653
 99.000000  1.184342  1.770589  0.386186  0.474824
 100.000000  1.184180  1.772090  0.384270  0.473692
 101.000000  1.184299  1.773612  0.377340  0.468211
 102.000000  1.188090  1.777870  0.385206  0.476800
 103.000000  1.191170  1.781965  0.376344  0.468622
 104.000000  1.195253  1.788286  0.371319  0.464236
 105.000000  1.189941  1.785490  0.386594  0.480272
 106.000000  1.186995  1.783476  0.388351  0.483106
 107.000000  1.190300  1.787510  0.370273  0.465868
 108.000000  1.202212  1.800232  0.374831  0.471078
 109.000000  1.206674  1.804377  0.380518  0.477276
 110.000000  1.203363  1.802616  0.371453  0.468479
 111.000000  1.200831  1.801571  0.382246  0.479467
 112.000000  1.201028  1.801156  0.382841  0.481001
 113.000000  1.210278  1.811497  0.374793  0.473252
 114.000000  1.210605  1.813860  0.370703  0.469541
 115.000000  1.208231  1.812225  0.377108  0.475860
 116.000000  1.211123  1.815452  0.373547  0.472696
 117.000000  1.214948  1.820240  0.382065  0.481674
 118.000000  1.215652  1.821234  0.390223  0.490545
 119.000000  1.213095  1.819917  0.372991  0.473786
 120.000000  1.206245  1.813981  0.366434  0.466870
 121.000000  1.212080  1.821024  0.377889  0.478108
 122.000000  1.215542  1.825409  0.382997  0.483195
 123.000000  1.221654  1.830323  0.388960  0.488707
 124.000000  1.229323  1.837324  0.382185  0.481379
 125.000000  1.226676  1.835357  0.375983  0.474961
 126.000000  1.225065  1.835637  0.378904  0.478305
 127.000000  1.230110  1.841523  0.379140  0.478419
 128.000000  1.236428  1.848383  0.381759  0.480938
 129.000000  1.238260  1.849787  0.377115  0.475889
 130.000000  1.237243  1.849399  0.379400  0.477612
 131.000000  1.232572  1.848289  0.377126  0.475548
 132.000000  1.238831  1.854631  0.378982  0.477412
 133.000000  1.242313  1.858529  0.373660  0.471116
 134.000000  1.243708  1.860486  0.376824  0.473717
 135.000000  1.246133  1.863985  0.376502  0.473178
 136.000000  1.239464  1.860101  0.370893  0.466838
 137.000000  1.239040  1.860747  0.376727  0.472656
 138.000000  1.244963  1.864952  0.379871  0.475208
 139.000000  1.252766  1.875094  0.374345  0.468893
 140.000000  1.251273  1.875428  0.373948  0.468161
 141.000000  1.252923  1.877353  0.376099  0.469867
 142.000000  1.256111  1.880575  0.374241  0.467669
 143.000000  1.256120  1.881569  0.377068  0.470129
 144.000000  1.251511  1.878019  0.377312  0.470173
 145.000000  1.252378  1.879794  0.369502  0.462289
 146.000000  1.256083  1.883619  0.373593  0.465699
 147.000000  1.258607  1.887190  0.379404  0.471100
 148.000000  1.267180  1.896498  0.375966  0.467667
 149.000000  1.263620  1.892683  0.375877  0.467757
 150.000000  1.261854  1.891861  0.380327  0.472250
 151.000000  1.260777  1.893371  0.371000  0.463370
 152.000000  1.272412  1.905185  0.377947  0.470098
 153.000000  1.266659  1.899524  0.381501  0.473379
 154.000000  1.266629  1.900659  0.385511  0.477632
 155.000000  1.271239  1.906343  0.370521  0.462689
 156.000000  1.273498  1.909318  0.380865  0.473863
 157.000000  1.268746  1.904198  0.385273  0.478281
 158.000000  1.269818  1.905330  0.370482  0.463481
 159.000000  1.266489  1.902202  0.377191  0.470615
 160.000000  1.269755  1.905629  0.381773  0.475538
 161.000000  1.274214  1.910555  0.375464  0.469301
 162.000000  1.274895  1.914077  0.377492  0.471583
 163.000000  1.269176  1.909506  0.380463  0.474667
 164.000000  1.273469  1.913175  0.373356  0.467570
 165.000000  1.272959  1.913329  0.387291  0.481691
 166.000000  1.276316  1.917456  0.382958  0.478023
 167.000000  1.281426  1.922059  0.369789  0.465412
 168.000000  1.277637  1.918626  0.377361  0.473523
 169.000000  1.284918  1.926335  0.389311  0.485425
 170.000000  1.285369  1.927643  0.379232  0.475399
 171.000000  1.288107  1.931535  0.374287  0.471405
 172.000000  1.291189  1.934914  0.382873  0.481100
 173.000000  1.286289  1.930817  0.385853  0.483978
 174.000000  1.286916  1.932514  0.382780  0.480904
 175.000000  1.289028  1.933585  0.381907  0.480057
 176.000000  1.288977  1.933769  0.380827  0.479610
 177.000000  1.294193  1.939390  0.380003  0.479274
 178.000000  1.296784  1.943001  0.382493  0.482140
 179.000000  1.300159  1.947000  0.384732  0.484726
 180.000000  1.302907  1.951167  0.384416  0.484877
 181.000000  1.303098  1.951648  0.391272  0.491706
 182.000000  1.300507  1.950155  0.382605  0.482838
 183.000000  1.298129  1.949168  0.383357  0.483126
 184.000000  1.302945  1.954204  0.383530  0.483184
 185.000000  1.299350  1.951135  0.386462  0.486250
 186.000000  1.298239  1.951756  0.381109  0.480971
 187.000000  1.303797  1.958317  0.382394  0.482284
 188.000000  1.300901  1.955348  0.385174  0.485450
 189.000000  1.299121  1.952980  0.379561  0.479527
 190.000000  1.307893  1.961653  0.378185  0.478158
 191.000000  1.302806  1.957024  0.377198  0.477875
 192.000000  1.306205  1.961505  0.382638  0.482608
 193.000000  1.305438  1.960856  0.383876  0.484036
 194.000000  1.308255  1.964249  0.394992  0.495196
 195.000000  1.309504  1.965101  0.382755  0.482689
 196.000000  1.318864  1.973633  0.383455  0.483352
 197.000000  1.315806  1.971645  0.383611  0.483731
 198.000000  1.318380  1.973912  0.380071  0.479938
 199.000000  1.318619  1.974290  0.388029  0.487795
 200.000000  1.321937  1.978160  0.386667  0.485892
 201.000000  1.318976  1.976652  0.388616  0.487834
 202.000000  1.319667  1.978970  0.383191  0.482710
 203.000000  1.328214  1.986852  0.390970  0.490547
 204.000000  1.320637  1.978947  0.389653  0.489089
 205.000000  1.323001  1.982153  0.389261  0.489353
 206.000000  1.326534  1.986249  0.386400  0.486623
 207.000000  1.326938  1.985941  0.387521  0.487364
 208.000000  1.325253  1.983355  0.382325  0.482456
 209.000000  1.327529  1.987216  0.385670  0.485919
 210.000000  1.327651  1.987601  0.383954  0.484102
 211.000000  1.331459  1.991415  0.385036  0.484939
 212.000000  1.330203  1.989955  0.384275  0.484235
 213.000000  1.335356  1.993459  0.386800  0.486578
 214.000000  1.332831  1.991251  0.381929  0.481731
 215.000000  1.333833  1.992316  0.387186  0.486934
 216.000000  1.331519  1.991231  0.381120  0.480561
 217.000000  1.336396  1.996660  0.383864  0.483255
 218.000000  1.337854  1.997625  0.390394  0.490122
 219.000000  1.335423  1.995792  0.376453  0.476554
 220.000000  1.337682  1.997747  0.389281  0.489122
 221.000000  1.341304  2.001534  0.382807  0.483083
 222.000000  1.340288  2.000748  0.376561  0.477354
 223.000000  1.345544  2.005584  0.379844  0.480209
 224.000000  1.344118  2.004818  0.383960  0.484259
 225.000000  1.342873  2.003785  0.380018  0.480884
 226.000000  1.343319  2.005093  0.381779  0.482820
 227.000000  1.345249  2.007186  0.380708  0.481779
 228.000000  1.350072  2.011449  0.383622  0.484990
 229.000000  1.347406  2.007696  0.384784  0.486300
 230.000000  1.345504  2.004588  0.385375  0.487047
 231.000000  1.349883  2.010390  0.389907  0.491347
 232.000000  1.352937  2.014050  0.383500  0.485696
 233.000000  1.354186  2.014939  0.384208  0.486906
 234.000000  1.352005  2.014867  0.387011  0.490054
 235.000000  1.352849  2.015932  0.387194  0.490514
 236.000000  1.354348  2.015779  0.391176  0.494768
 237.000000  1.357073  2.018029  0.386298  0.489886
 238.000000  1.357340  2.019040  0.379603  0.483496
 239.000000  1.355725  2.016510  0.385705  0.490311
 240.000000  1.352111  2.012890  0.385427  0.489945
 241.000000  1.355014  2.016875  0.386225  0.491019
 242.000000  1.360614  2.021870  0.397822  0.502515
 243.000000  1.357635  2.019484  0.393715  0.498408
 244.000000  1.355622  2.018073  0.386286  0.491072
 245.000000  1.357781  2.021105  0.385869  0.491372
 246.000000  1.360150  2.024300  0.386872  0.492041
 247.000000  1.362779  2.025753  0.392078  0.497136
 248.000000  1.364137  2.025801  0.395578  0.501041
 249.000000  1.370676  2.032380  0.384705  0.490352
 250.000000  1.369098  2.032578  0.383942  0.489646
 251.000000  1.363375  2.028984  0.395688  0.502060
 252.000000  1.368474  2.033912  0.393812  0.500469
 253.000000  1.369163  2.034235  0.389147  0.495513
 254.000000  1.370703  2.034436  0.383188  0.489943
 255.000000  1.373707  2.037872  0.380827  0.487829
 256.000000  1.375054  2.039754  0.397467  0.504192
 257.000000  1.371405  2.037351  0.398641  0.505179
 258.000000  1.373004  2.039844  0.388694  0.495351
 259.000000  1.373970  2.040346  0.385381  0.491679
 260.000000  1.375076  2.040150  0.392112  0.498470
 261.000000  1.373092  2.038436  0.389717  0.495918
 262.000000  1.372368  2.038751  0.393229  0.499093
 263.000000  1.377732  2.046181  0.396583  0.501915
 264.000000  1.380289  2.047702  0.387704  0.493150
 265.000000  1.375337  2.043492  0.380947  0.486449
 266.000000  1.373717  2.042404  0.385678  0.491689
 267.000000  1.375612  2.044302  0.385419  0.491272
 268.000000  1.383662  2.051491  0.388073  0.493794
 269.000000  1.382867  2.050630  0.397718  0.502942
 270.000000  1.380296  2.048696  0.386993  0.492308
 271.000000  1.376562  2.046237  0.374671  0.480361
 272.000000  1.381200  2.051160  0.385802  0.491672
 273.000000  1.382454  2.051648  0.386636  0.492063
 274.000000  1.385858  2.055758  0.385122  0.489829
 275.000000  1.382754  2.053034  0.392706  0.497467
 276.000000  1.382382  2.053061  0.387750  0.492546
 277.000000  1.384666  2.054797  0.386821  0.491880
 278.000000  1.383696  2.054835  0.387816  0.493183
 279.000000  1.383768  2.056208  0.383564  0.488577
 280.000000  1.384747  2.056825  0.387425  0.492132
 281.000000  1.385552  2.057396  0.396174  0.500992
 282.000000  1.387008  2.059476  0.386758  0.491842
 283.000000  1.389361  2.061763  0.387751  0.492733
 284.000000  1.393701  2.066512  0.387902  0.493292
 285.000000  1.393669  2.066404  0.383815  0.488828
 286.000000  1.393063  2.065829  0.389817  0.494526
 287.000000  1.392818  2.067224  0.393555  0.497924
 288.000000  1.394861  2.069168  0.391770  0.496443
 289.000000  1.395787  2.070321  0.390837  0.495553
 290.000000  1.396632  2.070130  0.388990  0.493397
 291.000000  1.393661  2.067816  0.391753  0.495746
 292.000000  1.395190  2.070171  0.392822  0.496885
 293.000000  1.401307  2.076577  0.387103  0.491197
 294.000000  1.401888  2.079063  0.392886  0.497430
 295.000000  1.399158  2.075994  0.394964  0.500115
 296.000000  1.394851  2.072139  0.390543  0.495714
 297.000000  1.397993  2.075186  0.390337  0.495712
 298.000000  1.397692  2.075916  0.389912  0.494536
 299.000000  1.397187  2.077758  0.383858  0.488511
 300.000000  1.396326  2.077302  0.389433  0.494646
 301.000000  1.401851  2.082004  0.392847  0.498251
 302.000000  1.408203  2.087851  0.382535  0.488150
 303.000000  1.405407  2.085075  0.386937  0.492693
 304.000000  1.403261  2.083104  0.383788  0.489554
 305.000000  1.406771  2.086147  0.386221  0.491819
 306.000000  1.401863  2.083874  0.390702  0.496224
 307.000000  1.402193  2.084862  0.388118  0.494036
 308.000000  1.403786  2.086738  0.387953  0.494381
 309.000000  1.410775  2.094023  0.388583  0.496009
 310.000000  1.411278  2.094081  0.386877  0.494136
 311.000000  1.408822  2.092572  0.391396  0.498880
 312.000000  1.409982  2.094725  0.387912  0.495702
 313.000000  1.412558  2.097075  0.389134  0.497107
 314.000000  1.412498  2.097312  0.392426  0.500688
 315.000000  1.413826  2.099101  0.389527  0.498236
 316.000000  1.413693  2.099587  0.387502  0.496325
 317.000000  1.413958  2.098758  0.387166  0.496510
 318.000000  1.414368  2.100511  0.385189  0.495049
 319.000000  1.408968  2.096898  0.394145  0.503606
 320.000000  1.411497  2.098534  0.394184  0.503137
 321.000000  1.414182  2.100748  0.389454  0.498669
 322.000000  1.413186  2.098924  0.385202  0.494185
 323.000000  1.416524  2.101696  0.390567  0.499489
 324.000000  1.414333  2.100160  0.389666  0.498965
 325.000000  1.411306  2.097583  0.391078  0.500171
 326.000000  1.412924  2.098549  0.392737  0.501666
 327.000000  1.418683  2.105033  0.393881  0.502807
 328.000000  1.416447  2.103326  0.390034  0.499425
 329.000000  1.418518  2.105041  0.386968  0.496212
 330.000000  1.418137  2.105545  0.397296  0.507124
 331.000000  1.416277  2.103721  0.400613  0.510141
 332.000000  1.415623  2.104604  0.389720  0.498536
 333.000000  1.418368  2.106641  0.393569  0.502586
 334.000000  1.426454  2.114383  0.391439  0.500528
 335.000000  1.423550  2.111653  0.389362  0.498502
 336.000000  1.417917  2.106294  0.392515  0.501806
 337.000000  1.422786  2.111189  0.390763  0.499910
 338.000000  1.427734  2.115450  0.390541  0.499103
 339.000000  1.431711  2.119887  0.397463  0.506620
 340.000000  1.428262  2.117054  0.397258  0.506841
 341.000000  1.424217  2.112930  0.399120  0.508757
 342.000000  1.422755  2.111362  0.391527  0.501336
 343.000000  1.431269  2.119288  0.394922  0.504118
 344.000000  1.437579  2.125901  0.398330  0.507429
 345.000000  1.433132  2.121915  0.395521  0.504358
 346.000000  1.427659  2.116656  0.395837  0.505083
 347.000000  1.428359  2.117825  0.398576  0.508402
 348.000000  1.435619  2.124359  0.396503  0.506337
 349.000000  1.435385  2.125689  0.397701  0.507155
 350.000000  1.433352  2.123933  0.393279  0.502483
 351.000000  1.429726  2.120920  0.395808  0.505139
 352.000000  1.429682  2.120089  0.397402  0.506967
 353.000000  1.435989  2.125663  0.396457  0.506537
 354.000000  1.435196  2.124775  0.394642  0.505103
 355.000000  1.436497  2.126513  0.391391  0.501924
 356.000000  1.435622  2.127272  0.396178  0.506424
 357.000000  1.435129  2.127844  0.397037  0.507513
 358.000000  1.435784  2.127981  0.393309  0.503930
 359.000000  1.437734  2.129164  0.391270  0.502239
 360.000000  1.435076  2.127542  0.388098  0.499157
 361.000000  1.438357  2.130583  0.390875  0.501419
 362.000000  1.445476  2.138371  0.390884  0.501742
 363.000000  1.443803  2.136641  0.392694  0.503948
 364.000000  1.441914  2.134473  0.390719  0.502281
 365.000000  1.441527  2.133400  0.388916  0.500499
 366.000000  1.437660  2.130198  0.388058  0.499873
 367.000000  1.435872  2.128222  0.390119  0.501581
 368.000000  1.443284  2.135722  0.387861  0.498952
 369.000000  1.442098  2.134169  0.389153  0.499947
 370.000000  1.439862  2.130865  0.395623  0.507043
 371.000000  1.440159  2.132015  0.393005  0.504260
 372.000000  1.444091  2.137548  0.395234  0.506720
 373.000000  1.447015  2.140455  0.392141  0.503595
 374.000000  1.442700  2.136045  0.386382  0.497959
 375.000000  1.442841  2.135858  0.393387  0.504894
 376.000000  1.446449  2.138143  0.389582  0.501411
 377.000000  1.444663  2.137728  0.392460  0.504231
 378.000000  1.443331  2.137145  0.391642  0.503068
 379.000000  1.450636  2.144357  0.396099  0.507122
 380.000000  1.448548  2.143022  0.391068  0.502191
 381.000000  1.444397  2.139167  0.394849  0.506158
 382.000000  1.444957  2.140392  0.397259  0.509091
 383.000000  1.447872  2.142573  0.386625  0.498682
 384.000000  1.450414  2.145901  0.394277  0.506079
 385.000000  1.446767  2.143435  0.396533  0.508127
 386.000000  1.449596  2.146976  0.387372  0.498905
 387.000000  1.450974  2.147768  0.388651  0.500330
 388.000000  1.449508  2.147315  0.395303  0.507255
 389.000000  1.451180  2.149116  0.388850  0.500817
 390.000000  1.448752  2.145784  0.395898  0.508080
 391.000000  1.449792  2.147067  0.399269  0.511418
 392.000000  1.450864  2.148391  0.388453  0.500530
 393.000000  1.452181  2.150860  0.389549  0.502079
 394.000000  1.451582  2.150993  0.392206  0.504625
 395.000000  1.453203  2.152220  0.388328  0.500619
 396.000000  1.451697  2.150199  0.386582  0.499054
 397.000000  1.446371  2.145490  0.392055  0.504524
 398.000000  1.448915  2.148494  0.389451  0.501924
 399.000000  1.454727  2.154036  0.389429  0.501625
 400.000000  1.455475  2.155145  0.391193  0.503761
 401.000000  1.452244  2.152934  0.399887  0.511522
 402.000000  1.455855  2.155918  0.392357  0.504614
 403.000000  1.455032  2.154983  0.395159  0.507991
 404.000000  1.460635  2.159944  0.392985  0.505703
 405.000000  1.467620  2.166624  0.389941  0.502879
 406.000000  1.464836  2.165226  0.390573  0.503902
 407.000000  1.458885  2.161105  0.395298  0.508504
 408.000000  1.462380  2.165284  0.386273  0.499421
 409.000000  1.464669  2.167237  0.392457  0.505130
 410.000000  1.462183  2.165362  0.392994  0.506193
 411.000000  1.463770  2.166546  0.393400  0.506893
 412.000000  1.467278  2.170293  0.387394  0.501400
 413.000000  1.458341  2.161211  0.394610  0.508334
 414.000000  1.462204  2.165912  0.395054  0.508830
 415.000000  1.464561  2.168291  0.393637  0.507282
 416.000000  1.463210  2.166920  0.396683  0.511010
 417.000000  1.462193  2.167928  0.392307  0.506410
 418.000000  1.463889  2.168813  0.393193  0.507097
 419.000000  1.465476  2.169912  0.398803  0.512392
 420.000000  1.463747  2.168154  0.395269  0.508916
 421.000000  1.469390  2.173813  0.388861  0.503497
 422.000000  1.468266  2.172913  0.397927  0.512631
 423.000000  1.464156  2.168536  0.395604  0.510340
 424.000000  1.461373  2.166926  0.395291  0.510176
 425.000000  1.466874  2.172661  0.394221  0.508631
 426.000000  1.466505  2.171738  0.396565  0.511378
 427.000000  1.466494  2.170691  0.397397  0.512434
 428.000000  1.470731  2.174737  0.398362  0.513477
 429.000000  1.465025  2.169075  0.398637  0.513644
 430.000000  1.466735  2.169918  0.396311  0.511243
 431.000000  1.469151  2.172624  0.395977  0.510701
 432.000000  1.469386  2.173719  0.403277  0.516847
 433.000000  1.471995  2.177280  0.398291  0.512160
 434.000000  1.471237  2.177658  0.402454  0.516957
 435.000000  1.470319  2.177141  0.401486  0.515734
 436.000000  1.471602  2.177722  0.396349  0.510620
 437.000000  1.476074  2.181923  0.400050  0.513707
 438.000000  1.473015  2.179910  0.397167  0.511056
 439.000000  1.468677  2.176279  0.394503  0.508632
 440.000000  1.472629  2.179181  0.399109  0.513225
 441.000000  1.476157  2.182056  0.399885  0.513981
 442.000000  1.481101  2.187184  0.396375  0.510574
 443.000000  1.475911  2.183676  0.401644  0.515034
 444.000000  1.474230  2.180277  0.397277  0.511252
 445.000000  1.474110  2.179662  0.398765  0.512780
 446.000000  1.476254  2.181367  0.391373  0.505736
 447.000000  1.477026  2.183156  0.396959  0.511454
 448.000000  1.475498  2.182460  0.397544  0.511744
 449.000000  1.473871  2.180494  0.397704  0.511221
 450.000000  1.475383  2.181821  0.397550  0.510514
 451.000000  1.474926  2.181510  0.390831  0.504206
 452.000000  1.470555  2.176201  0.387181  0.500756
 453.000000  1.474844  2.178701  0.388505  0.502544
 454.000000  1.477771  2.182122  0.394884  0.508969
 455.000000  1.477676  2.183551  0.391995  0.505782
 456.000000  1.475064  2.181710  0.396271  0.509792
 457.000000  1.477483  2.184738  0.387250  0.500872
 458.000000  1.479806  2.186207  0.391621  0.505406
 459.000000  1.474981  2.181466  0.393111  0.507000
 460.000000  1.483215  2.189267  0.395285  0.509220
 461.000000  1.486265  2.192538  0.397684  0.511274
 462.000000  1.483376  2.190736  0.396676  0.510259
 463.000000  1.482200  2.190112  0.394361  0.507740
 464.000000  1.481688  2.189852  0.390992  0.504414
 465.000000  1.485852  2.193781  0.392350  0.505709
 466.000000  1.482816  2.190265  0.401141  0.514687
 467.000000  1.485040  2.191296  0.398898  0.512668
 468.000000  1.486043  2.193245  0.395183  0.508970
 469.000000  1.485439  2.193673  0.393520  0.507093
 470.000000  1.486340  2.194591  0.393600  0.507313
 471.000000  1.485141  2.193464  0.396471  0.510002
 472.000000  1.481797  2.190043  0.403498  0.517130
 473.000000  1.483111  2.191366  0.401002  0.514923
 474.000000  1.483603  2.191763  0.398373  0.512728
 475.000000  1.486699  2.195102  0.397374  0.512021
 476.000000  1.488156  2.197455  0.392682  0.507167
 477.000000  1.485819  2.196010  0.392114  0.506091
 478.000000  1.487817  2.197811  0.400862  0.514509
 479.000000  1.490533  2.198352  0.403561  0.517594
 480.000000  1.489568  2.197226  0.395666  0.510136
 481.000000  1.489098  2.198056  0.395967  0.510653
 482.000000  1.489421  2.199769  0.401233  0.516720
 483.000000  1.489112  2.199391  0.396663  0.511664
 484.000000  1.486737  2.197610  0.398142  0.513325
 485.000000  1.484066  2.193069  0.402946  0.518457
 486.000000  1.488077  2.195837  0.398737  0.514511
 487.000000  1.489991  2.198652  0.398362  0.513988
 488.000000  1.483907  2.194050  0.402354  0.518893
 489.000000  1.485528  2.195608  0.395111  0.512171
 490.000000  1.484007  2.194388  0.395210  0.511920
 491.000000  1.484651  2.192977  0.403552  0.520319
 492.000000  1.483345  2.190376  0.401739  0.518643
 493.000000  1.485994  2.193122  0.391269  0.508019
 494.000000  1.485920  2.194612  0.402820  0.519379
 495.000000  1.486725  2.194743  0.396048  0.513047
 496.000000  1.493964  2.200494  0.393779  0.510699
 497.000000  1.488900  2.196371  0.403365  0.520766
 498.000000  1.491872  2.199332  0.399719  0.517354
 499.000000  1.490455  2.198406  0.391198  0.508446
 500.000000  1.490256  2.198305  0.394940  0.511878
 501.000000  1.490891  2.198160  0.403488  0.520761
 502.000000  1.495108  2.202285  0.395961  0.512853
 503.000000  1.498402  2.205388  0.399056  0.515931
 504.000000  1.492856  2.200756  0.397279  0.514630
 505.000000  1.494556  2.203506  0.398276  0.515721
 506.000000  1.496922  2.205996  0.388071  0.505931
 507.000000  1.494927  2.204173  0.402892  0.520134
 508.000000  1.491603  2.199796  0.405185  0.522547
 509.000000  1.493713  2.200249  0.391629  0.508740
 510.000000  1.499006  2.205134  0.399186  0.516610
 511.000000  1.493578  2.202670  0.402878  0.520048
 512.000000  1.495141  2.204062  0.392157  0.509677
 513.000000  1.497120  2.206016  0.398979  0.515742
 514.000000  1.497399  2.205464  0.405896  0.522862
 515.000000  1.498234  2.205186  0.401395  0.518979
 516.000000  1.499664  2.205595  0.397968  0.515368
 517.000000  1.499881  2.205382  0.405146  0.522293
 518.000000  1.498852  2.205274  0.400221  0.517255
 519.000000  1.500594  2.207928  0.401793  0.518417
 520.000000  1.501852  2.208704  0.402092  0.518693
 521.000000  1.501593  2.209016  0.396208  0.512693
 522.000000  1.502513  2.210631  0.395952  0.512582
 523.000000  1.502087  2.210516  0.398185  0.515025
 524.000000  1.501510  2.209458  0.395816  0.512413
 525.000000  1.502899  2.210416  0.392905  0.509500
 526.000000  1.505582  2.213500  0.400945  0.517708
 527.000000  1.507498  2.215241  0.395355  0.512214
 528.000000  1.504851  2.213021  0.399219  0.515668
 529.000000  1.503777  2.214330  0.393916  0.510359
 530.000000  1.502998  2.213713  0.399569  0.516760
 531.000000  1.506138  2.215942  0.395362  0.512942
 532.000000  1.502767  2.212595  0.394804  0.512602
 533.000000  1.499633  2.211067  0.393241  0.510792
 534.000000  1.502755  2.213678  0.392407  0.510224
 535.000000  1.501493  2.213179  0.393528  0.511535
 536.000000  1.501049  2.213067  0.392743  0.511212
 537.000000  1.505047  2.216305  0.390453  0.508801
 538.000000  1.506901  2.217170  0.398483  0.516805
 539.000000  1.502568  2.212595  0.403168  0.521981
 540.000000  1.501813  2.212014  0.394728  0.513151
 541.000000  1.505090  2.216807  0.393950  0.512407
 542.000000  1.508832  2.219948  0.395069  0.514081
 543.000000  1.505740  2.218004  0.399656  0.519026
 544.000000  1.507557  2.219242  0.401434  0.520714
 545.000000  1.507274  2.218106  0.401117  0.520288
 546.000000  1.509184  2.219484  0.397468  0.516828
 547.000000  1.510352  2.219755  0.397495  0.517228
 548.000000  1.507820  2.218500  0.397491  0.517231
 549.000000  1.506330  2.217657  0.402877  0.522161
 550.000000  1.506925  2.218852  0.398503  0.517834
 551.000000  1.506344  2.218145  0.399223  0.518502
 552.000000  1.508630  2.220239  0.399496  0.518430
 553.000000  1.508772  2.220136  0.395628  0.514464
 554.000000  1.511066  2.222914  0.399767  0.519080
 555.000000  1.509683  2.221848  0.398828  0.518754
 556.000000  1.506999  2.220000  0.392834  0.513161
 557.000000  1.506806  2.220496  0.395889  0.515966
 558.000000  1.507365  2.222040  0.394972  0.514965
 559.000000  1.512622  2.227165  0.398355  0.517331
 560.000000  1.508390  2.223692  0.396190  0.515572
 561.000000  1.510408  2.225833  0.394831  0.514622
 562.000000  1.513323  2.229452  0.399313  0.519210
 563.000000  1.515547  2.230222  0.394078  0.514670
 564.000000  1.513699  2.228113  0.396411  0.516519
 565.000000  1.514029  2.230089  0.397269  0.516578
 566.000000  1.511940  2.229099  0.398370  0.518094
 567.000000  1.510621  2.226539  0.397987  0.518290
 568.000000  1.515423  2.230878  0.403209  0.524279
 569.000000  1.516487  2.232214  0.397787  0.518956
 570.000000  1.513121  2.229330  0.395899  0.516668
 571.000000  1.510778  2.227579  0.393930  0.514642
 572.000000  1.516438  2.232042  0.401960  0.522901
 573.000000  1.517352  2.231918  0.402903  0.524163
 574.000000  1.516204  2.230588  0.402756  0.524370
 575.000000  1.514862  2.230564  0.401228  0.522507
 576.000000  1.515237  2.231548  0.403283  0.523526
 577.000000  1.515052  2.231050  0.403885  0.524356
 578.000000  1.512960  2.229585  0.405571  0.526329
 579.000000  1.511073  2.226971  0.403644  0.524611
 580.000000  1.517698  2.233062  0.400641  0.521855
 581.000000  1.516111  2.232328  0.408062  0.528927
 582.000000  1.518338  2.233366  0.400192  0.520912
 583.000000  1.517554  2.233462  0.400190  0.521031
 584.000000  1.516201  2.232853  0.399032  0.520292
 585.000000  1.514901  2.231564  0.400839  0.521801
 586.000000  1.518849  2.235953  0.398724  0.519648
 587.000000  1.518296  2.235012  0.395200  0.515624
 588.000000  1.520011  2.236711  0.396421  0.517204
 589.000000  1.522574  2.238372  0.398347  0.518983
 590.000000  1.521373  2.237383  0.402682  0.523097
 591.000000  1.520682  2.237815  0.397919  0.517785
 592.000000  1.519082  2.237344  0.403852  0.523447
 593.000000  1.523356  2.241453  0.404135  0.523244
 594.000000  1.524545  2.242612  0.391065  0.509874
 595.000000  1.522764  2.241146  0.404144  0.523150
 596.000000  1.522490  2.241672  0.409406  0.528415
 597.000000  1.524251  2.243265  0.393967  0.513359
 598.000000  1.522576  2.242450  0.402752  0.521996
 599.000000  1.520710  2.240835  0.394161  0.513300
 600.000000  1.523370  2.242863  0.399563  0.518001
 601.000000  1.522616  2.241488  0.397684  0.516117
 602.000000  1.522238  2.242457  0.404829  0.523714
 603.000000  1.526811  2.246106  0.397272  0.516082
 604.000000  1.526020  2.245354  0.397860  0.516062
 605.000000  1.523828  2.244325  0.396973  0.514579
 606.000000  1.521484  2.242795  0.397512  0.515732
 607.000000  1.523605  2.244573  0.400232  0.518150
 608.000000  1.526799  2.246301  0.402456  0.520346
 609.000000  1.530238  2.248717  0.400167  0.518233
 610.000000  1.529156  2.247950  0.394946  0.512755
 611.000000  1.524036  2.243713  0.403525  0.521408
 612.000000  1.522542  2.243423  0.396133  0.514299
 613.000000  1.523074  2.244425  0.393642  0.511938
 614.000000  1.527290  2.248777  0.399062  0.518073
 615.000000  1.521402  2.242349  0.402823  0.521450
 616.000000  1.520114  2.240779  0.399675  0.518047
 617.000000  1.520567  2.240509  0.406513  0.524810
 618.000000  1.524320  2.245131  0.401488  0.519926
 619.000000  1.526754  2.247755  0.404603  0.523932
 620.000000  1.526966  2.248132  0.400397  0.519843
 621.000000  1.524803  2.246705  0.404047  0.523457
 622.000000  1.523797  2.245807  0.404242  0.523201
 623.000000  1.530009  2.251560  0.405905  0.524816
 624.000000  1.527484  2.249386  0.404249  0.523765
 625.000000  1.531369  2.253491  0.402973  0.522205
 626.000000  1.531859  2.254349  0.399151  0.518474
 627.000000  1.528804  2.252516  0.408875  0.528663
 628.000000  1.528131  2.251809  0.407242  0.526482
 629.000000  1.529026  2.251714  0.403022  0.522298
 630.000000  1.535799  2.258995  0.402241  0.521283
 631.000000  1.533612  2.256388  0.403846  0.522846
 632.000000  1.529903  2.253000  0.398417  0.518531
 633.000000  1.529671  2.254324  0.403313  0.522880
 634.000000  1.529146  2.253849  0.404535  0.524075
 635.000000  1.534344  2.258772  0.397630  0.517350
 636.000000  1.537227  2.261914  0.405101  0.524321
 637.000000  1.535601  2.259983  0.399417  0.519519
 638.000000  1.530070  2.254352  0.402374  0.522306
 639.000000  1.531734  2.257244  0.402863  0.522907
 640.000000  1.532790  2.258035  0.401910  0.522072
 641.000000  1.536702  2.261016  0.400535  0.520863
 642.000000  1.536880  2.261825  0.402212  0.522539
 643.000000  1.534239  2.259827  0.407149  0.527467
 644.000000  1.539674  2.264670  0.401968  0.521986
 645.000000  1.537647  2.261873  0.404111  0.523897
 646.000000  1.537542  2.261476  0.403839  0.523935
 647.000000  1.534737  2.260119  0.405668  0.526355
 648.000000  1.535344  2.261331  0.399984  0.520877
 649.000000  1.535614  2.261673  0.405897  0.526889
 650.000000  1.535585  2.261549  0.403757  0.524266
 651.000000  1.533511  2.260703  0.399826  0.520678
 652.000000  1.538314  2.264768  0.412693  0.533599
 653.000000  1.539282  2.265141  0.404215  0.525210
 654.000000  1.538641  2.264004  0.397028  0.518849
 655.000000  1.534330  2.261020  0.411718  0.533494
 656.000000  1.537622  2.265062  0.404607  0.526445
 657.000000  1.540889  2.267908  0.399773  0.521221
 658.000000  1.536530  2.262740  0.404663  0.526331
 659.000000  1.539154  2.264630  0.402030  0.523965
 660.000000  1.539791  2.265902  0.402849  0.525416
 661.000000  1.537518  2.263878  0.407855  0.530881
 662.000000  1.537307  2.263611  0.407871  0.530605
 663.000000  1.537469  2.264120  0.400978  0.523365
 664.000000  1.538555  2.264038  0.404696  0.527066
 665.000000  1.542584  2.267076  0.405136  0.527516
 666.000000  1.540917  2.265637  0.401783  0.524717
 667.000000  1.541255  2.266549  0.402265  0.525480
 668.000000  1.540330  2.266283  0.407292  0.530230
 669.000000  1.543770  2.269053  0.403947  0.526624
 670.000000  1.544721  2.269884  0.398103  0.520922
 671.000000  1.544629  2.269455  0.404649  0.527142
 672.000000  1.547568  2.271575  0.406142  0.528364
 673.000000  1.542056  2.266015  0.399701  0.522166
 674.000000  1.542556  2.267221  0.405539  0.527999
 675.000000  1.542529  2.266994  0.403918  0.526227
 676.000000  1.543079  2.266297  0.399582  0.522321
 677.000000  1.543951  2.267803  0.404533  0.527716
 678.000000  1.547073  2.271798  0.405450  0.528636
 679.000000  1.543134  2.268562  0.402088  0.524605
 680.000000  1.543272  2.268750  0.404508  0.527176
 681.000000  1.542265  2.268430  0.411447  0.534083
 682.000000  1.544563  2.270399  0.399793  0.522669
 683.000000  1.546281  2.270945  0.401091  0.523959
 684.000000  1.546653  2.271878  0.402262  0.525316
 685.000000  1.545547  2.271201  0.398480  0.521327
 686.000000  1.546987  2.271708  0.400743  0.523405
 687.000000  1.544473  2.270523  0.400850  0.523186
 688.000000  1.543636  2.270928  0.403292  0.525985
 689.000000  1.544698  2.272278  0.404212  0.527318
 690.000000  1.546759  2.273470  0.396684  0.519808
 691.000000  1.549168  2.275152  0.393414  0.517030
 692.000000  1.548419  2.273628  0.392250  0.515489
 693.000000  1.550246  2.275434  0.402257  0.524801
 694.000000  1.545600  2.271230  0.404942  0.528216
 695.000000  1.548053  2.274130  0.400102  0.523843
 696.000000  1.548852  2.275057  0.399609  0.523553
 697.000000  1.550932  2.276538  0.396909  0.520828
 698.000000  1.548799  2.274351  0.403789  0.527397
 699.000000  1.548084  2.274432  0.403521  0.527213
 700.000000  1.551327  2.278205  0.398196  0.522342
 701.000000  1.550290  2.277126  0.401444  0.525975
 702.000000  1.552221  2.278681  0.397941  0.522421
 703.000000  1.558628  2.284839  0.406218  0.530137
 704.000000  1.550052  2.277806  0.404560  0.527719
 705.000000  1.549807  2.276948  0.401438  0.525121
 706.000000  1.551932  2.279598  0.403852  0.527931
 707.000000  1.552939  2.281031  0.405874  0.529971
 708.000000  1.553509  2.281728  0.404616  0.528587
 709.000000  1.552892  2.280883  0.409510  0.533310
 710.000000  1.556105  2.282868  0.410121  0.533099
 711.000000  1.551539  2.278369  0.397048  0.520262
 712.000000  1.549360  2.277119  0.406399  0.530273
 713.000000  1.552772  2.280839  0.402930  0.527118
 714.000000  1.562529  2.290064  0.404235  0.528800
 715.000000  1.557175  2.285913  0.410539  0.535029
 716.000000  1.553929  2.283315  0.399669  0.524120
 717.000000  1.557861  2.288150  0.404518  0.528889
 718.000000  1.555542  2.286276  0.408666  0.532925
 719.000000  1.554010  2.285315  0.405087  0.529509
 720.000000  1.556784  2.287510  0.402617  0.526949
 721.000000  1.556960  2.288219  0.401463  0.525927
 722.000000  1.556453  2.287709  0.408167  0.532942
 723.000000  1.556866  2.288740  0.396657  0.521480
 724.000000  1.557303  2.289663  0.397013  0.522138
 725.000000  1.552873  2.285234  0.400530  0.526410
 726.000000  1.551394  2.284534  0.395578  0.521251
 727.000000  1.553699  2.287056  0.402666  0.528148
 728.000000  1.554156  2.287465  0.403768  0.529742
 729.000000  1.555127  2.288639  0.406279  0.531876
 730.000000  1.554932  2.287953  0.399366  0.525574
 731.000000  1.555992  2.289292  0.397423  0.523624
 732.000000  1.555905  2.290646  0.402022  0.527802
 733.000000  1.554905  2.289272  0.400570  0.526618
 734.000000  1.556019  2.290360  0.402485  0.528511
 735.000000  1.560512  2.295295  0.402413  0.528404
 736.000000  1.560895  2.295055  0.402650  0.527944
 737.000000  1.558122  2.292240  0.408433  0.533518
 738.000000  1.559178  2.294349  0.405450  0.530959
 739.000000  1.559971  2.295666  0.409039  0.535085
 740.000000  1.561332  2.297012  0.410160  0.536137
 741.000000  1.558011  2.294247  0.403184  0.528652
 742.000000  1.559767  2.294470  0.397561  0.523340
 743.000000  1.561939  2.296311  0.407591  0.533322
 744.000000  1.564625  2.299438  0.407038  0.533179
 745.000000  1.564789  2.299535  0.402881  0.529350
 746.000000  1.565911  2.300060  0.402356  0.528948
 747.000000  1.565447  2.299314  0.401058  0.527184
 748.000000  1.563264  2.297915  0.405425  0.531850
 749.000000  1.567541  2.301897  0.407237  0.533979
 750.000000  1.567154  2.301543  0.404948  0.530943
 751.000000  1.564561  2.299596  0.405799  0.531601
 752.000000  1.562450  2.297766  0.406151  0.532552
 753.000000  1.565251  2.301591  0.406652  0.533522
 754.000000  1.563942  2.300574  0.398153  0.525047
 755.000000  1.563729  2.300432  0.407742  0.535072
 756.000000  1.565324  2.301625  0.408320  0.536139
 757.000000  1.565784  2.301397  0.401953  0.529732
 758.000000  1.564630  2.299329  0.413180  0.540898
 759.000000  1.568400  2.302507  0.409739  0.537238
 760.000000  1.564415  2.299435  0.400804  0.528182
 761.000000  1.565342  2.300546  0.411417  0.538793
 762.000000  1.562302  2.298831  0.413391  0.541215
 763.000000  1.565812  2.301522  0.401514  0.529405
 764.000000  1.565719  2.300305  0.409015  0.537130
 765.000000  1.563205  2.297331  0.411166  0.539546
 766.000000  1.566815  2.300329  0.407054  0.535177
 767.000000  1.564866  2.298429  0.402647  0.530573
 768.000000  1.563740  2.297007  0.413073  0.541572
 769.000000  1.563952  2.298149  0.409898  0.538034
 770.000000  1.565324  2.299553  0.400752  0.529249
 771.000000  1.563377  2.297026  0.406779  0.534970
 772.000000  1.562766  2.295490  0.409696  0.537557
 773.000000  1.570060  2.302414  0.398894  0.526345
 774.000000  1.565544  2.299297  0.406345  0.533916
 775.000000  1.564792  2.297994  0.406133  0.533417
 776.000000  1.569326  2.301957  0.401284  0.529003
 777.000000  1.564727  2.298216  0.405369  0.533107
 778.000000  1.564346  2.297359  0.402870  0.530906
 779.000000  1.567294  2.299484  0.396731  0.525000
 780.000000  1.568331  2.300355  0.406205  0.533797
 781.000000  1.563347  2.295191  0.407558  0.534919
 782.000000  1.567320  2.298003  0.405320  0.533319
 783.000000  1.567029  2.298909  0.406534  0.533997
 784.000000  1.564469  2.297173  0.404812  0.532058
 785.000000  1.560892  2.293861  0.405983  0.533666
 786.000000  1.566815  2.299755  0.405791  0.534001
 787.000000  1.571263  2.303656  0.410356  0.538574
 788.000000  1.573773  2.305910  0.403388  0.531718
 789.000000  1.572198  2.304729  0.399996  0.527894
 790.000000  1.568804  2.301454  0.402012  0.529826
 791.000000  1.570111  2.303235  0.407276  0.535360
 792.000000  1.569771  2.302234  0.408521  0.536967
 793.000000  1.569650  2.301110  0.405708  0.533321
 794.000000  1.569294  2.300196  0.407226  0.534651
 795.000000  1.570510  2.301454  0.402246  0.530405
 796.000000  1.569343  2.301192  0.399413  0.527280
 797.000000  1.572939  2.304755  0.412300  0.540103
 798.000000  1.566919  2.299766  0.404893  0.532953
 799.000000  1.565286  2.298488  0.399780  0.527757
 800.000000  1.568827  2.301018  0.411059  0.538997
 801.000000  1.572913  2.304388  0.403649  0.531396
 802.000000  1.571778  2.303616  0.399141  0.527046
 803.000000  1.577097  2.307638  0.407762  0.535698
 804.000000  1.572497  2.304222  0.406430  0.534634
 805.000000  1.569832  2.302353  0.400766  0.529335
 806.000000  1.569577  2.301738  0.408916  0.537156
 807.000000  1.570725  2.300729  0.407946  0.535737
 808.000000  1.572447  2.302329  0.401182  0.529351
 809.000000  1.574712  2.303810  0.404353  0.532874
 810.000000  1.571082  2.301300  0.405193  0.533582
 811.000000  1.569201  2.299288  0.402740  0.530659
 812.000000  1.571038  2.302016  0.407724  0.535194
 813.000000  1.575033  2.306021  0.411901  0.540067
 814.000000  1.574096  2.304198  0.400762  0.528689
 815.000000  1.571267  2.301606  0.403141  0.531587
 816.000000  1.573858  2.303444  0.409310  0.538230
 817.000000  1.578002  2.307648  0.404220  0.532406
 818.000000  1.576100  2.306022  0.407629  0.535682
 819.000000  1.574910  2.305605  0.411602  0.539848
 820.000000  1.575057  2.305723  0.399945  0.528314
 821.000000  1.571625  2.302116  0.405023  0.533521
 822.000000  1.575319  2.305006  0.408681  0.537481
 823.000000  1.575842  2.304831  0.406448  0.534863
 824.000000  1.572827  2.302969  0.411964  0.539738
 825.000000  1.577254  2.307584  0.411674  0.539494
 826.000000  1.575126  2.306155  0.400972  0.528940
 827.000000  1.574104  2.304301  0.409523  0.537932
 828.000000  1.575368  2.305022  0.410501  0.539257
 829.000000  1.579656  2.308265  0.409099  0.537321
 830.000000  1.575975  2.304854  0.408224  0.536011
 831.000000  1.573717  2.303651  0.414806  0.542533
 832.000000  1.571808  2.302362  0.408972  0.536798
 833.000000  1.571806  2.301527  0.408256  0.536751
 834.000000  1.575534  2.305440  0.406768  0.535642
 835.000000  1.575579  2.305386  0.408809  0.537017
 836.000000  1.575414  2.305041  0.409440  0.537055
 837.000000  1.571557  2.301944  0.405657  0.533282
 838.000000  1.574720  2.305684  0.407502  0.535681
 839.000000  1.577185  2.308004  0.408600  0.536807
 840.000000  1.574505  2.306210  0.411793  0.539943
 841.000000  1.574410  2.305852  0.405337  0.533431
 842.000000  1.577973  2.308930  0.402763  0.530948
 843.000000  1.580119  2.310194  0.411223  0.539506
 844.000000  1.576739  2.306832  0.408845  0.537064
 845.000000  1.579427  2.309435  0.406346  0.534786
 846.000000  1.577475  2.308604  0.404258  0.532778
 847.000000  1.577040  2.308974  0.408133  0.536680
 848.000000  1.577874  2.310598  0.408844  0.537415
 849.000000  1.576809  2.308932  0.412970  0.542093
 850.000000  1.576132  2.307826  0.406173  0.535332
 851.000000  1.574656  2.306035  0.403121  0.532619
 852.000000  1.577964  2.309477  0.404724  0.534595
 853.000000  1.579907  2.311108  0.406900  0.536267
 854.000000  1.576487  2.307857  0.414300  0.543439
 855.000000  1.575297  2.307409  0.413097  0.542084
 856.000000  1.575903  2.308590  0.402640  0.531707
 857.000000  1.579528  2.310986  0.407816  0.537737
 858.000000  1.575776  2.307634  0.402621  0.532643
 859.000000  1.576048  2.307813  0.406568  0.535518
 860.000000  1.575143  2.307267  0.411361  0.540285
 861.000000  1.581929  2.313120  0.410756  0.540035
 862.000000  1.581389  2.311349  0.405128  0.534882
 863.000000  1.579699  2.310859  0.407874  0.537679
 864.000000  1.574195  2.307710  0.406135  0.536279
 865.000000  1.576857  2.309368  0.404643  0.534944
 866.000000  1.578102  2.310490  0.406294  0.536349
 867.000000  1.579442  2.312449  0.411238  0.541127
 868.000000  1.577848  2.311024  0.411586  0.541677
 869.000000  1.577382  2.309218  0.408103  0.537471
 870.000000  1.578176  2.309777  0.405722  0.535967
 871.000000  1.580666  2.312853  0.405223  0.535936
 872.000000  1.580537  2.314261  0.408209  0.538740
 873.000000  1.582842  2.317023  0.413932  0.544295
 874.000000  1.581282  2.314861  0.411936  0.542783
 875.000000  1.580391  2.313194  0.402484  0.533418
 876.000000  1.584268  2.317250  0.408993  0.539681
 877.000000  1.579924  2.312669  0.406552  0.536869
 878.000000  1.583485  2.314588  0.407148  0.537449
 879.000000  1.584847  2.315607  0.414185  0.545067
 880.000000  1.586381  2.318500  0.412921  0.544141
 881.000000  1.584766  2.317258  0.413363  0.544299
 882.000000  1.582831  2.313426  0.410791  0.542136
 883.000000  1.583737  2.314745  0.409227  0.540143
 884.000000  1.585217  2.316906  0.409337  0.540734
 885.000000  1.587820  2.321057  0.413328  0.545365
 886.000000  1.586170  2.319939  0.406998  0.539051
 887.000000  1.583268  2.316529  0.409362  0.540946
 888.000000  1.584016  2.316088  0.411579  0.542977
 889.000000  1.580242  2.313615  0.412782  0.544087
 890.000000  1.582583  2.316601  0.407579  0.539693
 891.000000  1.580979  2.315167  0.412711  0.545054
 892.000000  1.581007  2.315963  0.413077  0.545310
 893.000000  1.581486  2.316524  0.408274  0.540759
 894.000000  1.585605  2.320209  0.407873  0.540480
 895.000000  1.586025  2.320044  0.409570  0.542288
 896.000000  1.588823  2.322020  0.409585  0.542637
 897.000000  1.587950  2.321313  0.411856  0.544466
 898.000000  1.586955  2.322130  0.406132  0.538340
 899.000000  1.587169  2.322504  0.408470  0.541190
 900.000000  1.584740  2.320228  0.409828  0.542729
 901.000000  1.587536  2.322996  0.412161  0.545699
 902.000000  1.583203  2.319035  0.407680  0.540872
 903.000000  1.582289  2.317163  0.407969  0.540955
 904.000000  1.583355  2.318215  0.406230  0.538706
 905.000000  1.587561  2.323004  0.408637  0.540907
 906.000000  1.585826  2.322507  0.413048  0.545420
 907.000000  1.589639  2.324269  0.408622  0.541022
 908.000000  1.589609  2.323706  0.405566  0.537976
 909.000000  1.586072  2.321915  0.406002  0.538232
 910.000000  1.586142  2.322627  0.406875  0.539015
 911.000000  1.592255  2.328905  0.412237  0.544240
 912.000000  1.587953  2.325274  0.410267  0.542519
 913.000000  1.590020  2.326789  0.409957  0.541773
 914.000000  1.587229  2.323995  0.400005  0.532616
 915.000000  1.585095  2.321995  0.407273  0.540491
 916.000000  1.584479  2.322895  0.409699  0.541963
 917.000000  1.585346  2.323989  0.417998  0.549780
 918.000000  1.584235  2.322581  0.412480  0.544420
 919.000000  1.585889  2.323202  0.410027  0.541853
 920.000000  1.584776  2.322481  0.415455  0.547544
 921.000000  1.582489  2.320278  0.408755  0.541768
 922.000000  1.588133  2.324739  0.408956  0.541603
 923.000000  1.587344  2.324810  0.414271  0.546339
 924.000000  1.589327  2.326911  0.402310  0.534498
 925.000000  1.589136  2.327457  0.417487  0.549111
 926.000000  1.590487  2.328861  0.417940  0.549900
 927.000000  1.594585  2.331678  0.408681  0.541926
 928.000000  1.591826  2.329524  0.411534  0.544737
 929.000000  1.591365  2.328619  0.408175  0.540655
 930.000000  1.593574  2.330528  0.406747  0.538913
 931.000000  1.591506  2.328924  0.411741  0.543732
 932.000000  1.593550  2.330125  0.417793  0.550064
 933.000000  1.595245  2.331314  0.407608  0.540099
 934.000000  1.590435  2.326992  0.406147  0.538762
 935.000000  1.592267  2.329580  0.407295  0.539932
 936.000000  1.596558  2.333740  0.409432  0.542321
 937.000000  1.593142  2.330709  0.408352  0.541336
 938.000000  1.593954  2.331230  0.406817  0.539666
 939.000000  1.593368  2.330485  0.405282  0.537876
 940.000000  1.595645  2.333031  0.407699  0.540070
 941.000000  1.592887  2.330796  0.408712  0.541531
 942.000000  1.593857  2.331640  0.408202  0.541399
 943.000000  1.595104  2.333584  0.414274  0.547101
 944.000000  1.596982  2.335038  0.413094  0.545351
 945.000000  1.595439  2.334288  0.410186  0.542532
 946.000000  1.597364  2.336411  0.406014  0.538249
 947.000000  1.598977  2.337860  0.416515  0.548643
 948.000000  1.597425  2.336846  0.414026  0.546150
 949.000000  1.594262  2.333358  0.407318  0.539652
 950.000000  1.599408  2.337181  0.408616  0.541076
 951.000000  1.600589  2.339079  0.416929  0.550097
 952.000000  1.593829  2.333086  0.410611  0.543001
 953.000000  1.591023  2.330667  0.405948  0.537834
 954.000000  1.594621  2.334758  0.413117  0.544856
 955.000000  1.599928  2.340349  0.415409  0.547747
 956.000000  1.597646  2.338208  0.413402  0.546190
 957.000000  1.595184  2.336107  0.407944  0.540663
 958.000000  1.596428  2.336140  0.401952  0.534386
 959.000000  1.599197  2.338530  0.414070  0.545678
 960.000000  1.598108  2.337293  0.414779  0.547112
 961.000000  1.601567  2.340599  0.411930  0.544857
 962.000000  1.597340  2.337399  0.409627  0.542298
 963.000000  1.596405  2.335663  0.409954  0.543173
 964.000000  1.597782  2.335840  0.413186  0.546271
 965.000000  1.594963  2.333586  0.408354  0.541262
 966.000000  1.594674  2.334463  0.406344  0.539581
 967.000000  1.595974  2.334721  0.416211  0.549822
 968.000000  1.594966  2.333756  0.413406  0.546951
 969.000000  1.596422  2.335462  0.410694  0.543473
 970.000000  1.598287  2.336921  0.413125  0.545661
 971.000000  1.598035  2.336261  0.410781  0.542901
 972.000000  1.596801  2.335183  0.410308  0.542863
 973.000000  1.598777  2.338087  0.407761  0.540814
 974.000000  1.597285  2.336850  0.415861  0.548386
 975.000000  1.597416  2.338343  0.414111  0.546097
 976.000000  1.596675  2.337660  0.417376  0.549312
 977.000000  1.597758  2.338094  0.412882  0.544836
 978.000000  1.596934  2.337514  0.408047  0.540883
 979.000000  1.596166  2.336832  0.412354  0.546009
 980.000000  1.596146  2.335546  0.414950  0.548931
 981.000000  1.600440  2.339869  0.411102  0.544660
 982.000000  1.600786  2.340829  0.414620  0.547994
 983.000000  1.600320  2.340593  0.418669  0.551464
 984.000000  1.602363  2.341753  0.412682  0.545874
 985.000000  1.602395  2.341767  0.411277  0.544972
 986.000000  1.602755  2.341488  0.409777  0.543214
 987.000000  1.603582  2.341971  0.409847  0.543196
 988.000000  1.606974  2.345376  0.416147  0.549646
 989.000000  1.605267  2.344889  0.412880  0.546666
 990.000000  1.605304  2.344307  0.408060  0.541453
 991.000000  1.601267  2.340981  0.409038  0.542778
 992.000000  1.604525  2.344730  0.403840  0.538097
 993.000000  1.606461  2.347015  0.411550  0.545215
 994.000000  1.603491  2.344037  0.411875  0.545815
 995.000000  1.601542  2.342617  0.412343  0.546172
 996.000000  1.605983  2.347196  0.407733  0.541382
 997.000000  1.607815  2.348552  0.406341  0.540780
 998.000000  1.605621  2.345797  0.403197  0.538047


==> anc/Figure5.txt <==
#|c|^2     S_OPDM    S_vN
 0.000000  1.386294  0.693147
 0.002500  1.386196  0.724577
 0.005000  1.385910  0.748955
 0.007500  1.385447  0.770600
 0.010000  1.384819  0.790434
 0.012500  1.384037  0.808897
 0.015000  1.383112  0.826249
 0.017500  1.382053  0.842664
 0.020000  1.380872  0.858267
 0.022500  1.379579  0.873152
 0.025000  1.378183  0.887393
 0.027500  1.376695  0.901049
 0.030000  1.375122  0.914171
 0.032500  1.373475  0.926799
 0.035000  1.371763  0.938971
 0.037500  1.369994  0.950716
 0.040000  1.368176  0.962064
 0.042500  1.366319  0.973039
 0.045000  1.364429  0.983662
 0.047500  1.362515  0.993953
 0.050000  1.360584  1.003932
 0.052500  1.358644  1.013614
 0.055000  1.356702  1.023015
 0.057500  1.354764  1.032150
 0.060000  1.352838  1.041031
 0.062500  1.350929  1.049671
 0.065000  1.349045  1.058082
 0.067500  1.347190  1.066275
 0.070000  1.345372  1.074260
 0.072500  1.343595  1.082047
 0.075000  1.341864  1.089645
 0.077500  1.340186  1.097062
 0.080000  1.338564  1.104309
 0.082500  1.337003  1.111391
 0.085000  1.335508  1.118318
 0.087500  1.334082  1.125096
 0.090000  1.332730  1.131732
 0.092500  1.331456  1.138234
 0.095000  1.330262  1.144606
 0.097500  1.329152  1.150856
 0.100000  1.328128  1.156989
 0.102500  1.327194  1.163011
 0.105000  1.326352  1.168927
 0.107500  1.325604  1.174743
 0.110000  1.324952  1.180462
 0.112500  1.324397  1.186090
 0.115000  1.323941  1.191631
 0.117500  1.323585  1.197090
 0.120000  1.323331  1.202470
 0.122500  1.323178  1.207774
 0.125000  1.323126  1.213008
 0.127500  1.323178  1.218173
 0.130000  1.323331  1.223273
 0.132500  1.323585  1.228310
 0.135000  1.323941  1.233288
 0.137500  1.324397  1.238209
 0.140000  1.324952  1.243075
 0.142500  1.325604  1.247887
 0.145000  1.326352  1.252648
 0.147500  1.327194  1.257360
 0.150000  1.328128  1.262022
 0.152500  1.329152  1.266637
 0.155000  1.330262  1.271205
 0.157500  1.331456  1.275726
 0.160000  1.332730  1.280201
 0.162500  1.334082  1.284629
 0.165000  1.335508  1.289011
 0.167500  1.337003  1.293346
 0.170000  1.338564  1.297632
 0.172500  1.340186  1.301869
 0.175000  1.341864  1.306054
 0.177500  1.343595  1.310188
 0.180000  1.345372  1.314266
 0.182500  1.347190  1.318288
 0.185000  1.349045  1.322249
 0.187500  1.350929  1.326148
 0.190000  1.352838  1.329980
 0.192500  1.354764  1.333742
 0.195000  1.356702  1.337430
 0.197500  1.358644  1.341039
 0.200000  1.360584  1.344565
 0.202500  1.362515  1.348003
 0.205000  1.364429  1.351346
 0.207500  1.366319  1.354589
 0.210000  1.368176  1.357725
 0.212500  1.369994  1.360748
 0.215000  1.371763  1.363650
 0.217500  1.373475  1.366424
 0.220000  1.375122  1.369061
 0.222500  1.376695  1.371552
 0.225000  1.378183  1.373889
 0.227500  1.379579  1.376062
 0.230000  1.380872  1.378060
 0.232500  1.382053  1.379872
 0.235000  1.383112  1.381487
 0.237500  1.384037  1.382892
 0.240000  1.384819  1.384075
 0.242500  1.385447  1.385022
 0.245000  1.385910  1.385718
 0.247500  1.386196  1.386147
 0.250000  1.386294  1.386294


==> anc/Figure6a.txt <==
#1/L       W/J=5.0   W/J=6.0   W/J=7.0   W/J=8.0   W/J=9.0   W/J=10.0  W/J=11.0  W/J=12.0  W/J=13.0  W/J=14.0  W/J=15.0
 0.125000  0.752239  0.588626  0.479735  0.397121  0.335564  0.287197  0.255188  0.227476  0.206961  0.189052  0.170342
 0.100000  0.918152  0.693264  0.562853  0.451706  0.377487  0.327189  0.281223  0.246445  0.225092  0.195125  0.187279
 0.083333  1.064249  0.800230  0.613528  0.504297  0.419731  0.356979  0.302514  0.274330  0.234949  0.219401  0.194377
 0.071429  1.219724  0.898715  0.674741  0.550509  0.450348  0.383785  0.335906  0.283181  0.249851  0.224364  0.206679
 0.062500  1.384482  0.972853  0.751551  0.597370  0.486438  0.408474  0.354340  0.309970  0.274432  0.242250  0.215663
 0.055556  1.515905  1.117988  0.806054  0.653328  0.554237  0.437629  0.392287  0.337982  0.282723  0.254469  0.237212


==> anc/Figure6a_inset.txt <==
#1/L       W/J=5.0   W/J=5.0   W/J=15.0  W/J=15.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.125000  0.507856  0.752239  0.136796  0.170342
 0.100000  0.538424  0.918152  0.136434  0.187279
 0.083333  0.553749  1.064249  0.131318  0.194377
 0.071429  0.566933  1.219724  0.128681  0.206679
 0.062500  0.581192  1.384482  0.126043  0.215663
 0.055556  0.577364  1.515905  0.124950  0.237212


==> anc/Figure6b.txt <==
#1/L       W/J=3.0   W/J=4.0   W/J=5.0   W/J=6.0   W/J=7.0
 0.125000  0.792567  0.591000  0.453511  0.374492  0.308636
 0.100000  0.863201  0.618789  0.471199  0.379170  0.318681
 0.083333  0.956105  0.650837  0.484419  0.383959  0.315188
 0.071429  1.038276  0.687881  0.504407  0.400656  0.329009
 0.062500  1.125600  0.719348  0.524971  0.407933  0.333537
 0.055556  1.230035  0.750680  0.537799  0.427146  0.344701


==> anc/Figure6b_inset.txt <==
#1/L       W/J=3.0   W/J=3.0   W/J=7.0   W/J=7.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.125000  0.697446  0.792567  0.286651  0.308636
 0.100000  0.719241  0.863201  0.284553  0.318681
 0.083333  0.742924  0.956105  0.274509  0.315188
 0.071429  0.751153  1.038276  0.273190  0.329009
 0.062500  0.762464  1.125600  0.269260  0.333537
 0.055556  0.757981  1.230035  0.270712  0.344701


==> anc/Figure7a.txt <==
#time      W/J=5.0   W/J=6.0   W/J=7.0   W/J=8.0   W/J=9.0   W/J=10.0  W/J=11.0  W/J=12.0  W/J=13.0  W/J=14.0  W/J=15.0
 0.010000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.018209  0.018407  0.018275  0.018003  0.017794  0.018096  0.017842  0.017768  0.016842  0.017755  0.016845
 0.200000  0.056555  0.056226  0.054793  0.053050  0.051375  0.051500  0.049991  0.048461  0.044297  0.046703  0.042416
 0.300000  0.103875  0.100741  0.095708  0.090397  0.085464  0.084452  0.080731  0.076190  0.067822  0.071577  0.064097
 0.400000  0.153760  0.144696  0.133956  0.123105  0.114581  0.112725  0.107004  0.099402  0.088065  0.092777  0.083059
 0.500000  0.202731  0.184820  0.168047  0.150788  0.140426  0.138540  0.130559  0.119792  0.105892  0.110588  0.099227
 0.600000  0.249617  0.221217  0.200346  0.176390  0.165434  0.162711  0.151627  0.137657  0.122327  0.124848  0.114110
 0.700000  0.295032  0.256215  0.232914  0.202034  0.190082  0.185427  0.170880  0.154609  0.138362  0.137147  0.125802
 0.800000  0.340469  0.291975  0.266380  0.228217  0.213924  0.208228  0.189529  0.171780  0.152759  0.148656  0.136531
 0.900000  0.387191  0.329191  0.300722  0.254908  0.237096  0.231417  0.207433  0.189153  0.166390  0.160218  0.147553
 1.000000  0.435663  0.367645  0.335847  0.281989  0.259672  0.253840  0.225089  0.206666  0.180237  0.172280  0.157656
 1.100000  0.485760  0.406754  0.371871  0.309428  0.282238  0.275166  0.243449  0.223631  0.194178  0.184350  0.169032
 1.200000  0.537117  0.446334  0.408357  0.337147  0.305754  0.295662  0.262153  0.239800  0.208735  0.196061  0.181230
 1.300000  0.589279  0.486241  0.444463  0.365162  0.330314  0.315157  0.280683  0.255509  0.223638  0.207847  0.193020
 1.400000  0.641698  0.525990  0.479599  0.393502  0.354772  0.333790  0.299300  0.271263  0.237869  0.219597  0.204449
 1.500000  0.693910  0.564823  0.513925  0.422093  0.377827  0.352071  0.317990  0.287596  0.251402  0.231143  0.216052
 1.600000  0.745382  0.601958  0.547648  0.450539  0.399053  0.369958  0.335931  0.303803  0.263949  0.242570  0.228485
 1.700000  0.795307  0.636888  0.580416  0.478238  0.418528  0.386924  0.352369  0.319091  0.275652  0.253369  0.240790
 1.800000  0.842809  0.669590  0.611474  0.504543  0.436085  0.402509  0.366891  0.333206  0.287417  0.263424  0.251085
 1.900000  0.887206  0.699966  0.640023  0.528751  0.451784  0.416766  0.379507  0.346315  0.298807  0.273157  0.259116
 2.000000  0.928118  0.727924  0.665915  0.550677  0.465851  0.429778  0.390601  0.358625  0.309117  0.282037  0.265649
 2.100000  0.965398  0.753372  0.689437  0.570492  0.478265  0.441497  0.400470  0.369824  0.318595  0.289458  0.271222
 2.200000  0.999205  0.776337  0.710862  0.588231  0.489157  0.452030  0.408859  0.379617  0.326845  0.295529  0.276119
 2.300000  1.029505  0.796960  0.730354  0.603699  0.499116  0.461507  0.415836  0.387873  0.333427  0.300415  0.280088
 2.400000  1.056675  0.815060  0.747944  0.616764  0.508229  0.469728  0.421754  0.394263  0.338615  0.304470  0.283125
 2.500000  1.080951  0.830529  0.763626  0.627576  0.516255  0.476484  0.427105  0.398672  0.342573  0.308127  0.285102
 2.600000  1.102708  0.843558  0.777630  0.636453  0.523079  0.482006  0.431830  0.400830  0.345393  0.310301  0.286031
 2.700000  1.122346  0.854780  0.789958  0.643701  0.528958  0.486386  0.435955  0.401157  0.347002  0.310954  0.285813
 2.800000  1.140190  0.864473  0.800687  0.649653  0.534134  0.489791  0.439840  0.401077  0.347510  0.311230  0.285249
 2.900000  1.156552  0.872764  0.809987  0.654872  0.538786  0.492538  0.443410  0.401014  0.347399  0.311344  0.285408
 3.000000  1.171638  0.879805  0.818193  0.659697  0.543181  0.494521  0.446269  0.400966  0.347060  0.311379  0.285333
 3.100000  1.185642  0.885836  0.825143  0.663981  0.547549  0.495611  0.448268  0.400859  0.346960  0.311355  0.284750
 3.200000  1.198725  0.890852  0.830407  0.667628  0.551928  0.496675  0.449542  0.400850  0.347354  0.311492  0.284363
 3.300000  1.210935  0.894924  0.834415  0.670818  0.555855  0.498381  0.450620  0.400857  0.348027  0.311565  0.284150
 3.400000  1.222434  0.898491  0.837735  0.673444  0.559205  0.500001  0.451601  0.400131  0.348008  0.311388  0.283544
 3.500000  1.233118  0.901973  0.840629  0.675524  0.561653  0.500842  0.452471  0.398905  0.347352  0.311251  0.282489
 3.600000  1.242978  0.905481  0.843617  0.677434  0.563008  0.501320  0.453074  0.398088  0.346880  0.311412  0.281310
 3.700000  1.251945  0.908944  0.846531  0.679315  0.563442  0.502102  0.453624  0.398035  0.347193  0.312134  0.279492
 3.800000  1.259936  0.912071  0.849155  0.681075  0.563631  0.502986  0.454122  0.397972  0.348243  0.312757  0.277519
 3.900000  1.267096  0.914451  0.851392  0.682631  0.563792  0.503808  0.454444  0.398315  0.349184  0.313275  0.276277
 4.000000  1.273691  0.916098  0.853467  0.683881  0.564103  0.504933  0.454687  0.399079  0.349388  0.313728  0.275905
 4.100000  1.279961  0.917166  0.855494  0.685049  0.564580  0.506211  0.455037  0.399137  0.349146  0.313564  0.275619
 4.200000  1.286013  0.917878  0.857563  0.686026  0.565192  0.507181  0.455360  0.398360  0.348843  0.312731  0.274713
 4.300000  1.291873  0.918407  0.859610  0.686735  0.565552  0.507792  0.455354  0.397364  0.348558  0.311074  0.273551
 4.400000  1.297550  0.919238  0.861472  0.687051  0.565605  0.508517  0.455052  0.397376  0.348363  0.309076  0.272504
 4.500000  1.303015  0.920739  0.862939  0.687138  0.565393  0.509383  0.454765  0.399329  0.348291  0.307248  0.271310
 4.600000  1.308388  0.922895  0.864086  0.686959  0.564791  0.510083  0.454386  0.401929  0.347968  0.305226  0.269797
 4.700000  1.313490  0.925371  0.864877  0.686127  0.563892  0.510193  0.453401  0.403215  0.347394  0.303916  0.268305
 4.800000  1.318156  0.927565  0.865132  0.684612  0.563369  0.509195  0.451689  0.402630  0.347014  0.303533  0.266947
 4.900000  1.322196  0.929025  0.864962  0.682713  0.563474  0.507056  0.449786  0.400767  0.346432  0.302877  0.265465
 5.000000  1.325553  0.929570  0.864565  0.680887  0.564244  0.504624  0.447861  0.398928  0.345134  0.301586  0.264346
 5.100000  1.328325  0.929287  0.864062  0.679369  0.564848  0.502578  0.445800  0.397580  0.343341  0.300128  0.263406
 5.200000  1.330784  0.928715  0.863582  0.678167  0.564863  0.500783  0.443575  0.396011  0.341798  0.299266  0.261616
 5.300000  1.333255  0.928165  0.863421  0.676955  0.564298  0.498856  0.441304  0.393486  0.340852  0.298306  0.259721
 5.400000  1.336047  0.927883  0.863523  0.675197  0.563397  0.496816  0.439266  0.390350  0.339743  0.296720  0.258127
 5.500000  1.339273  0.928066  0.863575  0.672443  0.562468  0.495075  0.437943  0.388075  0.338298  0.295951  0.256334
 5.600000  1.342873  0.928806  0.863197  0.669017  0.561666  0.493858  0.437151  0.386577  0.337105  0.295790  0.255561
 5.700000  1.346506  0.930054  0.862371  0.665984  0.560869  0.493263  0.436292  0.384105  0.336016  0.294509  0.255609
 5.800000  1.350049  0.931771  0.861793  0.664663  0.559707  0.493473  0.434911  0.381322  0.334908  0.292247  0.256001
 5.900000  1.353679  0.934228  0.862461  0.665067  0.558479  0.494351  0.434028  0.380383  0.334148  0.290096  0.256988
 6.000000  1.357740  0.937741  0.864776  0.666936  0.557825  0.495304  0.435186  0.380600  0.334058  0.287867  0.258598
 6.100000  1.362559  0.942758  0.868206  0.670018  0.558278  0.496033  0.437755  0.380697  0.334960  0.286872  0.261562
 6.200000  1.368466  0.949199  0.871817  0.673688  0.559797  0.496859  0.439897  0.380350  0.336447  0.288581  0.263930
 6.300000  1.375263  0.956566  0.875143  0.677603  0.562183  0.498362  0.441497  0.379707  0.337831  0.291602  0.265758
 6.400000  1.382590  0.964100  0.878752  0.681963  0.565147  0.500823  0.443574  0.380768  0.340691  0.294745  0.267846
 6.500000  1.390052  0.971218  0.883223  0.687162  0.568719  0.504089  0.445893  0.383817  0.344979  0.298067  0.269269
 6.600000  1.397584  0.977975  0.888629  0.693026  0.573387  0.507479  0.448197  0.386397  0.348505  0.300729  0.270924
 6.700000  1.404881  0.984714  0.894164  0.698926  0.579268  0.510575  0.451348  0.388409  0.351007  0.302562  0.273050
 6.800000  1.411997  0.991733  0.899308  0.704650  0.585963  0.513371  0.455582  0.391606  0.353306  0.305459  0.275820
 6.900000  1.419143  0.999079  0.904160  0.710458  0.592947  0.515857  0.460055  0.396566  0.356296  0.308786  0.278532
 7.000000  1.426505  1.006540  0.909302  0.716650  0.599813  0.517905  0.464524  0.402765  0.360020  0.310075  0.280255
 7.100000  1.434044  1.013811  0.915047  0.722850  0.606379  0.519764  0.468904  0.409553  0.363909  0.309981  0.282713
 7.200000  1.441749  1.020760  0.921155  0.728567  0.611471  0.522031  0.472873  0.416947  0.367693  0.310422  0.286167
 7.300000  1.449397  1.027436  0.927235  0.733725  0.614240  0.524623  0.476500  0.424744  0.371113  0.312586  0.289001
 7.400000  1.456731  1.033719  0.933089  0.738600  0.615692  0.527265  0.479552  0.431243  0.375017  0.316324  0.290946
 7.500000  1.463609  1.039334  0.939158  0.742978  0.616979  0.530099  0.481449  0.435589  0.379760  0.320444  0.292255
 7.600000  1.469925  1.044139  0.945295  0.746857  0.618239  0.533374  0.482602  0.438396  0.384169  0.324271  0.292216
 7.700000  1.475694  1.048058  0.951013  0.750656  0.619479  0.536768  0.483820  0.440799  0.387774  0.327524  0.291447
 7.800000  1.480987  1.051394  0.955950  0.754270  0.621073  0.539944  0.484895  0.443172  0.390351  0.330434  0.291111
 7.900000  1.485934  1.054542  0.960029  0.757435  0.623104  0.543205  0.485275  0.445661  0.391404  0.333697  0.291089
 8.000000  1.490561  1.057871  0.963564  0.759985  0.625130  0.546401  0.485183  0.447793  0.391707  0.336918  0.291310
 8.100000  1.495033  1.061463  0.966963  0.762244  0.626879  0.548779  0.485449  0.449150  0.392137  0.339687  0.291793
 8.200000  1.499376  1.064802  0.970231  0.764432  0.628451  0.549762  0.486158  0.449871  0.392702  0.342143  0.292510
 8.300000  1.503281  1.067397  0.973358  0.766656  0.629919  0.549860  0.486850  0.450313  0.393091  0.343808  0.293044
 8.400000  1.506744  1.069212  0.976138  0.769063  0.630867  0.549860  0.487441  0.450806  0.393103  0.344531  0.293440
 8.500000  1.509625  1.070337  0.978367  0.771461  0.631162  0.549951  0.488104  0.451278  0.392593  0.344849  0.293849
 8.600000  1.512091  1.071002  0.980100  0.773974  0.631099  0.550331  0.488913  0.451638  0.391747  0.345137  0.294504
 8.700000  1.514271  1.071485  0.981599  0.776472  0.631186  0.551165  0.490162  0.451385  0.390790  0.345365  0.295913
 8.800000  1.516385  1.072110  0.982838  0.778771  0.631662  0.552382  0.492163  0.450771  0.389798  0.345689  0.297615
 8.900000  1.518487  1.072846  0.983792  0.781085  0.632613  0.553786  0.494427  0.450320  0.388342  0.346034  0.299217
 9.000000  1.520854  1.073770  0.984462  0.783526  0.633999  0.555286  0.496413  0.449918  0.385871  0.345853  0.300347
 9.100000  1.523570  1.074874  0.985037  0.785402  0.635304  0.556771  0.498052  0.449571  0.383625  0.344709  0.300990
 9.200000  1.526538  1.076043  0.985477  0.786310  0.636189  0.557788  0.499322  0.449242  0.382726  0.343286  0.301341
 9.300000  1.529644  1.077216  0.985474  0.786622  0.637267  0.558400  0.500090  0.448548  0.382349  0.341746  0.301583
 9.400000  1.532776  1.078478  0.985010  0.787186  0.639318  0.558668  0.500642  0.447742  0.382235  0.340069  0.302117
 9.500000  1.535891  1.079780  0.984563  0.788174  0.642235  0.558742  0.501527  0.446660  0.382513  0.338734  0.303326
 9.600000  1.538966  1.081050  0.984510  0.789030  0.645066  0.558925  0.503266  0.445057  0.383135  0.337664  0.305075
 9.700000  1.542011  1.082299  0.984890  0.789325  0.647245  0.559026  0.505679  0.443666  0.384166  0.336628  0.306719
 9.800000  1.545083  1.083487  0.985401  0.789360  0.649199  0.558936  0.507876  0.443235  0.385595  0.335692  0.307899
 9.900000  1.548415  1.084528  0.985826  0.789487  0.651498  0.558568  0.509105  0.443689  0.387431  0.334800  0.308532
 10.000000  1.551970  1.085501  0.986223  0.790006  0.654187  0.558195  0.509561  0.444525  0.389636  0.333923  0.309138
 10.100000  1.555590  1.086321  0.986557  0.790898  0.657015  0.557836  0.509659  0.445156  0.391517  0.332899  0.310082
 10.200000  1.559244  1.087035  0.986908  0.791913  0.659659  0.557448  0.509157  0.445116  0.392880  0.331792  0.310901
 10.300000  1.562710  1.087724  0.987331  0.792745  0.661818  0.557083  0.508290  0.444771  0.393974  0.331176  0.310908
 10.400000  1.565969  1.088521  0.987521  0.793222  0.663238  0.556433  0.507608  0.444464  0.395345  0.331131  0.309938
 10.500000  1.568960  1.089407  0.987189  0.793677  0.664345  0.554783  0.506853  0.444128  0.397013  0.331201  0.308402
 10.600000  1.571715  1.090307  0.986402  0.794378  0.665732  0.552421  0.505472  0.443529  0.398375  0.331236  0.306635
 10.700000  1.574396  1.091251  0.985317  0.795308  0.667501  0.550071  0.503615  0.442599  0.399134  0.330863  0.305461
 10.800000  1.577042  1.092222  0.984226  0.796296  0.669499  0.548208  0.501683  0.441914  0.399275  0.330058  0.304042
 10.900000  1.579869  1.093259  0.983240  0.797292  0.671534  0.546587  0.499712  0.441608  0.399068  0.329273  0.302551
 11.000000  1.582893  1.094405  0.982440  0.798240  0.673369  0.544844  0.497833  0.440852  0.398317  0.328754  0.301624
 11.100000  1.586031  1.095601  0.982027  0.798957  0.674661  0.543029  0.495931  0.439556  0.396799  0.328191  0.300539
 11.200000  1.589216  1.096526  0.981806  0.798894  0.675206  0.541508  0.493826  0.438464  0.394654  0.327931  0.299544
 11.300000  1.592270  1.097090  0.981541  0.798120  0.674869  0.540325  0.491984  0.437792  0.391934  0.327874  0.298914
 11.400000  1.595290  1.097330  0.981156  0.797678  0.673453  0.539326  0.490568  0.437476  0.389012  0.327395  0.298231
 11.500000  1.598180  1.097362  0.980680  0.798249  0.670934  0.538714  0.488762  0.437702  0.386082  0.326505  0.296953
 11.600000  1.600803  1.097209  0.980323  0.799376  0.667708  0.538785  0.486236  0.438558  0.383557  0.325639  0.295801
 11.700000  1.603099  1.096659  0.980238  0.799936  0.664460  0.539543  0.483729  0.439451  0.381561  0.325113  0.295811
 11.800000  1.604808  1.095622  0.980467  0.799372  0.661663  0.540700  0.482003  0.439595  0.379645  0.324255  0.295664
 11.900000  1.605894  1.094238  0.980922  0.798003  0.659491  0.541884  0.480942  0.439084  0.378125  0.323199  0.294736
 12.000000  1.606297  1.092794  0.981396  0.796778  0.657916  0.542764  0.480315  0.437495  0.377064  0.322339  0.292876
 12.100000  1.605963  1.091563  0.982065  0.796250  0.656883  0.542949  0.480052  0.434955  0.375271  0.322094  0.291321
 12.200000  1.605061  1.090719  0.982956  0.796053  0.655962  0.542476  0.480280  0.433363  0.373278  0.323368  0.290731
 12.300000  1.603860  1.090348  0.983908  0.795415  0.654554  0.541939  0.481329  0.433658  0.372699  0.325743  0.290187
 12.400000  1.602709  1.090627  0.984704  0.794111  0.653009  0.541903  0.482964  0.435269  0.373212  0.327664  0.289866
 12.500000  1.601860  1.091710  0.985157  0.792679  0.652034  0.542213  0.484232  0.437716  0.374106  0.328953  0.289983
 12.600000  1.601533  1.093355  0.985367  0.791970  0.651758  0.542564  0.485124  0.439758  0.375072  0.330799  0.290471
 12.700000  1.601707  1.095427  0.985614  0.792121  0.651627  0.543145  0.486455  0.440898  0.376561  0.332930  0.291335
 12.800000  1.602254  1.097769  0.986032  0.792977  0.651338  0.544144  0.488839  0.442310  0.379258  0.334197  0.292385
 12.900000  1.603145  1.099975  0.986950  0.794379  0.651235  0.545823  0.491875  0.443467  0.382211  0.335067  0.292775
 13.000000  1.604508  1.102015  0.988821  0.795979  0.652090  0.548342  0.495097  0.444370  0.384352  0.335309  0.293579
 13.100000  1.606397  1.104204  0.991584  0.797343  0.654149  0.551673  0.498585  0.446110  0.386081  0.334325  0.295088
 13.200000  1.608803  1.106947  0.994995  0.798054  0.656710  0.555518  0.501935  0.448539  0.387817  0.332491  0.296498
 13.300000  1.611727  1.110413  0.998890  0.798562  0.658951  0.559798  0.505127  0.450718  0.389899  0.330719  0.298297
 13.400000  1.615084  1.114612  1.003308  0.799794  0.660711  0.564503  0.508347  0.451951  0.392496  0.329322  0.300026
 13.500000  1.618744  1.119389  1.008192  0.801925  0.662498  0.569118  0.511294  0.452346  0.394577  0.328957  0.301673
 13.600000  1.622609  1.124424  1.013276  0.804766  0.664808  0.572935  0.513733  0.452365  0.396399  0.329631  0.303064
 13.700000  1.626547  1.129512  1.017929  0.808109  0.667522  0.575538  0.516034  0.451994  0.398618  0.330282  0.304063
 13.800000  1.630721  1.134720  1.021902  0.811529  0.670243  0.577188  0.518498  0.451371  0.400230  0.330414  0.306334
 13.900000  1.635327  1.140165  1.025305  0.814878  0.672513  0.578619  0.520348  0.450710  0.401067  0.330330  0.309225
 14.000000  1.640478  1.145816  1.028400  0.817857  0.674460  0.579965  0.521401  0.449805  0.402015  0.330416  0.311583
 14.100000  1.646061  1.151284  1.031572  0.820678  0.676704  0.580753  0.522395  0.448986  0.402666  0.330880  0.313344
 14.200000  1.651872  1.156433  1.034621  0.823514  0.679781  0.580859  0.523759  0.448504  0.402899  0.331383  0.314022
 14.300000  1.657653  1.161093  1.037298  0.826232  0.683551  0.580955  0.525402  0.448550  0.403260  0.331508  0.314289
 14.400000  1.662910  1.165228  1.039443  0.828274  0.687225  0.581280  0.527240  0.449595  0.403645  0.331784  0.314418
 14.500000  1.667339  1.168894  1.041060  0.829564  0.689923  0.581381  0.529289  0.451214  0.403645  0.331561  0.314031
 14.600000  1.670689  1.171990  1.042151  0.830762  0.691599  0.581450  0.531489  0.452484  0.403163  0.330693  0.313779
 14.700000  1.673079  1.174400  1.043020  0.832415  0.693032  0.582154  0.533631  0.453424  0.402160  0.329301  0.313709
 14.800000  1.674851  1.175915  1.043989  0.834152  0.694432  0.583287  0.535332  0.454338  0.401083  0.328142  0.314027
 14.900000  1.676373  1.176469  1.045214  0.835334  0.695775  0.584362  0.536187  0.455261  0.400222  0.328519  0.315242
 15.000000  1.677937  1.176181  1.046935  0.836160  0.696793  0.585260  0.536576  0.455823  0.399340  0.330129  0.316158
 15.100000  1.679811  1.175217  1.049184  0.836943  0.697535  0.586100  0.537179  0.456051  0.398854  0.332023  0.315966
 15.200000  1.681848  1.173794  1.051434  0.838139  0.697921  0.586791  0.538210  0.457077  0.399014  0.333638  0.315042
 15.300000  1.683789  1.172269  1.053576  0.839678  0.698108  0.586765  0.539318  0.459182  0.399504  0.335070  0.314291
 15.400000  1.685518  1.170942  1.055656  0.841192  0.698660  0.585925  0.540266  0.461262  0.400483  0.336514  0.314057
 15.500000  1.686944  1.169838  1.057947  0.842406  0.700283  0.585036  0.541001  0.462649  0.402170  0.337651  0.313696
 15.600000  1.688224  1.168851  1.060656  0.843446  0.702524  0.584712  0.541560  0.463733  0.404523  0.338213  0.313796
 15.700000  1.689558  1.167973  1.063534  0.844582  0.704554  0.584843  0.542264  0.465172  0.407277  0.338217  0.314156
 15.800000  1.691056  1.167435  1.066290  0.845763  0.706335  0.585119  0.542668  0.466845  0.409852  0.337776  0.313989
 15.900000  1.692862  1.167449  1.068723  0.846889  0.707830  0.585567  0.542278  0.468099  0.411699  0.337113  0.313784
 16.000000  1.694923  1.168085  1.070793  0.847875  0.709292  0.585921  0.541776  0.468787  0.413435  0.336461  0.313582
 16.100000  1.697149  1.169183  1.072744  0.848891  0.710801  0.586166  0.541579  0.469516  0.414562  0.335882  0.313248
 16.200000  1.699548  1.170519  1.074558  0.850234  0.711831  0.586313  0.541775  0.470259  0.415151  0.335825  0.312950
 16.300000  1.702034  1.171824  1.076142  0.851940  0.712120  0.586462  0.542814  0.470510  0.415799  0.336431  0.313504
 16.400000  1.704477  1.172919  1.077499  0.853693  0.711664  0.586621  0.544374  0.470575  0.416119  0.337391  0.314341
 16.500000  1.706965  1.174013  1.078872  0.855405  0.710710  0.587076  0.545173  0.470101  0.415878  0.338245  0.315068
 16.600000  1.709145  1.175352  1.080153  0.857281  0.709497  0.588028  0.545174  0.469197  0.415230  0.339121  0.316546
 16.700000  1.711134  1.177073  1.081040  0.859490  0.708179  0.589356  0.545033  0.468950  0.414096  0.340221  0.318083
 16.800000  1.712880  1.179070  1.081308  0.861213  0.706722  0.590531  0.544307  0.469127  0.412787  0.341614  0.318734
 16.900000  1.714382  1.180991  1.080921  0.861835  0.704976  0.591359  0.542670  0.469065  0.410651  0.342506  0.318522
 17.000000  1.715604  1.182714  1.080059  0.861560  0.702727  0.591725  0.540616  0.468821  0.407418  0.342872  0.317793
 17.100000  1.716577  1.184135  1.078974  0.861220  0.700362  0.591628  0.538653  0.468315  0.404133  0.342925  0.316620
 17.200000  1.717298  1.185187  1.077743  0.861266  0.698054  0.591084  0.537243  0.467951  0.401227  0.341840  0.314792
 17.300000  1.717879  1.185884  1.076320  0.861642  0.696083  0.590314  0.536420  0.467946  0.398763  0.340320  0.313223
 17.400000  1.718330  1.186180  1.074680  0.861893  0.694402  0.589539  0.535950  0.468104  0.396667  0.339046  0.312577
 17.500000  1.718858  1.185826  1.072846  0.861540  0.692930  0.588537  0.535340  0.468456  0.394626  0.338001  0.311948
 17.600000  1.719568  1.184798  1.070814  0.860541  0.691348  0.587318  0.534727  0.469000  0.392455  0.337665  0.310893
 17.700000  1.720360  1.183244  1.068536  0.859470  0.689484  0.586339  0.534404  0.468735  0.390549  0.338173  0.310161
 17.800000  1.721121  1.181524  1.066184  0.859326  0.687420  0.586165  0.533795  0.466877  0.389341  0.338571  0.309473
 17.900000  1.721838  1.179925  1.064050  0.860257  0.685410  0.586569  0.532380  0.464275  0.388709  0.338212  0.308784
 18.000000  1.722573  1.178475  1.062300  0.861620  0.683797  0.587018  0.530800  0.462253  0.388938  0.337064  0.308196
 18.100000  1.723434  1.177290  1.060993  0.862818  0.682847  0.587381  0.529795  0.460535  0.389580  0.335584  0.308181
 18.200000  1.724598  1.176345  1.060429  0.863708  0.682694  0.587588  0.529217  0.459157  0.389636  0.334883  0.308505
 18.300000  1.726128  1.175554  1.060569  0.864582  0.683070  0.587248  0.528719  0.458334  0.389043  0.334848  0.308199
 18.400000  1.727766  1.175007  1.060990  0.865279  0.683474  0.586420  0.528729  0.456796  0.388161  0.335060  0.306887
 18.500000  1.729339  1.174903  1.061079  0.865609  0.683456  0.586444  0.529716  0.454267  0.386846  0.335178  0.304590
 18.600000  1.730629  1.175455  1.060548  0.865723  0.683005  0.587890  0.531462  0.452199  0.385191  0.334942  0.303053
 18.700000  1.731622  1.176667  1.059291  0.866233  0.682296  0.589357  0.533239  0.450607  0.383835  0.335115  0.303226
 18.800000  1.732468  1.178441  1.057850  0.867259  0.681742  0.589906  0.534720  0.449153  0.383495  0.335962  0.304105
 18.900000  1.733230  1.180467  1.056782  0.868119  0.681803  0.590362  0.536247  0.448076  0.383713  0.337264  0.305847
 19.000000  1.734086  1.182499  1.056343  0.868441  0.682941  0.591625  0.538233  0.446384  0.384884  0.339915  0.307547
 19.100000  1.734968  1.184616  1.056421  0.868364  0.685506  0.592915  0.540895  0.444571  0.387181  0.342160  0.309407
 19.200000  1.735950  1.187027  1.056646  0.868006  0.688940  0.593325  0.543401  0.443980  0.389943  0.342484  0.312625
 19.300000  1.737136  1.189646  1.056991  0.867466  0.692369  0.593059  0.545524  0.444386  0.392263  0.341907  0.316694
 19.400000  1.738705  1.192349  1.057519  0.867400  0.695671  0.592812  0.547714  0.445788  0.394350  0.341707  0.320072
 19.500000  1.740737  1.195001  1.058508  0.868431  0.698857  0.592484  0.550286  0.447842  0.396944  0.342160  0.321348
 19.600000  1.743319  1.197465  1.060139  0.870559  0.701461  0.591643  0.553362  0.450648  0.399091  0.343502  0.321658
 19.700000  1.746234  1.199945  1.062340  0.873412  0.703133  0.590616  0.556360  0.454540  0.400267  0.345443  0.321348
 19.800000  1.749255  1.202646  1.065107  0.876657  0.704091  0.590448  0.558490  0.458930  0.401188  0.347351  0.320111
 19.900000  1.752111  1.205605  1.068112  0.880289  0.705009  0.591515  0.559352  0.463063  0.402374  0.348443  0.317788
 20.000000  1.754657  1.208657  1.071003  0.883942  0.706171  0.593315  0.559418  0.467230  0.404137  0.349362  0.315520
 20.100000  1.756777  1.211532  1.073311  0.886798  0.707345  0.595209  0.559150  0.470976  0.406048  0.350959  0.314989
 20.200000  1.758385  1.213950  1.074672  0.888616  0.708514  0.596804  0.558724  0.474217  0.407757  0.352476  0.315854
 20.300000  1.759634  1.215794  1.075267  0.889892  0.710126  0.597994  0.558254  0.477139  0.408915  0.352957  0.317602
 20.400000  1.760591  1.216942  1.075433  0.891273  0.712534  0.599232  0.558100  0.479536  0.409323  0.352416  0.319964
 20.500000  1.761425  1.217423  1.075552  0.892473  0.715314  0.601136  0.558124  0.480961  0.409165  0.351429  0.322749
 20.600000  1.762343  1.217540  1.075877  0.893079  0.717546  0.603648  0.557805  0.481148  0.408943  0.350683  0.325503
 20.700000  1.763390  1.217451  1.076221  0.893212  0.718692  0.606077  0.557182  0.480436  0.409141  0.350220  0.327170
 20.800000  1.764446  1.217371  1.076361  0.893307  0.719117  0.607406  0.557052  0.479280  0.409902  0.349607  0.327531
 20.900000  1.765560  1.217611  1.076240  0.893610  0.719376  0.607249  0.557878  0.477677  0.410947  0.348823  0.327178
 21.000000  1.766605  1.218363  1.076131  0.894028  0.720207  0.606250  0.559444  0.476041  0.412287  0.348504  0.326451
 21.100000  1.767310  1.219616  1.076218  0.894168  0.721694  0.605121  0.560913  0.475281  0.413843  0.349551  0.325630
 21.200000  1.767592  1.221153  1.076601  0.893618  0.723451  0.604082  0.561664  0.475096  0.415038  0.350871  0.324752
 21.300000  1.767416  1.222767  1.077121  0.892658  0.724915  0.602743  0.562097  0.474921  0.415384  0.351549  0.323871
 21.400000  1.766797  1.224141  1.077853  0.891823  0.725827  0.600893  0.562626  0.474684  0.415259  0.352599  0.323465
 21.500000  1.766086  1.225213  1.079134  0.891171  0.726345  0.598928  0.563191  0.474644  0.415037  0.354715  0.323345
 21.600000  1.765487  1.225893  1.081108  0.890694  0.726744  0.597142  0.563405  0.474875  0.414557  0.356586  0.323025
 21.700000  1.765252  1.226155  1.083562  0.890371  0.727270  0.596126  0.563165  0.475011  0.414269  0.357470  0.322676
 21.800000  1.765590  1.226072  1.086121  0.890267  0.728165  0.596087  0.562495  0.474822  0.414360  0.357951  0.322205
 21.900000  1.766471  1.225826  1.088425  0.890324  0.729170  0.596779  0.561621  0.474160  0.414784  0.358109  0.321832
 22.000000  1.767900  1.225570  1.090278  0.890453  0.730029  0.597822  0.560985  0.473098  0.415429  0.358485  0.322356
 22.100000  1.769632  1.225156  1.091693  0.890759  0.730625  0.598956  0.560381  0.472150  0.415495  0.358798  0.323465
 22.200000  1.771564  1.224462  1.092741  0.891315  0.731069  0.599901  0.559233  0.471334  0.414858  0.358736  0.324041
 22.300000  1.773703  1.223685  1.093378  0.891970  0.731427  0.600704  0.557781  0.470191  0.414282  0.358413  0.324353
 22.400000  1.775918  1.223010  1.093773  0.892228  0.731511  0.601275  0.556229  0.469291  0.414184  0.357550  0.324657
 22.500000  1.778048  1.222499  1.093903  0.892010  0.730996  0.601948  0.554533  0.468915  0.413970  0.355606  0.324754
 22.600000  1.780068  1.222221  1.093691  0.891626  0.729921  0.602622  0.553491  0.468433  0.413396  0.352580  0.324957
 22.700000  1.781901  1.222037  1.093149  0.891595  0.728594  0.603067  0.553130  0.467847  0.412879  0.348660  0.324551
 22.800000  1.783660  1.221699  1.092285  0.892143  0.727618  0.603278  0.552664  0.467343  0.412552  0.344705  0.323617
 22.900000  1.785391  1.221142  1.091435  0.892868  0.727169  0.603367  0.552009  0.466804  0.411944  0.342103  0.322723
 23.000000  1.786893  1.220466  1.090597  0.893493  0.726698  0.603258  0.551482  0.466742  0.411431  0.340268  0.321819
 23.100000  1.788153  1.220051  1.089706  0.894170  0.726186  0.602844  0.551422  0.467800  0.411187  0.338361  0.320316
 23.200000  1.789307  1.220144  1.088588  0.894618  0.725652  0.601936  0.552053  0.469528  0.410601  0.336987  0.318642
 23.300000  1.790402  1.220876  1.087265  0.894414  0.725306  0.600572  0.553226  0.471173  0.409750  0.336141  0.317478
 23.400000  1.791422  1.222223  1.085861  0.893714  0.725341  0.599185  0.554296  0.471959  0.408715  0.334708  0.316338
 23.500000  1.792466  1.223913  1.084702  0.892799  0.725680  0.598094  0.555011  0.471545  0.407310  0.332873  0.315186
 23.600000  1.793635  1.225785  1.083931  0.891925  0.726013  0.597400  0.555529  0.470408  0.406350  0.331783  0.314738
 23.700000  1.794829  1.227438  1.083410  0.890975  0.726145  0.596604  0.555190  0.469385  0.406006  0.331943  0.314822
 23.800000  1.795902  1.228776  1.082906  0.890063  0.725918  0.595305  0.553763  0.469137  0.405612  0.333199  0.314623
 23.900000  1.796840  1.229939  1.082167  0.889790  0.724901  0.593881  0.552278  0.469318  0.404980  0.335433  0.314004
 24.000000  1.797573  1.231020  1.081326  0.890139  0.723106  0.592976  0.551527  0.469470  0.404209  0.337798  0.312931
 24.100000  1.797989  1.232147  1.080473  0.890944  0.721121  0.592522  0.551392  0.469181  0.403541  0.340307  0.312156
 24.200000  1.798104  1.233161  1.079564  0.892089  0.719530  0.592264  0.551447  0.468094  0.403063  0.342735  0.311135
 24.300000  1.797831  1.233818  1.078529  0.893019  0.718407  0.592225  0.551522  0.466469  0.402437  0.343961  0.310029
 24.400000  1.797333  1.234059  1.077556  0.893317  0.717546  0.592386  0.551344  0.465323  0.401817  0.344711  0.309099
 24.500000  1.796648  1.233897  1.076801  0.892754  0.716741  0.592344  0.551051  0.464881  0.401588  0.345402  0.308228
 24.600000  1.795949  1.233678  1.076334  0.891431  0.716101  0.591898  0.551371  0.464823  0.401720  0.345533  0.308093
 24.700000  1.795404  1.233765  1.076221  0.889821  0.715942  0.591461  0.552382  0.464666  0.401939  0.346592  0.308398
 24.800000  1.795098  1.234418  1.076300  0.888185  0.716170  0.591357  0.553339  0.463776  0.402169  0.348688  0.309497
 24.900000  1.795077  1.235569  1.076480  0.886523  0.716523  0.591718  0.554194  0.462728  0.403212  0.350056  0.311222
 25.000000  1.795433  1.237003  1.076923  0.885182  0.716574  0.592517  0.555215  0.462342  0.405123  0.350880  0.312461
 25.100000  1.796050  1.238583  1.077788  0.884651  0.716389  0.593113  0.555794  0.462586  0.407252  0.352098  0.313900
 25.200000  1.796922  1.240116  1.078950  0.885100  0.715926  0.592985  0.555517  0.463462  0.409179  0.353637  0.315314
 25.300000  1.797980  1.241562  1.080166  0.885996  0.715442  0.592121  0.555076  0.464129  0.411194  0.355204  0.316335
 25.400000  1.799046  1.243110  1.081301  0.886866  0.714910  0.590860  0.554878  0.464322  0.413207  0.356413  0.317784
 25.500000  1.800055  1.244711  1.082318  0.887672  0.714591  0.589845  0.554334  0.464939  0.414942  0.355798  0.319707
 25.600000  1.800810  1.246186  1.083500  0.888850  0.714829  0.589946  0.553616  0.465238  0.416242  0.353566  0.321068
 25.700000  1.801416  1.247455  1.084973  0.890664  0.715832  0.591695  0.553517  0.464768  0.416729  0.351898  0.320731
 25.800000  1.801897  1.248400  1.086836  0.892891  0.717675  0.594197  0.553979  0.464624  0.417278  0.350470  0.319506
 25.900000  1.802558  1.249202  1.088971  0.895065  0.720498  0.596608  0.554371  0.464792  0.418283  0.348347  0.318789
 26.000000  1.803679  1.249955  1.091149  0.897110  0.723985  0.599030  0.555056  0.464937  0.418599  0.346443  0.319093
 26.100000  1.805264  1.250495  1.093334  0.898858  0.727520  0.601549  0.556911  0.465207  0.418619  0.345109  0.319900
 26.200000  1.807327  1.250816  1.095560  0.900155  0.730761  0.603809  0.559524  0.465875  0.419465  0.344823  0.320705
 26.300000  1.809756  1.251053  1.097730  0.900903  0.733546  0.605985  0.561785  0.467484  0.420513  0.344876  0.321368
 26.400000  1.812351  1.251316  1.099985  0.901263  0.735589  0.608561  0.562968  0.470235  0.421427  0.344530  0.321526
 26.500000  1.814902  1.251573  1.102418  0.902001  0.737018  0.611360  0.562820  0.473661  0.422861  0.344766  0.321420
 26.600000  1.817185  1.251698  1.105081  0.903834  0.738233  0.613917  0.561809  0.476766  0.424321  0.345332  0.321763
 26.700000  1.819175  1.251583  1.107773  0.906863  0.739362  0.615991  0.560705  0.478789  0.425114  0.345277  0.321988
 26.800000  1.820869  1.251367  1.110187  0.910079  0.740290  0.617697  0.560233  0.479473  0.425564  0.345519  0.321576
 26.900000  1.822164  1.251360  1.112240  0.912397  0.741067  0.618793  0.560834  0.479076  0.426011  0.346370  0.321000
 27.000000  1.823233  1.251783  1.114220  0.913462  0.742164  0.618997  0.562470  0.478095  0.426284  0.347356  0.320233
 27.100000  1.824190  1.252694  1.116485  0.913883  0.743678  0.618937  0.564234  0.477148  0.426855  0.348454  0.319465
 27.200000  1.825182  1.253926  1.119035  0.914555  0.744891  0.619143  0.565108  0.476076  0.427978  0.350942  0.318744
 27.300000  1.826344  1.255146  1.121575  0.915351  0.745277  0.619490  0.565474  0.474174  0.429170  0.354566  0.317978
 27.400000  1.827638  1.255950  1.123967  0.915749  0.745318  0.619634  0.565968  0.471883  0.429802  0.357850  0.317820
 27.500000  1.828957  1.256439  1.126282  0.915612  0.745722  0.619437  0.566507  0.470334  0.430198  0.360796  0.318034
 27.600000  1.830258  1.256845  1.128615  0.915523  0.746414  0.619193  0.566762  0.469838  0.430783  0.363448  0.318393
 27.700000  1.831417  1.257464  1.130849  0.915763  0.746954  0.618925  0.566869  0.469991  0.431469  0.364798  0.318993
 27.800000  1.832433  1.258388  1.132905  0.916018  0.747228  0.618567  0.566949  0.470609  0.432096  0.365126  0.319757
 27.900000  1.833305  1.259619  1.134528  0.915966  0.747461  0.618077  0.567227  0.471703  0.432309  0.365390  0.320895
 28.000000  1.833957  1.260980  1.135838  0.915534  0.747768  0.617591  0.567713  0.472649  0.432029  0.364917  0.322248
 28.100000  1.834427  1.262141  1.136995  0.915004  0.747950  0.617224  0.568790  0.472912  0.431846  0.362784  0.324001
 28.200000  1.834861  1.262863  1.138180  0.914694  0.747980  0.616818  0.570373  0.472906  0.431663  0.360060  0.325596
 28.300000  1.835304  1.263073  1.139483  0.914615  0.748102  0.616091  0.571995  0.472256  0.431770  0.357859  0.326313
 28.400000  1.835889  1.262970  1.140676  0.914739  0.748500  0.615306  0.573370  0.470847  0.432000  0.355814  0.326189
 28.500000  1.836729  1.262980  1.141651  0.914983  0.749166  0.615263  0.574497  0.469670  0.432075  0.353731  0.326271
 28.600000  1.837776  1.263422  1.142542  0.915511  0.749949  0.616388  0.575480  0.469132  0.431564  0.352604  0.327718
 28.700000  1.838914  1.264562  1.143118  0.916218  0.750895  0.618177  0.576095  0.468773  0.430862  0.352812  0.329323
 28.800000  1.840214  1.266204  1.143297  0.916704  0.752081  0.620012  0.576493  0.468838  0.430375  0.353429  0.330496
 28.900000  1.841536  1.268053  1.143157  0.916635  0.753122  0.621719  0.577270  0.469294  0.429619  0.352950  0.330847
 29.000000  1.842803  1.269837  1.142589  0.915958  0.753471  0.623180  0.578403  0.469463  0.428370  0.351198  0.330644
 29.100000  1.844003  1.271478  1.141612  0.915268  0.753102  0.624625  0.579224  0.469417  0.426872  0.349295  0.330251
 29.200000  1.845217  1.272790  1.140301  0.915136  0.752805  0.626140  0.579653  0.469634  0.425116  0.347286  0.329768
 29.300000  1.846198  1.273732  1.138764  0.915612  0.753083  0.627595  0.579990  0.469971  0.423945  0.345189  0.329235
 29.400000  1.846905  1.274448  1.137055  0.916587  0.753443  0.628675  0.580501  0.470340  0.423409  0.343268  0.327959
 29.500000  1.847328  1.275171  1.135277  0.917877  0.753114  0.629330  0.581403  0.470671  0.422659  0.341608  0.326329
 29.600000  1.847479  1.275748  1.133440  0.919136  0.752449  0.629357  0.582679  0.471581  0.422382  0.340967  0.324668
 29.700000  1.847414  1.276018  1.131466  0.920020  0.752075  0.628725  0.583608  0.472506  0.422801  0.340956  0.323353
 29.800000  1.847261  1.276022  1.129487  0.920431  0.751841  0.627680  0.583596  0.472737  0.423302  0.340852  0.322545
 29.900000  1.847091  1.276003  1.127657  0.920572  0.751213  0.626554  0.582612  0.472771  0.423893  0.341076  0.321459
 30.000000  1.846916  1.276129  1.126021  0.920669  0.750089  0.625194  0.580797  0.472786  0.424461  0.341253  0.320050
 30.100000  1.846731  1.276428  1.124299  0.920670  0.748958  0.623379  0.578257  0.472606  0.424570  0.341392  0.318626
 30.200000  1.846511  1.277017  1.122320  0.920422  0.748005  0.621317  0.575560  0.472613  0.424554  0.341667  0.317477
 30.300000  1.846121  1.277615  1.120099  0.919934  0.746940  0.619215  0.573204  0.472942  0.424420  0.341631  0.316469
 30.400000  1.845509  1.277955  1.118048  0.919443  0.745670  0.616933  0.571301  0.473182  0.424216  0.341513  0.315447
 30.500000  1.844740  1.277914  1.116462  0.919009  0.744354  0.614175  0.569706  0.473333  0.424079  0.341656  0.314651
 30.600000  1.843949  1.277542  1.115149  0.918806  0.743092  0.611019  0.568059  0.473347  0.423660  0.341878  0.314034
 30.700000  1.843279  1.276994  1.113863  0.918946  0.741659  0.608094  0.566156  0.473378  0.422914  0.341567  0.313159
 30.800000  1.842868  1.276302  1.112904  0.919119  0.740239  0.605748  0.564421  0.473657  0.421671  0.341568  0.312618
 30.900000  1.842780  1.275384  1.112745  0.918709  0.739502  0.604041  0.563601  0.473820  0.420102  0.342748  0.312760
 31.000000  1.843223  1.274274  1.113540  0.917706  0.739924  0.602990  0.563391  0.473608  0.419030  0.344381  0.312450
 31.100000  1.844098  1.272889  1.115077  0.916772  0.741206  0.602599  0.563285  0.472504  0.418726  0.346645  0.312035
 31.200000  1.845218  1.271343  1.116848  0.916241  0.742495  0.602568  0.563106  0.470728  0.418855  0.349675  0.312380
 31.300000  1.846545  1.269755  1.118629  0.915686  0.743144  0.602690  0.563223  0.469559  0.419164  0.351880  0.313493
 31.400000  1.847929  1.268390  1.120433  0.914727  0.743636  0.602912  0.564027  0.468919  0.420335  0.352546  0.314356
 31.500000  1.849488  1.267490  1.122235  0.913561  0.744867  0.603274  0.565160  0.468438  0.421836  0.352755  0.314644
 31.600000  1.851129  1.267042  1.123995  0.912770  0.746590  0.604116  0.566166  0.468238  0.422287  0.353173  0.315499
 31.700000  1.852899  1.266922  1.125580  0.912713  0.747955  0.605780  0.566482  0.467894  0.421662  0.353632  0.317067
 31.800000  1.854931  1.267089  1.126917  0.912957  0.748658  0.607834  0.566098  0.467768  0.420865  0.353978  0.319139
 31.900000  1.857118  1.267648  1.128240  0.913196  0.749311  0.609413  0.565825  0.468015  0.421041  0.353605  0.321461
 32.000000  1.859394  1.268523  1.129596  0.913581  0.750523  0.610805  0.566439  0.468591  0.421833  0.353209  0.323364
 32.100000  1.861670  1.269573  1.131131  0.914245  0.752435  0.612556  0.567736  0.469800  0.422026  0.352563  0.325231
 32.200000  1.863973  1.270840  1.132688  0.915170  0.754809  0.614573  0.569456  0.471528  0.422039  0.351675  0.326332
 32.300000  1.866197  1.272222  1.134073  0.916555  0.756887  0.616538  0.571643  0.473181  0.422583  0.351688  0.326422
 32.400000  1.868369  1.273850  1.135353  0.918495  0.758095  0.618742  0.574374  0.474083  0.423186  0.351801  0.326457
 32.500000  1.870430  1.275947  1.136507  0.920670  0.758367  0.621145  0.577007  0.473827  0.423665  0.351407  0.326268
 32.600000  1.872456  1.278450  1.137615  0.922340  0.758320  0.623092  0.579430  0.472934  0.424583  0.351504  0.326413
 32.700000  1.874262  1.280940  1.138634  0.923214  0.758267  0.624505  0.581877  0.472370  0.426075  0.351443  0.326278
 32.800000  1.875955  1.283187  1.139674  0.923536  0.758237  0.625895  0.583966  0.472617  0.427732  0.350323  0.324876
 32.900000  1.877730  1.284960  1.140884  0.923608  0.758371  0.627005  0.585019  0.473633  0.428835  0.348548  0.323030
 33.000000  1.879639  1.286292  1.142358  0.923666  0.758826  0.627032  0.584964  0.474453  0.429240  0.347301  0.321709
 33.100000  1.881611  1.287409  1.143968  0.923826  0.759621  0.626298  0.584189  0.474577  0.429743  0.346995  0.321231
 33.200000  1.883569  1.288509  1.145442  0.924163  0.760513  0.625795  0.583297  0.474748  0.430980  0.347314  0.321461
 33.300000  1.885283  1.289792  1.146325  0.924869  0.761310  0.625894  0.583052  0.475253  0.432363  0.348137  0.322284
 33.400000  1.886612  1.291217  1.146656  0.925908  0.762026  0.626315  0.583492  0.475395  0.432931  0.348782  0.324104
 33.500000  1.887542  1.292592  1.146783  0.926968  0.762556  0.627056  0.583944  0.475175  0.432847  0.349513  0.325852
 33.600000  1.888270  1.293743  1.146974  0.928105  0.763178  0.628397  0.584274  0.474324  0.432625  0.350561  0.327313
 33.700000  1.889094  1.294611  1.147088  0.929301  0.764136  0.630097  0.584462  0.473139  0.431874  0.351468  0.328820
 33.800000  1.889949  1.295297  1.146968  0.930332  0.765094  0.631748  0.584536  0.472274  0.431099  0.352311  0.330196
 33.900000  1.890725  1.295981  1.146544  0.930790  0.765490  0.633053  0.584470  0.472097  0.430874  0.352764  0.331684
 34.000000  1.891287  1.296936  1.145968  0.930730  0.765647  0.634236  0.584426  0.472605  0.430526  0.353064  0.332440
 34.100000  1.891599  1.298173  1.145490  0.930450  0.766160  0.635585  0.584573  0.473251  0.429749  0.353290  0.332840
 34.200000  1.891735  1.299669  1.145272  0.930147  0.767038  0.636884  0.584927  0.473741  0.428756  0.353259  0.333139
 34.300000  1.891797  1.301404  1.145277  0.929935  0.767612  0.637693  0.585567  0.474443  0.427464  0.353156  0.332586
 34.400000  1.891880  1.303107  1.145278  0.929733  0.767594  0.637616  0.586270  0.475195  0.426125  0.353817  0.331235
 34.500000  1.892078  1.304547  1.145168  0.929516  0.767525  0.636718  0.586669  0.475712  0.425174  0.355251  0.329445
 34.600000  1.892440  1.305698  1.144985  0.929220  0.767206  0.635447  0.586837  0.476270  0.424808  0.356556  0.328001
 34.700000  1.892687  1.306654  1.144696  0.928509  0.765995  0.634086  0.587025  0.477125  0.424738  0.357054  0.326743
 34.800000  1.892710  1.307541  1.144178  0.927439  0.764219  0.632560  0.587441  0.477884  0.424399  0.356749  0.325817
 34.900000  1.892596  1.308449  1.143273  0.926520  0.762788  0.630779  0.588172  0.478839  0.424017  0.356326  0.325198
 35.000000  1.892315  1.309235  1.141962  0.925806  0.762162  0.628901  0.588884  0.479849  0.424233  0.356331  0.323880
 35.100000  1.891974  1.309643  1.140316  0.925101  0.761929  0.626952  0.589519  0.480771  0.425288  0.356711  0.322061
 35.200000  1.891623  1.309517  1.138552  0.924209  0.761915  0.625170  0.590248  0.481833  0.427105  0.357198  0.321044
 35.300000  1.891310  1.308912  1.136693  0.923047  0.762234  0.623940  0.591004  0.482875  0.428751  0.357697  0.320930
 35.400000  1.891016  1.307938  1.134811  0.921846  0.762802  0.623276  0.591172  0.483601  0.429585  0.357890  0.321461
 35.500000  1.890881  1.306878  1.132974  0.921074  0.763096  0.622931  0.590650  0.484307  0.430130  0.356886  0.322391
 35.600000  1.890925  1.305897  1.131597  0.920935  0.763026  0.622818  0.589940  0.485169  0.431156  0.354914  0.322817
 35.700000  1.891217  1.304934  1.130980  0.921325  0.762582  0.622863  0.589147  0.485824  0.432758  0.353045  0.323443
 35.800000  1.891751  1.303849  1.130878  0.921889  0.761956  0.623041  0.588207  0.486336  0.434434  0.351221  0.324342
 35.900000  1.892618  1.302447  1.131004  0.922309  0.761363  0.623419  0.586994  0.486989  0.436145  0.349889  0.324742
 36.000000  1.893933  1.300923  1.131133  0.922851  0.761060  0.624022  0.585566  0.488117  0.437455  0.349031  0.324668
 36.100000  1.895645  1.299622  1.131251  0.923773  0.761150  0.624701  0.583965  0.489561  0.437967  0.347590  0.324186
 36.200000  1.897726  1.298754  1.131654  0.924767  0.761572  0.625350  0.582588  0.490905  0.438089  0.345322  0.324391
 36.300000  1.900090  1.298354  1.132578  0.925212  0.762196  0.626187  0.581541  0.492235  0.438078  0.343840  0.324701
 36.400000  1.902650  1.298192  1.134174  0.924750  0.762843  0.627302  0.580446  0.492664  0.437882  0.343848  0.324660
 36.500000  1.905205  1.298130  1.136228  0.923542  0.763108  0.628393  0.579395  0.491683  0.437540  0.343930  0.324931
 36.600000  1.907606  1.298280  1.138396  0.922028  0.762652  0.628991  0.578696  0.489850  0.437224  0.343609  0.324718
 36.700000  1.909762  1.298665  1.140417  0.920694  0.761655  0.628841  0.578622  0.487896  0.437499  0.343526  0.324021
 36.800000  1.911376  1.299212  1.142150  0.919985  0.760397  0.628102  0.578824  0.485948  0.437672  0.343356  0.323221
 36.900000  1.912271  1.299771  1.143805  0.919867  0.759090  0.627105  0.579014  0.483638  0.437026  0.342715  0.322601
 37.000000  1.912491  1.299989  1.145425  0.919696  0.757993  0.626571  0.579487  0.481156  0.436438  0.341759  0.322294
 37.100000  1.912262  1.299683  1.147064  0.918986  0.757243  0.627100  0.580343  0.478734  0.436152  0.341631  0.321428
 37.200000  1.911679  1.299088  1.148594  0.917785  0.756431  0.628641  0.581357  0.476754  0.435158  0.342272  0.320511
 37.300000  1.910888  1.298707  1.149961  0.916477  0.755161  0.630878  0.582067  0.474972  0.433469  0.342569  0.320106
 37.400000  1.910085  1.298957  1.151263  0.915378  0.753740  0.633220  0.582227  0.472507  0.432030  0.343016  0.319684
 37.500000  1.909315  1.299970  1.152341  0.914603  0.752889  0.635085  0.581774  0.469363  0.431366  0.343573  0.319298
 37.600000  1.908507  1.301440  1.153234  0.914131  0.753044  0.635841  0.581283  0.467210  0.430498  0.343253  0.318875
 37.700000  1.907804  1.302896  1.153648  0.914087  0.753663  0.635593  0.581063  0.466482  0.428359  0.341543  0.318919
 37.800000  1.907107  1.304273  1.153742  0.914176  0.754126  0.635125  0.580674  0.466527  0.426332  0.339802  0.320129
 37.900000  1.906411  1.305542  1.153935  0.914124  0.754458  0.634873  0.579626  0.467106  0.425381  0.339303  0.321176
 38.000000  1.905964  1.306653  1.154454  0.914351  0.755178  0.634682  0.578127  0.467425  0.424729  0.339274  0.321310
 38.100000  1.905655  1.307577  1.155254  0.915323  0.756631  0.634502  0.577069  0.467456  0.423783  0.339534  0.320842
 38.200000  1.905387  1.308331  1.156023  0.916925  0.758666  0.634444  0.577467  0.468980  0.422159  0.339978  0.320009
 38.300000  1.905132  1.309048  1.156526  0.918549  0.760568  0.634353  0.579006  0.471595  0.419989  0.339775  0.319949
 38.400000  1.904914  1.310041  1.156722  0.919795  0.761963  0.633595  0.580616  0.473803  0.419265  0.339891  0.320207
 38.500000  1.904678  1.311442  1.156667  0.920800  0.762984  0.632363  0.581912  0.475878  0.420204  0.340788  0.319830
 38.600000  1.904395  1.313062  1.156414  0.922109  0.763715  0.631201  0.583280  0.477768  0.421711  0.341715  0.319458
 38.700000  1.904160  1.314755  1.156173  0.923707  0.764126  0.630395  0.584244  0.479512  0.424060  0.343741  0.318868
 38.800000  1.904057  1.316293  1.156034  0.925360  0.764393  0.629945  0.583983  0.480963  0.426310  0.346298  0.318260
 38.900000  1.904119  1.317570  1.156200  0.927090  0.765080  0.629929  0.582949  0.481507  0.428299  0.347816  0.318436
 39.000000  1.904195  1.318561  1.156741  0.928893  0.766570  0.630235  0.582376  0.481758  0.430248  0.349349  0.319489
 39.100000  1.904442  1.319276  1.157662  0.930679  0.768467  0.630281  0.582523  0.481560  0.431294  0.351216  0.321069
 39.200000  1.904714  1.319713  1.158656  0.932350  0.770829  0.629844  0.583120  0.481043  0.431248  0.352288  0.323132
 39.300000  1.905096  1.319902  1.159505  0.933950  0.773649  0.629263  0.583997  0.481403  0.431155  0.352840  0.325377
 39.400000  1.905693  1.319795  1.160195  0.935440  0.776555  0.628794  0.584957  0.482683  0.431202  0.353886  0.328066
 39.500000  1.906431  1.319413  1.160790  0.936655  0.778714  0.628815  0.585932  0.484282  0.431270  0.355020  0.330541
 39.600000  1.907531  1.318775  1.161393  0.937671  0.779703  0.629489  0.586651  0.486239  0.431189  0.355134  0.331858
 39.700000  1.909051  1.318029  1.162013  0.938721  0.779741  0.630326  0.587334  0.488017  0.430645  0.354573  0.331991
 39.800000  1.910817  1.317364  1.162605  0.939807  0.779202  0.631058  0.588241  0.489086  0.429823  0.354105  0.331446
 39.900000  1.912739  1.317182  1.163158  0.940697  0.778394  0.631901  0.589181  0.489855  0.429158  0.353062  0.330262
 40.000000  1.914625  1.317971  1.163956  0.941297  0.777515  0.633298  0.589735  0.490131  0.428837  0.351466  0.328600
 40.100000  1.916304  1.319800  1.165110  0.941555  0.777005  0.635184  0.589614  0.489809  0.429017  0.349923  0.326899
 40.200000  1.917790  1.322404  1.166272  0.941340  0.777054  0.637297  0.588951  0.489213  0.429567  0.348974  0.325166
 40.300000  1.919035  1.325275  1.167199  0.940612  0.777755  0.639435  0.588380  0.488282  0.430397  0.349189  0.323736
 40.400000  1.919988  1.328027  1.167981  0.939476  0.778805  0.641511  0.588270  0.486845  0.431538  0.350053  0.322801
 40.500000  1.920565  1.330635  1.168832  0.938065  0.779793  0.643160  0.588198  0.484821  0.432530  0.351352  0.322142
 40.600000  1.920819  1.333103  1.169845  0.936621  0.780254  0.644153  0.587641  0.482842  0.433303  0.352667  0.322203
 40.700000  1.920877  1.335313  1.170939  0.935327  0.780133  0.644864  0.586936  0.481956  0.434303  0.353989  0.323060
 40.800000  1.920772  1.337161  1.172060  0.934284  0.779912  0.645630  0.586835  0.481840  0.435402  0.354888  0.324091
 40.900000  1.920508  1.338452  1.172908  0.933619  0.779887  0.646519  0.587382  0.481930  0.436346  0.354935  0.324955
 41.000000  1.920313  1.339060  1.173492  0.933093  0.779921  0.647413  0.588073  0.482059  0.437489  0.354990  0.325953
 41.100000  1.920253  1.338799  1.173997  0.932456  0.779932  0.648223  0.588999  0.482120  0.438407  0.355250  0.327622
 41.200000  1.920377  1.337852  1.174630  0.931876  0.779801  0.649018  0.590077  0.482187  0.438792  0.355553  0.328794
 41.300000  1.920667  1.336477  1.175515  0.931632  0.779357  0.649983  0.591035  0.482055  0.438774  0.355793  0.329273
 41.400000  1.920874  1.334921  1.176579  0.931623  0.778675  0.651019  0.591785  0.481599  0.438348  0.355359  0.329349
 41.500000  1.920894  1.333332  1.177638  0.931547  0.777871  0.651831  0.591933  0.481895  0.437930  0.354024  0.329297
 41.600000  1.920873  1.331729  1.178320  0.931337  0.776835  0.652214  0.591565  0.483855  0.437321  0.352335  0.328976
 41.700000  1.920869  1.330349  1.178265  0.931202  0.775368  0.652109  0.590689  0.486790  0.436939  0.351681  0.329134
 41.800000  1.920858  1.329433  1.177434  0.931497  0.773654  0.651694  0.589680  0.489602  0.437016  0.352372  0.329580
 41.900000  1.921006  1.329301  1.176243  0.932106  0.772201  0.651187  0.588883  0.492379  0.436856  0.352806  0.329750
 42.000000  1.921337  1.329852  1.175057  0.932737  0.771395  0.650496  0.588471  0.494954  0.436321  0.352983  0.330058
 42.100000  1.921715  1.330914  1.174223  0.933409  0.771219  0.649695  0.588276  0.497116  0.435557  0.353504  0.329725
 42.200000  1.921961  1.332317  1.173967  0.933948  0.771510  0.649039  0.588028  0.498630  0.434411  0.353839  0.329131
 42.300000  1.922019  1.333746  1.174168  0.933772  0.772255  0.648698  0.587758  0.499197  0.433281  0.353525  0.328251
 42.400000  1.921858  1.335114  1.174368  0.932843  0.773116  0.648802  0.588017  0.498729  0.432334  0.352662  0.327339
 42.500000  1.921661  1.336363  1.174213  0.931586  0.773805  0.649319  0.588809  0.497788  0.431506  0.351988  0.327313
 42.600000  1.921448  1.337526  1.173618  0.930683  0.774356  0.649446  0.589874  0.497207  0.430800  0.351861  0.327240
 42.700000  1.921364  1.338366  1.172849  0.930428  0.774912  0.648759  0.590797  0.496369  0.429743  0.351629  0.327072
 42.800000  1.921370  1.338784  1.172121  0.930530  0.775255  0.647803  0.591329  0.495021  0.428428  0.350599  0.327024
 42.900000  1.921473  1.338788  1.171469  0.930527  0.775268  0.647201  0.591701  0.493326  0.427812  0.349710  0.326444
 43.000000  1.921570  1.338566  1.170968  0.930102  0.774995  0.646328  0.592199  0.491726  0.427893  0.350003  0.325384
 43.100000  1.921556  1.338379  1.170609  0.929098  0.774495  0.644523  0.592849  0.490588  0.427730  0.350872  0.324427
 43.200000  1.921545  1.338398  1.170717  0.927642  0.773441  0.642390  0.593363  0.488965  0.426690  0.351539  0.324022
 43.300000  1.921565  1.338673  1.171257  0.926219  0.771558  0.640809  0.593656  0.486220  0.425285  0.352024  0.324136
 43.400000  1.921692  1.339091  1.172000  0.925339  0.769329  0.639977  0.593588  0.483233  0.424387  0.353099  0.323895
 43.500000  1.921999  1.339634  1.172484  0.924913  0.767428  0.639691  0.593485  0.480457  0.423873  0.354833  0.322909
 43.600000  1.922375  1.340455  1.172523  0.924863  0.765912  0.639595  0.593788  0.478035  0.424099  0.356198  0.322529
 43.700000  1.922723  1.341561  1.172071  0.925372  0.764494  0.639282  0.593811  0.476733  0.425143  0.356646  0.322640
 43.800000  1.922977  1.342990  1.171359  0.926540  0.763249  0.638698  0.592561  0.476058  0.425927  0.357564  0.323166
 43.900000  1.923206  1.344883  1.170707  0.928314  0.762478  0.638370  0.590582  0.475951  0.426287  0.359829  0.324047
 44.000000  1.923584  1.347173  1.170490  0.930352  0.762291  0.638808  0.589089  0.476843  0.426052  0.361283  0.324393
 44.100000  1.924084  1.349730  1.170715  0.932249  0.762669  0.639619  0.588303  0.478042  0.425229  0.361446  0.325097
 44.200000  1.924739  1.352377  1.171221  0.934008  0.763428  0.639947  0.587775  0.478918  0.425228  0.361553  0.326497
 44.300000  1.925495  1.354740  1.171875  0.935576  0.764242  0.639533  0.587110  0.480345  0.426390  0.360465  0.327359
 44.400000  1.926407  1.356627  1.172395  0.936864  0.765037  0.638651  0.585851  0.481982  0.427456  0.358162  0.327200
 44.500000  1.927487  1.358118  1.172662  0.937790  0.765823  0.637887  0.584395  0.483027  0.428078  0.356620  0.326955
 44.600000  1.928631  1.359226  1.172628  0.938440  0.766658  0.637024  0.583556  0.483684  0.428241  0.356682  0.327976
 44.700000  1.929800  1.359939  1.172348  0.939338  0.767343  0.635925  0.583390  0.484398  0.428000  0.357372  0.330257
 44.800000  1.930780  1.360347  1.172063  0.940669  0.768005  0.635003  0.583172  0.485140  0.427210  0.358143  0.332790
 44.900000  1.931730  1.360667  1.171628  0.942160  0.768870  0.635211  0.582911  0.484998  0.425787  0.358706  0.334011
 45.000000  1.932532  1.360977  1.170969  0.943492  0.770267  0.636588  0.582929  0.483627  0.425010  0.357721  0.334350
 45.100000  1.933210  1.361226  1.170097  0.944099  0.772274  0.638157  0.583281  0.482252  0.424885  0.356216  0.335084
 45.200000  1.933879  1.361416  1.169292  0.943771  0.774464  0.639179  0.583346  0.481494  0.425163  0.355691  0.335458
 45.300000  1.934684  1.361454  1.168904  0.943185  0.776273  0.640165  0.582890  0.481852  0.425870  0.355347  0.334910
 45.400000  1.935651  1.361427  1.168812  0.943536  0.777133  0.641547  0.582504  0.483333  0.426642  0.354999  0.333763
 45.500000  1.936744  1.361372  1.168971  0.945322  0.777312  0.643208  0.582215  0.485047  0.427954  0.354942  0.332567
 45.600000  1.937937  1.361472  1.169582  0.947975  0.777640  0.645093  0.581696  0.486028  0.429499  0.354769  0.331364
 45.700000  1.939087  1.361710  1.170772  0.950609  0.778329  0.647281  0.580920  0.486683  0.430204  0.354823  0.330826
 45.800000  1.940011  1.362030  1.172477  0.952691  0.778713  0.649628  0.580103  0.486924  0.430530  0.355451  0.330996
 45.900000  1.940595  1.362180  1.174634  0.954248  0.778195  0.651594  0.579362  0.486432  0.431351  0.355658  0.331068
 46.000000  1.940842  1.361872  1.176752  0.955490  0.777507  0.652965  0.579255  0.485858  0.432719  0.355568  0.331357
 46.100000  1.940590  1.361094  1.178175  0.956617  0.777672  0.654175  0.580304  0.485651  0.434058  0.356046  0.331797
 46.200000  1.939938  1.360084  1.178678  0.957791  0.778718  0.655545  0.582129  0.485483  0.434783  0.356260  0.331737
 46.300000  1.939072  1.359254  1.178674  0.958852  0.779918  0.656873  0.583984  0.485683  0.435334  0.355678  0.331515
 46.400000  1.938110  1.358803  1.178748  0.959427  0.780733  0.658019  0.586001  0.486449  0.436226  0.354576  0.331704
 46.500000  1.937059  1.358747  1.179320  0.959468  0.780917  0.659207  0.588391  0.487473  0.436919  0.353220  0.331970
 46.600000  1.935991  1.358876  1.180164  0.959582  0.780616  0.660631  0.590819  0.488846  0.437624  0.351902  0.332348
 46.700000  1.934937  1.359016  1.180810  0.959841  0.780218  0.662185  0.593027  0.490749  0.438798  0.350973  0.332317
 46.800000  1.933949  1.359142  1.181105  0.959833  0.779897  0.663809  0.595120  0.493072  0.439840  0.350781  0.332108
 46.900000  1.933130  1.359330  1.181232  0.959301  0.779479  0.665318  0.597284  0.495781  0.439792  0.350806  0.331944
 47.000000  1.932686  1.359675  1.181464  0.958509  0.778884  0.666439  0.599539  0.499332  0.438401  0.350131  0.331787
 47.100000  1.932813  1.360330  1.181754  0.957777  0.777976  0.666580  0.601444  0.502796  0.436179  0.349168  0.331949
 47.200000  1.933551  1.361270  1.182177  0.957039  0.777165  0.665967  0.602625  0.505111  0.433862  0.348366  0.332176
 47.300000  1.934756  1.362197  1.182871  0.955729  0.776628  0.664819  0.602935  0.507131  0.431695  0.348196  0.332694
 47.400000  1.936185  1.362851  1.183960  0.953710  0.776199  0.663494  0.602335  0.509966  0.429912  0.348603  0.333133
 47.500000  1.937490  1.363315  1.185535  0.951510  0.775629  0.662501  0.601093  0.513357  0.428442  0.349117  0.333112
 47.600000  1.938483  1.363821  1.187391  0.949839  0.774690  0.661817  0.599778  0.516318  0.427462  0.349754  0.333247
 47.700000  1.939189  1.364637  1.189083  0.949057  0.773362  0.661018  0.598688  0.518573  0.427064  0.350943  0.333723
 47.800000  1.939730  1.365958  1.190485  0.949041  0.772039  0.660002  0.597215  0.519857  0.426886  0.353569  0.334187
 47.900000  1.940304  1.367630  1.191368  0.949435  0.770993  0.658723  0.595322  0.520195  0.426578  0.356730  0.334073
 48.000000  1.940979  1.369376  1.191633  0.949615  0.770055  0.657117  0.593848  0.519415  0.426065  0.358766  0.333298
 48.100000  1.941690  1.370988  1.191561  0.949384  0.769232  0.655266  0.593262  0.517512  0.425632  0.359794  0.332250
 48.200000  1.942347  1.372272  1.191339  0.949098  0.768672  0.653525  0.592909  0.514663  0.425484  0.360805  0.330438
 48.300000  1.942871  1.373211  1.191024  0.949025  0.768326  0.652305  0.592303  0.511986  0.425565  0.361732  0.328220
 48.400000  1.943168  1.374074  1.190535  0.949213  0.767802  0.651717  0.591624  0.509986  0.426098  0.362527  0.326091
 48.500000  1.943208  1.374790  1.189931  0.949624  0.767100  0.651522  0.591168  0.507501  0.426998  0.363903  0.324478
 48.600000  1.943072  1.375374  1.189459  0.950239  0.766834  0.651608  0.590939  0.503350  0.428124  0.364987  0.323204
 48.700000  1.942875  1.375774  1.189133  0.951041  0.767406  0.651924  0.590870  0.498831  0.429361  0.364705  0.321917
 48.800000  1.942716  1.376079  1.188750  0.952078  0.768460  0.652646  0.590822  0.495503  0.430475  0.363998  0.321069
 48.900000  1.942554  1.376232  1.188036  0.953072  0.769079  0.654001  0.590622  0.493280  0.431272  0.363264  0.320333
 49.000000  1.942313  1.376313  1.186836  0.953634  0.768807  0.655569  0.590286  0.491743  0.431215  0.362926  0.319643
 49.100000  1.941949  1.376361  1.185446  0.953590  0.767888  0.656586  0.589807  0.490533  0.430328  0.362837  0.319496
 49.200000  1.941504  1.376351  1.184204  0.953126  0.766861  0.657125  0.589509  0.489555  0.429308  0.362735  0.319219
 49.300000  1.941165  1.376295  1.183112  0.952718  0.765918  0.657797  0.589819  0.488968  0.428322  0.362853  0.318174
 49.400000  1.941168  1.376003  1.181954  0.952555  0.765096  0.658916  0.590453  0.488976  0.427220  0.362399  0.317465
 49.500000  1.941663  1.375328  1.180783  0.952486  0.764267  0.660314  0.590831  0.489281  0.425762  0.360963  0.317437
 49.600000  1.942390  1.374211  1.179733  0.952194  0.763863  0.661639  0.590651  0.488763  0.424496  0.359565  0.318138
 49.700000  1.943150  1.372676  1.178905  0.951709  0.764008  0.662789  0.589916  0.487467  0.424690  0.358413  0.319400
 49.800000  1.943908  1.370965  1.178189  0.951309  0.764033  0.663588  0.588412  0.486464  0.425666  0.357595  0.320388
 49.900000  1.944615  1.369414  1.177394  0.951017  0.763736  0.664129  0.586784  0.486007  0.425640  0.357680  0.321178
 50.000000  1.945187  1.368224  1.176440  0.950584  0.763550  0.664213  0.585942  0.486332  0.425050  0.358553  0.321204
 50.100000  1.945741  1.367523  1.175497  0.949826  0.763730  0.663644  0.585441  0.487780  0.425145  0.359428  0.321138
 50.200000  1.946334  1.367365  1.174655  0.948867  0.763876  0.662522  0.584656  0.489671  0.425836  0.359857  0.321785
 50.300000  1.947058  1.367598  1.173839  0.947875  0.763626  0.661030  0.583894  0.491103  0.427328  0.359961  0.322333
 50.400000  1.947798  1.367988  1.172956  0.946885  0.763476  0.659592  0.583741  0.491862  0.429460  0.359756  0.323890
 50.500000  1.948475  1.368365  1.172471  0.946035  0.764126  0.658303  0.584213  0.492175  0.431482  0.359221  0.325678
 50.600000  1.949183  1.368702  1.172627  0.945609  0.765292  0.656739  0.585179  0.493119  0.433650  0.359086  0.326233
 50.700000  1.949972  1.369039  1.173341  0.945899  0.766235  0.654751  0.586505  0.494395  0.435307  0.359985  0.326521
 50.800000  1.950860  1.369612  1.174195  0.946560  0.766883  0.652669  0.588127  0.495713  0.435706  0.361173  0.326637
 50.900000  1.951913  1.370493  1.175069  0.947108  0.767468  0.650932  0.589750  0.497478  0.435616  0.362648  0.326704
 51.000000  1.952920  1.371593  1.176303  0.947344  0.767966  0.649592  0.590714  0.498919  0.435916  0.364906  0.327279
 51.100000  1.953847  1.372690  1.178139  0.947244  0.768660  0.648366  0.590808  0.499345  0.436989  0.367109  0.327653
 51.200000  1.954607  1.373382  1.180319  0.946844  0.770072  0.647451  0.590398  0.499676  0.438253  0.368884  0.327692
 51.300000  1.955193  1.373432  1.182368  0.946536  0.772034  0.647156  0.589938  0.500287  0.439219  0.370007  0.327220
 51.400000  1.955555  1.373014  1.184159  0.946742  0.773449  0.647373  0.589927  0.500892  0.440007  0.369629  0.325885
 51.500000  1.955644  1.372326  1.185602  0.947588  0.774005  0.647554  0.590561  0.501514  0.440474  0.368608  0.325157
 51.600000  1.955550  1.371705  1.187053  0.948581  0.774174  0.647350  0.591923  0.501701  0.440777  0.368008  0.325267
 51.700000  1.955539  1.371466  1.188729  0.949268  0.774348  0.646928  0.593647  0.501107  0.440849  0.367094  0.325581
 51.800000  1.955580  1.371637  1.190589  0.949679  0.774558  0.646745  0.594731  0.500182  0.440608  0.365707  0.326049
 51.900000  1.955816  1.371980  1.192227  0.950348  0.774780  0.646922  0.594886  0.499610  0.440195  0.364868  0.326978
 52.000000  1.956473  1.372332  1.193399  0.951307  0.774921  0.647555  0.594896  0.499246  0.440069  0.363811  0.328304
 52.100000  1.957460  1.372648  1.194232  0.952163  0.774718  0.648637  0.595209  0.498696  0.440266  0.361549  0.329128
 52.200000  1.958782  1.373134  1.194957  0.952778  0.774189  0.649398  0.595499  0.498181  0.440289  0.358986  0.329200
 52.300000  1.960160  1.373730  1.195770  0.953490  0.773682  0.649232  0.595610  0.498055  0.440305  0.357109  0.329080
 52.400000  1.961434  1.374441  1.196619  0.954469  0.773344  0.648413  0.595708  0.498684  0.440675  0.355479  0.329265
 52.500000  1.962632  1.375191  1.197306  0.955547  0.772869  0.647950  0.595596  0.500310  0.441085  0.354359  0.329506
 52.600000  1.963765  1.375866  1.197746  0.956389  0.772049  0.648306  0.595298  0.502445  0.441802  0.354136  0.329095
 52.700000  1.964737  1.376515  1.198037  0.956702  0.770947  0.649358  0.595501  0.504040  0.442662  0.353985  0.328282
 52.800000  1.965472  1.377145  1.198185  0.956213  0.769815  0.650817  0.596453  0.505013  0.443274  0.353830  0.327816
 52.900000  1.965846  1.377653  1.198167  0.955197  0.768946  0.652394  0.597533  0.505514  0.444038  0.354316  0.327808
 53.000000  1.965757  1.377902  1.197984  0.954272  0.768702  0.653977  0.598713  0.505497  0.445058  0.355548  0.327937
 53.100000  1.965271  1.377896  1.197385  0.954010  0.769329  0.655475  0.599977  0.505412  0.446098  0.357857  0.328807
 53.200000  1.964751  1.377608  1.196580  0.954579  0.770302  0.656483  0.600941  0.505641  0.446981  0.360264  0.329715
 53.300000  1.964408  1.377136  1.195829  0.955459  0.771052  0.656733  0.601404  0.506015  0.447271  0.362053  0.329991
 53.400000  1.964335  1.376704  1.195063  0.955991  0.771350  0.656440  0.601494  0.506248  0.446655  0.363917  0.329903
 53.500000  1.964529  1.376381  1.194272  0.956239  0.771278  0.656096  0.601391  0.506031  0.445283  0.366061  0.329280
 53.600000  1.964840  1.376164  1.193585  0.956665  0.771162  0.655941  0.601361  0.505582  0.443731  0.367409  0.328521
 53.700000  1.964994  1.376044  1.193031  0.957505  0.771128  0.655949  0.601456  0.505725  0.442436  0.367713  0.327532
 53.800000  1.964920  1.376020  1.192626  0.958756  0.771154  0.655925  0.601543  0.506291  0.440971  0.367650  0.326968
 53.900000  1.964667  1.375957  1.191949  0.960017  0.771139  0.655580  0.601873  0.506511  0.439039  0.367820  0.326881
 54.000000  1.964204  1.375784  1.190768  0.960871  0.771139  0.655075  0.602804  0.506094  0.437023  0.368110  0.326563
 54.100000  1.963699  1.375289  1.189391  0.961539  0.771206  0.655071  0.604086  0.505093  0.435325  0.367764  0.325955
 54.200000  1.963274  1.374401  1.188105  0.962493  0.771273  0.655597  0.605095  0.503885  0.434031  0.366539  0.325086
 54.300000  1.962930  1.373158  1.187151  0.963798  0.771404  0.655772  0.605269  0.502744  0.432817  0.365169  0.324672
 54.400000  1.962668  1.371758  1.186258  0.964929  0.771589  0.655355  0.604811  0.501521  0.431334  0.364137  0.324428
 54.500000  1.962455  1.370313  1.185109  0.965682  0.771519  0.654869  0.604160  0.500173  0.430287  0.363597  0.324041
 54.600000  1.962358  1.368907  1.183681  0.966413  0.770915  0.654690  0.603517  0.498964  0.430028  0.363610  0.323919
 54.700000  1.962172  1.367524  1.182203  0.967412  0.769980  0.654597  0.602906  0.497818  0.429970  0.363565  0.324334
 54.800000  1.961868  1.366237  1.180763  0.968509  0.769358  0.654582  0.602300  0.496899  0.430232  0.363219  0.324665
 54.900000  1.961387  1.365189  1.179500  0.969172  0.769637  0.654392  0.601426  0.496271  0.431147  0.362962  0.324326
 55.000000  1.960645  1.364643  1.178568  0.969101  0.770566  0.654164  0.600112  0.496088  0.432219  0.362798  0.323699
 55.100000  1.959722  1.364564  1.178093  0.968306  0.771512  0.654049  0.598691  0.496808  0.433296  0.362642  0.323508
 55.200000  1.958696  1.364809  1.177922  0.967084  0.772300  0.654056  0.597542  0.497591  0.434132  0.362633  0.323936
 55.300000  1.957654  1.365425  1.177984  0.965739  0.772791  0.653913  0.596597  0.497943  0.434236  0.362326  0.324232
 55.400000  1.956752  1.366331  1.178553  0.964396  0.772866  0.653482  0.595770  0.497859  0.433767  0.362084  0.324858
 55.500000  1.956143  1.367416  1.179622  0.963311  0.772334  0.653036  0.595003  0.497546  0.433179  0.362795  0.325151
 55.600000  1.955862  1.368738  1.181008  0.962258  0.771245  0.652869  0.594860  0.497000  0.432643  0.363392  0.324759
 55.700000  1.955956  1.370167  1.182433  0.961126  0.769902  0.652664  0.595775  0.496183  0.432719  0.363359  0.324694
 55.800000  1.956399  1.371533  1.183775  0.959906  0.768438  0.652132  0.597088  0.495196  0.433529  0.363312  0.325000
 55.900000  1.957165  1.372644  1.184693  0.959010  0.766853  0.651427  0.597766  0.494235  0.434149  0.363388  0.325783
 56.000000  1.958401  1.373508  1.185174  0.958533  0.765286  0.650745  0.597750  0.493126  0.434716  0.363593  0.325933
 56.100000  1.959899  1.374189  1.185250  0.958547  0.763725  0.650075  0.597228  0.492175  0.436142  0.363775  0.325930
 56.200000  1.961409  1.374873  1.185161  0.959175  0.762116  0.649418  0.596534  0.491790  0.437765  0.363696  0.327096
 56.300000  1.962751  1.375620  1.185054  0.960361  0.760414  0.648883  0.596443  0.491645  0.438163  0.363732  0.328594
 56.400000  1.963749  1.376471  1.184883  0.961734  0.758811  0.648528  0.597455  0.491498  0.437516  0.363603  0.329563
 56.500000  1.964301  1.377358  1.184620  0.962696  0.757407  0.648297  0.598804  0.490972  0.437048  0.362199  0.329864
 56.600000  1.964479  1.378238  1.184113  0.963047  0.756158  0.648141  0.599775  0.490336  0.436891  0.360291  0.330463
 56.700000  1.964328  1.379050  1.183162  0.963108  0.755104  0.648019  0.600255  0.490602  0.436772  0.359473  0.330815
 56.800000  1.963939  1.379667  1.181814  0.963219  0.754384  0.648033  0.600496  0.491758  0.436626  0.359522  0.330753
 56.900000  1.963470  1.380085  1.180772  0.963238  0.753960  0.648498  0.600691  0.492957  0.437221  0.359618  0.330933
 57.000000  1.962936  1.380331  1.180438  0.963216  0.753885  0.649553  0.601390  0.493850  0.438274  0.359995  0.331275
 57.100000  1.962421  1.380653  1.180820  0.963449  0.754276  0.651088  0.603056  0.494452  0.438000  0.360500  0.331819
 57.200000  1.961955  1.381241  1.181652  0.964215  0.755225  0.652657  0.605288  0.495308  0.436967  0.360375  0.332022
 57.300000  1.961658  1.382017  1.182455  0.965447  0.756705  0.654092  0.606976  0.496561  0.436566  0.360927  0.331610
 57.400000  1.961680  1.382692  1.183242  0.966862  0.758572  0.655693  0.607822  0.497541  0.436152  0.362931  0.331680
 57.500000  1.962017  1.382850  1.184376  0.968216  0.760456  0.656903  0.608342  0.498462  0.435304  0.364407  0.332592
 57.600000  1.962613  1.382184  1.186230  0.969251  0.761962  0.657147  0.608854  0.499463  0.434971  0.364450  0.334077
 57.700000  1.963358  1.380716  1.188692  0.969856  0.763344  0.656637  0.609132  0.500500  0.435269  0.364611  0.335217
 57.800000  1.964310  1.378818  1.191284  0.970065  0.765166  0.655994  0.609035  0.502111  0.435900  0.365838  0.336008
 57.900000  1.965473  1.377185  1.193773  0.970121  0.767442  0.655403  0.608358  0.503799  0.436881  0.367938  0.336960
 58.000000  1.966949  1.376316  1.195987  0.970341  0.769582  0.654874  0.606888  0.504992  0.437813  0.370351  0.337915
 58.100000  1.968630  1.376371  1.197718  0.971227  0.771218  0.654781  0.604816  0.506084  0.438504  0.372555  0.339035
 58.200000  1.970487  1.377032  1.198936  0.972960  0.772293  0.655129  0.602832  0.507125  0.438974  0.374130  0.339754
 58.300000  1.972377  1.378110  1.199752  0.975217  0.773024  0.655717  0.601473  0.508138  0.439202  0.374919  0.339611
 58.400000  1.974210  1.379412  1.200219  0.977210  0.773447  0.656832  0.601066  0.509300  0.439600  0.375045  0.339506
 58.500000  1.975949  1.380704  1.200375  0.978469  0.773725  0.658478  0.601197  0.510171  0.440281  0.374557  0.339593
 58.600000  1.977466  1.381976  1.200524  0.979094  0.774260  0.659617  0.601356  0.510468  0.440416  0.373596  0.339665
 58.700000  1.978612  1.383166  1.200730  0.979485  0.774935  0.660056  0.601709  0.510465  0.439771  0.372974  0.339505
 58.800000  1.979312  1.384332  1.200879  0.979797  0.775236  0.660397  0.602350  0.510062  0.438332  0.372564  0.338832
 58.900000  1.979705  1.385467  1.200899  0.979903  0.775055  0.660576  0.603126  0.509127  0.436283  0.372287  0.338703
 59.000000  1.979803  1.386525  1.200617  0.979655  0.774870  0.660142  0.604016  0.507886  0.434342  0.372014  0.338800
 59.100000  1.979656  1.387620  1.200312  0.978951  0.774972  0.659311  0.604865  0.507308  0.432679  0.371548  0.339162
 59.200000  1.979433  1.388527  1.200126  0.977706  0.775139  0.658670  0.605653  0.507771  0.431137  0.371181  0.339951
 59.300000  1.979208  1.389066  1.200219  0.975891  0.775433  0.658146  0.606214  0.508172  0.430334  0.371096  0.340660
 59.400000  1.979143  1.389311  1.200559  0.973515  0.775873  0.657258  0.606459  0.507856  0.430519  0.371200  0.340682
 59.500000  1.979188  1.389517  1.201107  0.971022  0.776520  0.655925  0.606391  0.507196  0.431499  0.371533  0.339926
 59.600000  1.979263  1.389967  1.201816  0.968877  0.777458  0.654649  0.606499  0.506271  0.432856  0.372104  0.339148
 59.700000  1.979336  1.390806  1.202655  0.967245  0.778600  0.653654  0.606941  0.505170  0.434148  0.372880  0.338814
 59.800000  1.979473  1.391981  1.203643  0.966430  0.779769  0.652814  0.607571  0.504125  0.434913  0.373254  0.338605
 59.900000  1.979804  1.393112  1.204803  0.966482  0.780935  0.651869  0.608283  0.503386  0.435970  0.373027  0.338143
 60.000000  1.980411  1.393858  1.205880  0.967020  0.781913  0.650955  0.608845  0.502897  0.437202  0.372207  0.337526
 60.100000  1.981222  1.394085  1.206754  0.967280  0.782920  0.650417  0.608694  0.502079  0.437555  0.371329  0.336636
 60.200000  1.982304  1.393900  1.207158  0.966817  0.784101  0.650358  0.607749  0.500349  0.437054  0.370944  0.335572
 60.300000  1.983512  1.393498  1.206988  0.965858  0.785376  0.650636  0.606449  0.498646  0.436403  0.370704  0.334712
 60.400000  1.984819  1.393124  1.206479  0.965069  0.786505  0.650757  0.604830  0.497942  0.435998  0.369765  0.334187
 60.500000  1.986223  1.392896  1.205981  0.964897  0.787222  0.650585  0.602739  0.497891  0.435884  0.367801  0.333556
 60.600000  1.987887  1.392810  1.205769  0.965217  0.787499  0.650385  0.600637  0.498283  0.435787  0.365597  0.333136
 60.700000  1.989644  1.392840  1.205888  0.965739  0.787490  0.650693  0.599077  0.498704  0.435436  0.364008  0.332676
 60.800000  1.991346  1.392822  1.206155  0.965963  0.787124  0.651257  0.597938  0.498976  0.434573  0.363012  0.331864
 60.900000  1.992914  1.392623  1.206216  0.965644  0.786397  0.651621  0.596835  0.499539  0.433654  0.362594  0.331018
 61.000000  1.994322  1.392258  1.205843  0.964763  0.785632  0.651682  0.595966  0.500438  0.433256  0.362924  0.330970
 61.100000  1.995464  1.391752  1.205071  0.963463  0.785296  0.651460  0.595666  0.501468  0.433452  0.363930  0.331554
 61.200000  1.996341  1.391130  1.203968  0.961970  0.785653  0.650756  0.595634  0.502713  0.433528  0.365297  0.332491
 61.300000  1.997032  1.390621  1.202734  0.960498  0.786381  0.649594  0.595349  0.505183  0.433330  0.366317  0.333637
 61.400000  1.997696  1.390221  1.201661  0.959405  0.786871  0.648470  0.594712  0.509078  0.433392  0.366784  0.334567
 61.500000  1.998361  1.389934  1.201066  0.959013  0.787001  0.647741  0.594095  0.513522  0.433479  0.366979  0.335251
 61.600000  1.998956  1.389819  1.201168  0.959222  0.786867  0.647336  0.594210  0.517616  0.433459  0.367040  0.336051
 61.700000  1.999302  1.389883  1.201829  0.959804  0.786545  0.647404  0.594883  0.520704  0.433627  0.366450  0.336853
 61.800000  1.999538  1.390166  1.202581  0.960507  0.786004  0.648008  0.595038  0.522489  0.433814  0.365203  0.336671
 61.900000  1.999857  1.390783  1.203017  0.961422  0.785516  0.648738  0.594463  0.523406  0.434105  0.364037  0.336145
 62.000000  2.000311  1.391689  1.202939  0.962749  0.785226  0.649285  0.593925  0.523795  0.434281  0.363315  0.335615
 62.100000  2.000931  1.392674  1.202374  0.964605  0.785063  0.649923  0.593687  0.523841  0.433675  0.362945  0.334491
 62.200000  2.001772  1.393472  1.201704  0.966874  0.784905  0.650545  0.593402  0.523992  0.432985  0.362833  0.332235
 62.300000  2.002760  1.394014  1.200992  0.969218  0.784814  0.651057  0.593355  0.523587  0.432804  0.362881  0.329544
 62.400000  2.003720  1.394278  1.200346  0.971132  0.785005  0.651664  0.593583  0.522209  0.432535  0.362813  0.328041
 62.500000  2.004517  1.394398  1.199739  0.972202  0.785202  0.652386  0.593238  0.520399  0.432106  0.362938  0.327261
 62.600000  2.005157  1.394531  1.199234  0.972613  0.784986  0.653159  0.592466  0.518106  0.431465  0.363363  0.326490
 62.700000  2.005708  1.394657  1.198852  0.973006  0.784434  0.653897  0.591969  0.514961  0.430987  0.363687  0.325962
 62.800000  2.006297  1.394862  1.198610  0.973828  0.783880  0.654702  0.591468  0.510607  0.431458  0.364142  0.326217
 62.900000  2.007101  1.395239  1.198570  0.974753  0.783333  0.655432  0.590481  0.505552  0.432494  0.364126  0.326862
 63.000000  2.008223  1.395649  1.198647  0.975434  0.782399  0.655986  0.589453  0.501687  0.433229  0.363861  0.326938
 63.100000  2.009557  1.396057  1.198760  0.975878  0.780882  0.656236  0.588733  0.499734  0.433289  0.364362  0.327281
 63.200000  2.010990  1.396337  1.198819  0.976295  0.779101  0.656196  0.588000  0.498205  0.432796  0.364207  0.328367
 63.300000  2.012423  1.396431  1.198951  0.976786  0.777649  0.656198  0.587088  0.496309  0.433099  0.362804  0.330025
 63.400000  2.013831  1.396444  1.199361  0.977138  0.776963  0.656752  0.586424  0.493791  0.433859  0.361607  0.331556
 63.500000  2.015164  1.396455  1.199975  0.977175  0.776925  0.657758  0.586088  0.490674  0.433786  0.361265  0.332353
 63.600000  2.016395  1.396475  1.200556  0.977298  0.777430  0.658174  0.585953  0.487960  0.433588  0.361162  0.332455
 63.700000  2.017409  1.396448  1.200784  0.977615  0.778391  0.657819  0.586729  0.485430  0.433546  0.360920  0.332212
 63.800000  2.018035  1.396220  1.200481  0.978497  0.779557  0.657468  0.588919  0.482685  0.432890  0.361078  0.332092
 63.900000  2.018009  1.395701  1.199845  0.979968  0.780511  0.657546  0.591407  0.480434  0.432523  0.361625  0.332027
 64.000000  2.017386  1.394948  1.199032  0.981671  0.781223  0.657866  0.593065  0.478976  0.432594  0.361992  0.331825
 64.100000  2.016301  1.394213  1.197907  0.983002  0.781772  0.658152  0.594099  0.477771  0.432624  0.362301  0.331176
 64.200000  2.015084  1.393929  1.196403  0.983820  0.782489  0.658210  0.595042  0.476990  0.433152  0.362499  0.330826
 64.300000  2.013995  1.394164  1.194597  0.984183  0.783362  0.658277  0.595910  0.477107  0.433977  0.362866  0.330695
 64.400000  2.013227  1.394358  1.192777  0.984242  0.784121  0.658439  0.596391  0.478248  0.434499  0.363504  0.330041
 64.500000  2.012776  1.393992  1.191036  0.983946  0.784502  0.658432  0.596175  0.479913  0.434979  0.364322  0.329323
 64.600000  2.012548  1.392906  1.189480  0.983289  0.784620  0.657927  0.595365  0.481613  0.435276  0.365668  0.328856
 64.700000  2.012403  1.391286  1.188105  0.982453  0.784451  0.657139  0.594580  0.483122  0.435429  0.367055  0.329379
 64.800000  2.012328  1.389638  1.187086  0.981688  0.784053  0.656639  0.594035  0.484420  0.435500  0.367517  0.330252
 64.900000  2.012403  1.388484  1.186743  0.981210  0.783601  0.656894  0.593708  0.485853  0.435424  0.367378  0.330981
 65.000000  2.012686  1.387953  1.187192  0.981000  0.783370  0.657860  0.594083  0.487626  0.435500  0.367485  0.331945
 65.100000  2.013327  1.387806  1.188186  0.981142  0.783723  0.659156  0.595473  0.489455  0.435758  0.368148  0.332522
 65.200000  2.014248  1.387724  1.189374  0.981722  0.784526  0.660338  0.597557  0.490687  0.435743  0.368920  0.332820
 65.300000  2.015228  1.387464  1.190869  0.982643  0.785336  0.661374  0.599626  0.490846  0.435818  0.369497  0.332639
 65.400000  2.016110  1.387084  1.192942  0.983661  0.785906  0.662329  0.601085  0.490179  0.436105  0.369968  0.332699
 65.500000  2.016768  1.386743  1.195650  0.984512  0.786395  0.663003  0.601975  0.489705  0.436099  0.370092  0.332875
 65.600000  2.017214  1.386701  1.198833  0.984959  0.787107  0.663254  0.602516  0.489975  0.436144  0.369795  0.332430
 65.700000  2.017518  1.387044  1.202138  0.984868  0.788169  0.663417  0.602741  0.490990  0.437045  0.369292  0.331904
 65.800000  2.017809  1.387571  1.205243  0.984235  0.789460  0.663620  0.602625  0.492593  0.438670  0.369058  0.331149
 65.900000  2.018011  1.388285  1.207952  0.983257  0.790869  0.663990  0.602204  0.494020  0.440548  0.369165  0.330176
 66.000000  2.018174  1.388999  1.210286  0.982238  0.792345  0.664561  0.601440  0.495286  0.442399  0.369489  0.329104
 66.100000  2.018349  1.389644  1.212513  0.981407  0.793802  0.664800  0.600249  0.496886  0.443454  0.370231  0.327693
 66.200000  2.018613  1.390218  1.214818  0.980787  0.795251  0.664125  0.598994  0.498897  0.443506  0.371143  0.327038
 66.300000  2.019158  1.390666  1.217095  0.980232  0.796698  0.663064  0.598048  0.501407  0.443431  0.371676  0.327524
 66.400000  2.019944  1.391172  1.218756  0.979578  0.798117  0.662333  0.597151  0.504317  0.443710  0.371723  0.328696
 66.500000  2.020907  1.391691  1.219456  0.978879  0.799384  0.662027  0.596285  0.507462  0.444395  0.371396  0.330307
 66.600000  2.021749  1.392138  1.219508  0.978197  0.800550  0.661780  0.595859  0.510746  0.445295  0.370818  0.331624
 66.700000  2.022270  1.392475  1.219245  0.977688  0.801489  0.661791  0.596077  0.514085  0.446408  0.370239  0.332332
 66.800000  2.022413  1.392684  1.218724  0.977587  0.802113  0.662025  0.596443  0.516969  0.447378  0.369426  0.332846
 66.900000  2.022162  1.392906  1.217909  0.977569  0.802482  0.662095  0.596954  0.519172  0.448342  0.368787  0.333720
 67.000000  2.021590  1.393286  1.216805  0.977349  0.802409  0.661917  0.597889  0.520701  0.449312  0.368375  0.335120
 67.100000  2.020732  1.393823  1.215600  0.976787  0.801689  0.661784  0.599081  0.521756  0.450163  0.368404  0.336101
 67.200000  2.019668  1.394515  1.214430  0.975922  0.800514  0.661667  0.599975  0.523051  0.450548  0.368754  0.336659
 67.300000  2.018568  1.395315  1.213411  0.974738  0.799313  0.661215  0.600012  0.524543  0.450675  0.368874  0.336810
 67.400000  2.017449  1.395934  1.212509  0.973359  0.798045  0.660750  0.599383  0.525723  0.451047  0.369402  0.336266
 67.500000  2.016450  1.396221  1.211529  0.972211  0.796508  0.661058  0.599077  0.526474  0.451603  0.370053  0.335617
 67.600000  2.015568  1.396261  1.210581  0.971521  0.794880  0.661858  0.599883  0.526787  0.451500  0.369836  0.335383
 67.700000  2.014547  1.396342  1.209924  0.971326  0.793408  0.662707  0.601306  0.526658  0.451182  0.369312  0.334934
 67.800000  2.013409  1.396553  1.209614  0.971584  0.792115  0.663368  0.602482  0.525919  0.451061  0.368778  0.333762
 67.900000  2.012199  1.396913  1.209424  0.972391  0.790786  0.664407  0.603368  0.524468  0.450602  0.368628  0.332214
 68.000000  2.011192  1.397446  1.208965  0.973826  0.789343  0.665777  0.604181  0.522789  0.449652  0.368678  0.330736
 68.100000  2.010480  1.397900  1.208080  0.975454  0.787917  0.666866  0.604471  0.521270  0.448881  0.368058  0.328836
 68.200000  2.010164  1.398065  1.206847  0.976595  0.786599  0.667234  0.603854  0.520141  0.448231  0.367706  0.326910
 68.300000  2.010281  1.397963  1.205715  0.977327  0.785536  0.666940  0.602496  0.519873  0.448004  0.367944  0.325955
 68.400000  2.010824  1.397847  1.204965  0.978540  0.785235  0.666268  0.600898  0.520384  0.448320  0.367687  0.326153
 68.500000  2.011537  1.397839  1.204638  0.980757  0.785785  0.665365  0.599675  0.521029  0.448663  0.367670  0.326188
 68.600000  2.012157  1.397950  1.204552  0.983346  0.786500  0.664039  0.599306  0.521003  0.447943  0.367827  0.325763
 68.700000  2.012501  1.398060  1.204521  0.985220  0.786691  0.662575  0.599212  0.519883  0.446414  0.367427  0.326185
 68.800000  2.012587  1.398065  1.204556  0.985932  0.786432  0.661318  0.598594  0.518170  0.445654  0.367015  0.326717
 68.900000  2.012580  1.397918  1.204489  0.985899  0.786616  0.660345  0.597779  0.516570  0.445344  0.366936  0.326351
 69.000000  2.012617  1.397532  1.204375  0.985938  0.787569  0.659429  0.597253  0.514837  0.444839  0.366755  0.325768
 69.100000  2.012883  1.396944  1.204421  0.986672  0.788521  0.658640  0.597043  0.513124  0.444508  0.366282  0.325690
 69.200000  2.013315  1.395964  1.204859  0.988042  0.788768  0.658227  0.597198  0.511704  0.444300  0.366001  0.326005
 69.300000  2.013922  1.394771  1.205996  0.989510  0.788236  0.657885  0.597643  0.510723  0.443363  0.365913  0.325985
 69.400000  2.014525  1.393595  1.207505  0.990191  0.787348  0.657282  0.597977  0.510860  0.441841  0.365841  0.325510
 69.500000  2.015150  1.392752  1.208977  0.989822  0.786410  0.656523  0.597741  0.511595  0.440152  0.366595  0.325781
 69.600000  2.015911  1.392426  1.210189  0.988886  0.785391  0.655856  0.597131  0.511774  0.438209  0.367943  0.326818
 69.700000  2.016829  1.392488  1.211014  0.988113  0.784496  0.655300  0.596450  0.511511  0.436424  0.368932  0.327712
 69.800000  2.018107  1.392802  1.211553  0.987491  0.783824  0.654853  0.595853  0.511114  0.435642  0.370416  0.327560
 69.900000  2.019616  1.393313  1.211880  0.986814  0.783289  0.654946  0.595300  0.510942  0.435790  0.371903  0.326286
 70.000000  2.021120  1.393909  1.211799  0.986128  0.782750  0.655636  0.595020  0.511413  0.436642  0.371735  0.324902
 70.100000  2.022428  1.394517  1.211275  0.985683  0.782170  0.656099  0.595316  0.512124  0.437281  0.370929  0.323081
 70.200000  2.023425  1.395161  1.210406  0.985507  0.781587  0.655904  0.595886  0.512842  0.437376  0.370008  0.321555
 70.300000  2.024028  1.395865  1.209491  0.985436  0.781312  0.655388  0.596532  0.513502  0.437696  0.368747  0.320558
 70.400000  2.024306  1.396746  1.208986  0.985195  0.781612  0.655098  0.597558  0.513910  0.437972  0.367431  0.319748
 70.500000  2.024350  1.397731  1.208866  0.984551  0.782351  0.655014  0.598916  0.513797  0.438102  0.366402  0.320001
 70.600000  2.024282  1.398637  1.208875  0.983457  0.783462  0.654765  0.600295  0.513068  0.438253  0.366264  0.320946
 70.700000  2.024159  1.399504  1.208870  0.982022  0.784605  0.654284  0.601859  0.512098  0.438320  0.366636  0.321993
 70.800000  2.024112  1.400453  1.208771  0.980738  0.785263  0.653716  0.603338  0.510914  0.438890  0.366713  0.322954
 70.900000  2.024084  1.401502  1.208433  0.980070  0.785343  0.653324  0.604526  0.509448  0.440140  0.366377  0.324010
 71.000000  2.024176  1.402527  1.207856  0.979862  0.785483  0.653419  0.605336  0.508421  0.441781  0.365613  0.325471
 71.100000  2.024443  1.403521  1.207202  0.979715  0.786158  0.653845  0.605323  0.508451  0.443601  0.364511  0.326653
 71.200000  2.024921  1.404506  1.206914  0.979627  0.787350  0.654200  0.604224  0.508969  0.445131  0.363584  0.327522
 71.300000  2.025635  1.405416  1.207422  0.979978  0.788634  0.654309  0.602725  0.509695  0.446362  0.362929  0.328354
 71.400000  2.026630  1.406294  1.208722  0.980916  0.789731  0.654464  0.601587  0.510925  0.447428  0.362399  0.328803
 71.500000  2.027854  1.407061  1.210217  0.982288  0.790753  0.654894  0.600874  0.512797  0.448332  0.362169  0.328839
 71.600000  2.029283  1.407597  1.211378  0.983647  0.791496  0.655563  0.600793  0.514807  0.449187  0.362588  0.329197
 71.700000  2.030958  1.407958  1.211856  0.984679  0.791672  0.656458  0.601495  0.515825  0.450067  0.363788  0.329617
 71.800000  2.032778  1.408243  1.211834  0.985128  0.791240  0.657849  0.602374  0.515866  0.450807  0.365002  0.329782
 71.900000  2.034582  1.408488  1.211489  0.985009  0.790440  0.659825  0.603309  0.516048  0.451151  0.366113  0.330541
 72.000000  2.036247  1.408877  1.210869  0.984618  0.789657  0.661925  0.604288  0.516517  0.451084  0.367082  0.331726
 72.100000  2.037622  1.409549  1.209937  0.984197  0.789197  0.663577  0.604943  0.516906  0.450956  0.367475  0.333096
 72.200000  2.038785  1.410562  1.208831  0.983737  0.789175  0.664575  0.605269  0.516683  0.450928  0.367499  0.334359
 72.300000  2.039755  1.412018  1.207715  0.983171  0.789260  0.665437  0.605824  0.515862  0.450791  0.367435  0.335650
 72.400000  2.040494  1.413790  1.206836  0.982823  0.788909  0.666471  0.606865  0.515177  0.450345  0.367945  0.337333
 72.500000  2.041105  1.415546  1.206259  0.982958  0.787968  0.667587  0.607902  0.515018  0.449966  0.369165  0.338485
 72.600000  2.041547  1.417053  1.205831  0.983596  0.786905  0.668698  0.608239  0.515064  0.449621  0.369890  0.338584
 72.700000  2.041768  1.418256  1.205343  0.984316  0.786435  0.669639  0.607791  0.515467  0.448833  0.370305  0.338355
 72.800000  2.041772  1.419060  1.204823  0.984812  0.786739  0.670073  0.607145  0.516334  0.447464  0.371166  0.338023
 72.900000  2.041545  1.419612  1.204396  0.984835  0.787378  0.670303  0.607018  0.517482  0.445836  0.372450  0.337475
 73.000000  2.041168  1.420403  1.204566  0.984106  0.787848  0.670587  0.607288  0.518982  0.444501  0.373967  0.336822
 73.100000  2.040682  1.421604  1.205645  0.982926  0.788122  0.670865  0.607263  0.520190  0.443482  0.374897  0.336311
 73.200000  2.040145  1.422884  1.207245  0.981641  0.788537  0.670935  0.606875  0.520474  0.442348  0.374855  0.335958
 73.300000  2.039565  1.423934  1.208729  0.980517  0.789147  0.671111  0.606675  0.519667  0.441177  0.373914  0.335578
 73.400000  2.039024  1.424525  1.209566  0.979484  0.789765  0.671589  0.607124  0.518338  0.440028  0.372854  0.334569
 73.500000  2.038471  1.424376  1.209729  0.978659  0.790176  0.671914  0.607832  0.516952  0.439219  0.371886  0.333182
 73.600000  2.037989  1.423522  1.209526  0.978251  0.790316  0.671592  0.607954  0.515780  0.438872  0.370573  0.331714
 73.700000  2.037609  1.421993  1.209057  0.978229  0.790327  0.670922  0.607322  0.514931  0.439136  0.369661  0.330429
 73.800000  2.037428  1.420013  1.208376  0.978219  0.789951  0.670332  0.606418  0.514978  0.439703  0.369041  0.329291
 73.900000  2.037308  1.417742  1.207542  0.977956  0.789144  0.669581  0.605981  0.515446  0.439771  0.367985  0.328069
 74.000000  2.037169  1.415258  1.206840  0.977548  0.788198  0.668508  0.606423  0.514665  0.439547  0.366721  0.327563
 74.100000  2.036874  1.412584  1.206407  0.977442  0.787487  0.667460  0.607421  0.512932  0.439427  0.365512  0.327362
 74.200000  2.036449  1.409835  1.206099  0.977696  0.786977  0.666648  0.608324  0.511259  0.439404  0.364681  0.327438
 74.300000  2.035917  1.407026  1.205570  0.978000  0.786595  0.665740  0.608749  0.509884  0.439629  0.364124  0.327834
 74.400000  2.035392  1.404105  1.204722  0.978056  0.786248  0.664836  0.608719  0.509060  0.440000  0.363536  0.328411
 74.500000  2.034955  1.401157  1.203995  0.977882  0.786305  0.664415  0.608507  0.508454  0.440428  0.363141  0.328997
 74.600000  2.034677  1.398415  1.203741  0.977559  0.786795  0.664342  0.608601  0.507222  0.441187  0.363158  0.328981
 74.700000  2.034613  1.396193  1.203715  0.977022  0.787142  0.663926  0.609150  0.505736  0.442161  0.362761  0.329127
 74.800000  2.034803  1.394736  1.203617  0.976588  0.786730  0.663439  0.609557  0.504651  0.443152  0.360895  0.329598
 74.900000  2.035325  1.394153  1.203457  0.976734  0.785670  0.663684  0.609463  0.503766  0.444093  0.358682  0.330275
 75.000000  2.036099  1.394474  1.203396  0.977444  0.784694  0.664656  0.609213  0.502568  0.445037  0.357722  0.330781
 75.100000  2.036956  1.395367  1.203904  0.978393  0.784494  0.665589  0.608825  0.501056  0.445705  0.357278  0.330399
 75.200000  2.037731  1.396454  1.204925  0.979388  0.785049  0.665989  0.608362  0.499859  0.446045  0.356849  0.329447
 75.300000  2.038346  1.397370  1.206080  0.980613  0.785916  0.666111  0.607994  0.499488  0.446036  0.356453  0.328371
 75.400000  2.038833  1.397871  1.207222  0.982239  0.786904  0.666026  0.607863  0.500108  0.445854  0.355732  0.327902
 75.500000  2.039150  1.398020  1.208108  0.983914  0.788097  0.665729  0.608005  0.501191  0.446459  0.355036  0.327881
 75.600000  2.039362  1.398166  1.208802  0.985267  0.789391  0.665398  0.608459  0.502142  0.447878  0.355386  0.327804
 75.700000  2.039388  1.398575  1.209688  0.986324  0.790432  0.664795  0.609099  0.503394  0.449171  0.356269  0.328314
 75.800000  2.039310  1.399431  1.210780  0.987282  0.791018  0.663638  0.609884  0.505477  0.450424  0.356406  0.329602
 75.900000  2.039188  1.400534  1.211920  0.988184  0.791248  0.662465  0.610718  0.507888  0.451949  0.356624  0.330615
 76.000000  2.039044  1.401626  1.213039  0.988898  0.791144  0.662154  0.611396  0.509757  0.453059  0.358446  0.330609
 76.100000  2.038882  1.402617  1.214056  0.989251  0.790896  0.662553  0.611560  0.510646  0.453898  0.360918  0.330304
 76.200000  2.038623  1.403489  1.214937  0.989240  0.790748  0.662840  0.611277  0.510668  0.454076  0.362732  0.331251
 76.300000  2.038280  1.404485  1.215876  0.989106  0.790880  0.662836  0.610545  0.510647  0.453590  0.365135  0.333479
 76.400000  2.037911  1.405844  1.217042  0.988977  0.791552  0.662786  0.609819  0.510916  0.452936  0.367619  0.335492
 76.500000  2.037430  1.407688  1.218430  0.988747  0.792599  0.662917  0.609589  0.511530  0.451100  0.368288  0.337136
 76.600000  2.036811  1.409808  1.219858  0.988247  0.793611  0.663420  0.609873  0.512029  0.449026  0.367779  0.338463
 76.700000  2.036072  1.411876  1.221078  0.987115  0.794191  0.664602  0.610287  0.511809  0.448107  0.366775  0.339942
 76.800000  2.035282  1.413711  1.221745  0.985361  0.794240  0.666167  0.610475  0.511456  0.448430  0.366276  0.341246
 76.900000  2.034427  1.415193  1.221829  0.983394  0.794049  0.667460  0.610172  0.511501  0.449864  0.367054  0.342067
 77.000000  2.033612  1.416370  1.221546  0.981606  0.793891  0.667951  0.609825  0.511267  0.450884  0.368233  0.342541
 77.100000  2.033068  1.417305  1.221112  0.980281  0.793659  0.667806  0.609866  0.510328  0.450661  0.369478  0.342232
 77.200000  2.032789  1.417930  1.220585  0.979534  0.792995  0.667195  0.610162  0.508755  0.450679  0.370160  0.341392
 77.300000  2.032774  1.418175  1.220016  0.979690  0.791954  0.666537  0.610714  0.507770  0.450907  0.370290  0.340125
 77.400000  2.033011  1.418148  1.219511  0.980636  0.790962  0.666064  0.611740  0.508715  0.450559  0.370753  0.339141
 77.500000  2.033239  1.417847  1.218863  0.981664  0.790193  0.665788  0.612881  0.510667  0.449429  0.371198  0.339194
 77.600000  2.033312  1.417335  1.218126  0.982767  0.789600  0.665785  0.613616  0.511676  0.447517  0.371255  0.339968
 77.700000  2.033136  1.416873  1.217275  0.984329  0.789316  0.666015  0.613678  0.511172  0.445746  0.371333  0.340932
 77.800000  2.032719  1.416632  1.216343  0.986301  0.789679  0.666009  0.613211  0.510158  0.444829  0.371902  0.341687
 77.900000  2.032222  1.416625  1.215413  0.988236  0.790833  0.665601  0.612339  0.509800  0.443729  0.372182  0.342325
 78.000000  2.031876  1.416752  1.214663  0.989811  0.792276  0.665191  0.611540  0.509739  0.442229  0.372116  0.341850
 78.100000  2.031847  1.416907  1.214356  0.991074  0.793568  0.665094  0.610941  0.508238  0.441526  0.372420  0.340252
 78.200000  2.032105  1.417002  1.214429  0.992269  0.794657  0.665137  0.610664  0.505349  0.441524  0.372873  0.338401
 78.300000  2.032582  1.416993  1.214716  0.993309  0.795455  0.665130  0.610608  0.502932  0.441181  0.373381  0.337154
 78.400000  2.033073  1.416887  1.215132  0.994166  0.795896  0.665139  0.610657  0.501267  0.440436  0.373826  0.336358
 78.500000  2.033474  1.416790  1.215486  0.994905  0.796220  0.665068  0.610445  0.500494  0.439867  0.373536  0.334848
 78.600000  2.033791  1.416641  1.215896  0.995659  0.796738  0.664592  0.609630  0.501232  0.440159  0.372802  0.333332
 78.700000  2.034005  1.416418  1.216627  0.996380  0.797540  0.663893  0.608302  0.502901  0.441192  0.372202  0.332061
 78.800000  2.034157  1.416061  1.217705  0.996998  0.798293  0.663260  0.607085  0.504953  0.442524  0.371718  0.331407
 78.900000  2.034348  1.415552  1.218936  0.997354  0.798917  0.662538  0.606605  0.507023  0.443532  0.370903  0.332069
 79.000000  2.034702  1.415047  1.220071  0.997401  0.799633  0.661706  0.606801  0.508616  0.444001  0.370218  0.333133
 79.100000  2.035143  1.414725  1.220905  0.997154  0.800549  0.661215  0.606826  0.509686  0.443983  0.369912  0.333905
 79.200000  2.035751  1.414465  1.221537  0.996727  0.801702  0.661179  0.606559  0.511179  0.443955  0.369814  0.334543
 79.300000  2.036539  1.414109  1.222323  0.996471  0.802783  0.661203  0.606667  0.513661  0.444188  0.368894  0.335751
 79.400000  2.037451  1.413308  1.223569  0.996509  0.803356  0.661393  0.607334  0.516465  0.444189  0.366780  0.336855
 79.500000  2.038248  1.412000  1.225186  0.996537  0.803333  0.662424  0.608283  0.518583  0.443359  0.364864  0.337652
 79.600000  2.038807  1.410268  1.226731  0.996135  0.802788  0.664202  0.609384  0.519724  0.442097  0.363731  0.337642
 79.700000  2.039111  1.408417  1.227810  0.995109  0.801902  0.665735  0.610608  0.520699  0.440521  0.363005  0.336759
 79.800000  2.039204  1.406735  1.228489  0.993979  0.800757  0.666497  0.611680  0.521537  0.439219  0.362737  0.335790
 79.900000  2.039160  1.405540  1.229127  0.993409  0.799222  0.666878  0.612192  0.522004  0.438270  0.361937  0.334926
 80.000000  2.039131  1.404894  1.230067  0.993561  0.797664  0.667186  0.612387  0.522056  0.437484  0.360139  0.334846
 80.100000  2.039252  1.404718  1.231209  0.994199  0.796642  0.667413  0.612348  0.521850  0.437046  0.358734  0.335368
 80.200000  2.039501  1.404862  1.231982  0.995036  0.796396  0.667760  0.612276  0.521418  0.436886  0.357931  0.335935
 80.300000  2.039711  1.405354  1.232036  0.995683  0.796376  0.668407  0.612599  0.520237  0.437331  0.356623  0.336301
 80.400000  2.039847  1.406211  1.231640  0.996103  0.796541  0.669268  0.613033  0.518125  0.438510  0.355581  0.336683
 80.500000  2.039815  1.407294  1.230783  0.996410  0.797013  0.670256  0.613169  0.515755  0.439693  0.355458  0.337386
 80.600000  2.039527  1.408361  1.229460  0.996606  0.797664  0.671091  0.613172  0.513830  0.440738  0.355874  0.337823
 80.700000  2.038922  1.409366  1.227766  0.996629  0.797975  0.671537  0.613191  0.512736  0.441927  0.356700  0.337441
 80.800000  2.037859  1.410403  1.226002  0.996584  0.797914  0.671320  0.612771  0.512192  0.442898  0.358056  0.336581
 80.900000  2.036379  1.411627  1.224574  0.996577  0.797924  0.670554  0.612012  0.511900  0.443406  0.359695  0.335584
 81.000000  2.034637  1.413146  1.223652  0.996612  0.798510  0.669310  0.611628  0.511549  0.444147  0.361592  0.334051
 81.100000  2.032870  1.414868  1.223160  0.996433  0.799706  0.667721  0.611380  0.511264  0.445516  0.363111  0.332097
 81.200000  2.031348  1.416565  1.223054  0.996057  0.801090  0.666227  0.610975  0.511524  0.446851  0.363821  0.330789
 81.300000  2.030183  1.418099  1.223181  0.995670  0.802059  0.665197  0.610465  0.512577  0.447930  0.364582  0.330223
 81.400000  2.029595  1.419475  1.223600  0.995371  0.802339  0.664658  0.609566  0.513561  0.449239  0.365534  0.329904
 81.500000  2.029418  1.420870  1.224270  0.995123  0.801967  0.664424  0.608235  0.514257  0.450290  0.366234  0.329918
 81.600000  2.029381  1.422232  1.224997  0.994789  0.801195  0.664205  0.607216  0.514870  0.450692  0.366830  0.330455
 81.700000  2.029358  1.423522  1.225430  0.994490  0.800126  0.663846  0.607070  0.515758  0.450882  0.367366  0.330997
 81.800000  2.029327  1.424787  1.225644  0.994391  0.798704  0.663529  0.607257  0.516953  0.451189  0.367474  0.330847
 81.900000  2.029275  1.426029  1.225896  0.994142  0.797321  0.663699  0.607323  0.517923  0.451826  0.367394  0.330256
 82.000000  2.029358  1.427051  1.226424  0.993504  0.796206  0.664390  0.607356  0.517906  0.452553  0.367367  0.330449
 82.100000  2.029621  1.427662  1.227162  0.992635  0.795280  0.665481  0.607518  0.517137  0.453000  0.366782  0.331781
 82.200000  2.030117  1.427793  1.227921  0.991832  0.794402  0.666336  0.607921  0.516803  0.453468  0.365544  0.332678
 82.300000  2.031000  1.427395  1.228483  0.991183  0.793574  0.666754  0.608314  0.517364  0.453922  0.364069  0.332903
 82.400000  2.032267  1.426680  1.228879  0.990743  0.792449  0.667175  0.608112  0.517939  0.453639  0.363410  0.333936
 82.500000  2.033745  1.425836  1.229145  0.990476  0.790804  0.668017  0.607632  0.517722  0.453143  0.363474  0.335397
 82.600000  2.035360  1.425068  1.229280  0.990118  0.789030  0.669269  0.607864  0.517217  0.452498  0.363379  0.335831
 82.700000  2.036985  1.424379  1.229408  0.989729  0.787849  0.670614  0.608650  0.516571  0.451043  0.363291  0.335974
 82.800000  2.038484  1.423666  1.229714  0.989487  0.787479  0.671775  0.608877  0.515862  0.449480  0.363093  0.337479
 82.900000  2.039908  1.422709  1.230378  0.989463  0.787783  0.672336  0.608359  0.516108  0.448905  0.362636  0.339332
 83.000000  2.041342  1.421451  1.231294  0.989586  0.788658  0.672104  0.607739  0.516895  0.448838  0.362262  0.340250
 83.100000  2.042715  1.420021  1.232212  0.989692  0.790110  0.671379  0.607643  0.516865  0.448048  0.362214  0.339637
 83.200000  2.044052  1.418669  1.232839  0.989649  0.791784  0.670643  0.608074  0.516552  0.446960  0.362121  0.338508
 83.300000  2.045296  1.417739  1.233012  0.989521  0.793235  0.670014  0.608642  0.516542  0.446529  0.362153  0.337818
 83.400000  2.046278  1.417351  1.232911  0.989632  0.794287  0.669372  0.609098  0.516165  0.446669  0.362736  0.336928
 83.500000  2.046897  1.417349  1.232893  0.990181  0.794856  0.669073  0.609632  0.515172  0.446940  0.364187  0.336320
 83.600000  2.047130  1.417557  1.232870  0.991177  0.794772  0.669157  0.610338  0.514164  0.447603  0.365849  0.335769
 83.700000  2.047020  1.418079  1.232645  0.992477  0.794160  0.669044  0.610931  0.513803  0.448665  0.366461  0.335149
 83.800000  2.046724  1.418876  1.232024  0.993589  0.793675  0.668385  0.610844  0.513951  0.449530  0.366260  0.334897
 83.900000  2.046427  1.419898  1.231196  0.993893  0.793899  0.667147  0.610209  0.513303  0.449644  0.365851  0.335355
 84.000000  2.046207  1.420977  1.230291  0.993267  0.794651  0.665367  0.609257  0.511455  0.449798  0.365557  0.336285
 84.100000  2.046095  1.421924  1.229511  0.992460  0.795446  0.663404  0.608079  0.509258  0.450480  0.366094  0.336505
 84.200000  2.045900  1.422709  1.228830  0.992432  0.795909  0.661655  0.607140  0.507731  0.451681  0.367246  0.336026
 84.300000  2.045616  1.423417  1.228378  0.993196  0.795786  0.660250  0.606915  0.507308  0.452866  0.367768  0.335757
 84.400000  2.045254  1.424120  1.228426  0.994324  0.795364  0.659251  0.607059  0.507497  0.453489  0.367821  0.335784
 84.500000  2.045040  1.424915  1.229179  0.995411  0.795312  0.658917  0.607043  0.508108  0.453229  0.368153  0.335344
 84.600000  2.045045  1.425940  1.230372  0.996383  0.795676  0.659465  0.606958  0.509320  0.452388  0.368330  0.334358
 84.700000  2.045323  1.427123  1.231532  0.997518  0.796036  0.660634  0.607007  0.510602  0.451896  0.368163  0.333071
 84.800000  2.045770  1.428295  1.232503  0.998790  0.796228  0.661979  0.607128  0.510818  0.452110  0.368219  0.332266
 84.900000  2.046462  1.429466  1.233264  0.999843  0.796578  0.663298  0.607374  0.510481  0.452795  0.368381  0.332393
 85.000000  2.047216  1.430563  1.233713  1.000555  0.797294  0.664245  0.607778  0.511004  0.453877  0.368067  0.332674
 85.100000  2.048014  1.431625  1.233768  1.001207  0.798402  0.664393  0.608467  0.512594  0.455293  0.367398  0.332858
 85.200000  2.048906  1.432603  1.233247  1.002070  0.800056  0.663700  0.609552  0.514565  0.456507  0.366666  0.333100
 85.300000  2.049907  1.433476  1.232384  1.003289  0.802225  0.662646  0.610549  0.516659  0.457301  0.365544  0.333655
 85.400000  2.050888  1.434156  1.231577  1.004697  0.804277  0.661454  0.610998  0.518499  0.458174  0.363912  0.334743
 85.500000  2.051898  1.434567  1.231011  1.006084  0.805605  0.660068  0.611198  0.520230  0.458739  0.362565  0.336467
 85.600000  2.052935  1.434779  1.230706  1.007166  0.806539  0.659080  0.611561  0.522024  0.458880  0.361580  0.338262
 85.700000  2.053960  1.434910  1.230589  1.007879  0.807762  0.659339  0.612222  0.523814  0.458903  0.360125  0.339174
 85.800000  2.055069  1.435205  1.230489  1.008084  0.809316  0.660492  0.613106  0.524718  0.458768  0.358717  0.339792
 85.900000  2.056281  1.435641  1.230349  1.007597  0.810756  0.661630  0.613935  0.524506  0.458495  0.358419  0.339886
 86.000000  2.057402  1.436117  1.230420  1.006535  0.811804  0.662465  0.614476  0.523785  0.457967  0.359050  0.339409
 86.100000  2.058275  1.436623  1.230762  1.005427  0.812451  0.662914  0.614654  0.522938  0.457465  0.359491  0.338979
 86.200000  2.058962  1.437096  1.231240  1.004745  0.812598  0.662839  0.614386  0.521736  0.457268  0.359770  0.338159
 86.300000  2.059518  1.437461  1.231726  1.004341  0.812247  0.662736  0.613409  0.519747  0.456596  0.360767  0.337343
 86.400000  2.060044  1.437771  1.232280  1.003866  0.811565  0.663358  0.611954  0.516991  0.455413  0.362463  0.336459
 86.500000  2.060629  1.438146  1.232856  1.003020  0.810546  0.664522  0.610717  0.514072  0.454084  0.364476  0.335399
 86.600000  2.061270  1.438384  1.233198  1.001942  0.809120  0.665795  0.609981  0.511596  0.452788  0.366291  0.334405
 86.700000  2.061848  1.438168  1.233201  1.000842  0.807571  0.667049  0.609146  0.510065  0.452119  0.367628  0.333385
 86.800000  2.062381  1.437233  1.232922  0.999901  0.806109  0.668053  0.607859  0.509425  0.451870  0.369214  0.332816
 86.900000  2.062757  1.435706  1.232351  0.999129  0.804616  0.668723  0.606299  0.509293  0.451477  0.371220  0.332911
 87.000000  2.063019  1.433925  1.231565  0.998532  0.802893  0.669082  0.604847  0.509466  0.451253  0.372855  0.333148
 87.100000  2.063304  1.432302  1.230790  0.998236  0.801034  0.669095  0.603653  0.509955  0.451461  0.374253  0.333642
 87.200000  2.063861  1.430971  1.229967  0.998200  0.799206  0.668848  0.602999  0.510569  0.451916  0.375171  0.334612
 87.300000  2.064660  1.429813  1.229099  0.998332  0.797434  0.668479  0.602736  0.511330  0.452393  0.375086  0.335542
 87.400000  2.065403  1.428554  1.228261  0.998604  0.795670  0.668364  0.602240  0.512277  0.452802  0.374794  0.336237
 87.500000  2.065914  1.427158  1.227533  0.998817  0.794016  0.668308  0.601774  0.513272  0.452858  0.374582  0.336716
 87.600000  2.066213  1.425750  1.226739  0.998666  0.792705  0.668272  0.602034  0.514226  0.452035  0.374690  0.337457
 87.700000  2.066248  1.424460  1.225791  0.998280  0.791550  0.668722  0.602843  0.515179  0.450867  0.375457  0.338330
 87.800000  2.066127  1.423429  1.225049  0.998326  0.790492  0.669693  0.603549  0.515226  0.449748  0.376174  0.338815
 87.900000  2.066043  1.422638  1.224631  0.999139  0.789595  0.671012  0.604283  0.514204  0.448453  0.376462  0.338960
 88.000000  2.066019  1.422181  1.224551  1.000243  0.788879  0.672450  0.605028  0.513354  0.447210  0.376311  0.338577
 88.100000  2.066174  1.422062  1.224357  1.000950  0.788461  0.673713  0.605348  0.513939  0.446001  0.375803  0.337195
 88.200000  2.066397  1.422245  1.223943  1.001100  0.788463  0.674401  0.605014  0.515471  0.444789  0.375840  0.336150
 88.300000  2.066516  1.422555  1.223505  1.001106  0.788878  0.674426  0.604229  0.516694  0.443463  0.376121  0.336674
 88.400000  2.066472  1.422673  1.223304  1.001111  0.789507  0.674460  0.603517  0.517303  0.441704  0.375885  0.337240
 88.500000  2.066332  1.422487  1.223319  1.001102  0.790435  0.674783  0.603449  0.517753  0.440685  0.375320  0.337561
 88.600000  2.066272  1.422090  1.223514  1.001254  0.792119  0.674978  0.604161  0.518193  0.441409  0.374674  0.337894
 88.700000  2.066344  1.421669  1.223621  1.001886  0.794600  0.674678  0.605212  0.518670  0.442612  0.373904  0.338011
 88.800000  2.066490  1.421511  1.223733  1.002884  0.797276  0.674340  0.606186  0.518895  0.443721  0.373061  0.337953
 88.900000  2.066796  1.422013  1.224269  1.003495  0.799805  0.674495  0.607168  0.518987  0.444809  0.373163  0.336854
 89.000000  2.067315  1.423136  1.225279  1.003033  0.802349  0.675090  0.608099  0.519447  0.445881  0.374448  0.335867
 89.100000  2.067938  1.424615  1.226483  1.001578  0.804843  0.675377  0.608756  0.519633  0.446902  0.375798  0.334956
 89.200000  2.068494  1.426162  1.227454  0.999910  0.807093  0.675357  0.608935  0.518875  0.447471  0.376936  0.335095
 89.300000  2.068810  1.427463  1.228173  0.998813  0.809071  0.675443  0.609090  0.517820  0.447102  0.377783  0.336759
 89.400000  2.068796  1.428599  1.228740  0.998337  0.811265  0.675606  0.609155  0.517012  0.446715  0.377782  0.338118
 89.500000  2.068413  1.429746  1.229383  0.998011  0.813495  0.675059  0.608711  0.516752  0.446648  0.377424  0.340113
 89.600000  2.067799  1.431070  1.230194  0.997547  0.815272  0.673623  0.608199  0.516964  0.446512  0.377492  0.341918
 89.700000  2.067045  1.432784  1.231281  0.996909  0.816348  0.671850  0.608404  0.516852  0.446469  0.377145  0.342572
 89.800000  2.066299  1.434818  1.232366  0.996420  0.816817  0.670334  0.609186  0.515987  0.446690  0.375405  0.343058
 89.900000  2.065726  1.436910  1.233103  0.996414  0.816834  0.669180  0.609794  0.514810  0.447496  0.373200  0.343111
 90.000000  2.065247  1.438874  1.233364  0.996872  0.816637  0.668233  0.609910  0.513966  0.448682  0.370807  0.343105
 90.100000  2.064752  1.440311  1.233106  0.997679  0.816282  0.667266  0.609493  0.513849  0.449320  0.368332  0.343290
 90.200000  2.064175  1.441198  1.232554  0.998443  0.815700  0.666190  0.608665  0.513509  0.449641  0.366679  0.343210
 90.300000  2.063480  1.441714  1.232150  0.998818  0.814905  0.665173  0.607784  0.512416  0.450113  0.365866  0.342764
 90.400000  2.062847  1.442111  1.232098  0.998846  0.814486  0.664445  0.607180  0.511689  0.450918  0.365697  0.342551
 90.500000  2.062366  1.442630  1.232391  0.998595  0.814865  0.664232  0.606705  0.511668  0.451978  0.366204  0.342510
 90.600000  2.062073  1.443092  1.232823  0.998307  0.815542  0.664838  0.606453  0.511726  0.452648  0.367547  0.342573
 90.700000  2.062058  1.443252  1.232953  0.998012  0.815898  0.665901  0.606879  0.511633  0.452923  0.369314  0.342983
 90.800000  2.062206  1.443020  1.232694  0.997680  0.815849  0.666719  0.607796  0.511559  0.453425  0.371082  0.342684
 90.900000  2.062316  1.442505  1.232163  0.997476  0.815878  0.667084  0.608857  0.512189  0.453979  0.372609  0.341666
 91.000000  2.062270  1.441957  1.231562  0.997656  0.815985  0.667529  0.610352  0.513660  0.454774  0.373705  0.340629
 91.100000  2.062105  1.441531  1.231056  0.998387  0.815971  0.668593  0.612471  0.514854  0.455727  0.374901  0.339773
 91.200000  2.061856  1.441228  1.230772  0.999584  0.815907  0.670038  0.615048  0.515170  0.456326  0.377014  0.338911
 91.300000  2.061683  1.441035  1.230784  1.001095  0.815893  0.671583  0.617480  0.515335  0.456332  0.379320  0.338145
 91.400000  2.061757  1.440948  1.231118  1.002741  0.815771  0.673141  0.619249  0.515322  0.455917  0.380648  0.337698
 91.500000  2.061997  1.441087  1.231870  1.004255  0.815417  0.674638  0.620258  0.514891  0.455666  0.381206  0.337493
 91.600000  2.062599  1.441435  1.232839  1.005305  0.815047  0.675784  0.620680  0.514470  0.455663  0.381484  0.337611
 91.700000  2.063633  1.441989  1.233801  1.005624  0.814503  0.676681  0.620831  0.514037  0.455695  0.381781  0.337415
 91.800000  2.065030  1.442653  1.234752  1.005623  0.813513  0.677564  0.621137  0.513140  0.455600  0.382101  0.337201
 91.900000  2.066573  1.443258  1.235827  1.005656  0.812095  0.678568  0.621539  0.511925  0.454968  0.382124  0.336853
 92.000000  2.068035  1.443738  1.237045  1.005767  0.810895  0.679359  0.621667  0.511121  0.454059  0.381692  0.336374
 92.100000  2.069302  1.444053  1.238260  1.005500  0.810174  0.679917  0.621419  0.510702  0.453032  0.380652  0.336418
 92.200000  2.070299  1.444307  1.239313  1.004800  0.809859  0.680644  0.621211  0.510082  0.451519  0.379434  0.337024
 92.300000  2.070858  1.444657  1.240071  1.004232  0.809953  0.681504  0.621389  0.509267  0.449916  0.379012  0.338458
 92.400000  2.071075  1.445044  1.240647  1.004076  0.810466  0.681962  0.621715  0.508605  0.448646  0.379398  0.340286
 92.500000  2.071008  1.445393  1.241470  1.004380  0.811359  0.681867  0.621761  0.508292  0.447750  0.379942  0.341814
 92.600000  2.070739  1.445588  1.242571  1.004813  0.812679  0.681691  0.621788  0.508885  0.447431  0.380065  0.342953
 92.700000  2.070398  1.445627  1.243857  1.005309  0.814549  0.681661  0.622189  0.510666  0.448080  0.379410  0.344201
 92.800000  2.069998  1.445663  1.245134  1.005561  0.816662  0.681456  0.622543  0.512537  0.449337  0.377977  0.345305
 92.900000  2.069597  1.445713  1.246189  1.005492  0.818134  0.680760  0.622614  0.513808  0.450347  0.376518  0.345947
 93.000000  2.069226  1.445716  1.246906  1.005226  0.818440  0.679949  0.622942  0.515192  0.450672  0.375300  0.346239
 93.100000  2.068922  1.445597  1.247217  1.004915  0.817923  0.679425  0.623784  0.517129  0.450532  0.373984  0.346186
 93.200000  2.068675  1.445313  1.247187  1.004683  0.817188  0.679129  0.624742  0.518553  0.450028  0.372727  0.346228
 93.300000  2.068447  1.444856  1.246957  1.004535  0.816580  0.679251  0.625705  0.518819  0.449885  0.372088  0.345953
 93.400000  2.068187  1.444223  1.246460  1.004703  0.816308  0.680002  0.626609  0.518508  0.450615  0.371840  0.345334
 93.500000  2.067778  1.443400  1.245458  1.005257  0.816138  0.681117  0.626954  0.518279  0.451676  0.371418  0.345081
 93.600000  2.067138  1.442458  1.244053  1.005642  0.815673  0.681600  0.626744  0.517916  0.452648  0.371681  0.344492
 93.700000  2.066253  1.441364  1.242545  1.005638  0.814901  0.681521  0.626507  0.517333  0.453181  0.372678  0.344029
 93.800000  2.065321  1.440084  1.241318  1.005427  0.814302  0.681954  0.626648  0.516440  0.452657  0.373687  0.343926
 93.900000  2.064502  1.438759  1.240586  1.005295  0.814182  0.682756  0.626995  0.515267  0.451613  0.374244  0.343578
 94.000000  2.063903  1.437437  1.240222  1.005316  0.813910  0.683054  0.627159  0.514372  0.450975  0.374131  0.343211
 94.100000  2.063659  1.436364  1.239933  1.005637  0.813066  0.682657  0.626799  0.513349  0.450522  0.374008  0.342597
 94.200000  2.063761  1.435831  1.239599  1.006433  0.811945  0.682071  0.625917  0.511624  0.450141  0.373905  0.342320
 94.300000  2.064106  1.435843  1.239359  1.007674  0.811051  0.681650  0.624957  0.509867  0.450356  0.373261  0.342103
 94.400000  2.064663  1.436268  1.239346  1.008971  0.810705  0.681321  0.623981  0.508736  0.450791  0.372939  0.341655
 94.500000  2.065381  1.436787  1.239482  1.009644  0.810673  0.680812  0.623104  0.507591  0.450907  0.373531  0.341866
 94.600000  2.066175  1.437227  1.239441  1.009423  0.810830  0.680317  0.622390  0.506253  0.451059  0.374041  0.341976
 94.700000  2.067054  1.437707  1.239107  1.008699  0.811183  0.679981  0.622198  0.505228  0.451633  0.374570  0.341906
 94.800000  2.067997  1.438238  1.238511  1.007996  0.811593  0.679838  0.622376  0.504867  0.452150  0.375293  0.342758
 94.900000  2.068872  1.439034  1.237754  1.007608  0.811973  0.679787  0.622375  0.504969  0.452256  0.375369  0.344063
 95.000000  2.069758  1.440234  1.236958  1.007763  0.812347  0.679666  0.621887  0.504827  0.451633  0.375097  0.345513
 95.100000  2.070669  1.441641  1.236277  1.008412  0.812586  0.679311  0.621107  0.504099  0.450648  0.374941  0.346882
 95.200000  2.071577  1.442858  1.235818  1.009475  0.812706  0.678454  0.620662  0.503643  0.449807  0.374479  0.347675
 95.300000  2.072481  1.443683  1.235727  1.010573  0.812612  0.677199  0.620734  0.504531  0.449481  0.373618  0.348463
 95.400000  2.073491  1.444183  1.236061  1.011398  0.812218  0.676142  0.620871  0.506255  0.449547  0.372545  0.348304
 95.500000  2.074561  1.444382  1.237074  1.011931  0.811648  0.675741  0.620494  0.507988  0.450104  0.371897  0.347557
 95.600000  2.075601  1.444394  1.238806  1.012483  0.811347  0.675853  0.619676  0.510289  0.450966  0.372122  0.346567
 95.700000  2.076397  1.444264  1.240772  1.013060  0.811420  0.675912  0.618625  0.512964  0.451906  0.372777  0.345279
 95.800000  2.076856  1.443931  1.242420  1.013589  0.811277  0.675797  0.617280  0.515616  0.452976  0.372888  0.344399
 95.900000  2.076939  1.443471  1.243515  1.013871  0.810498  0.675558  0.615885  0.518908  0.453961  0.372493  0.343415
 96.000000  2.076714  1.442932  1.244088  1.013669  0.809231  0.675290  0.615100  0.522465  0.454577  0.372455  0.342830
 96.100000  2.076326  1.442381  1.244359  1.012899  0.807724  0.675130  0.615136  0.525198  0.454894  0.372495  0.343036
 96.200000  2.075806  1.441948  1.244596  1.011716  0.806197  0.675095  0.615680  0.526692  0.455082  0.372148  0.343599
 96.300000  2.075220  1.441667  1.244856  1.010565  0.804707  0.675117  0.616391  0.527279  0.455357  0.372233  0.344140
 96.400000  2.074576  1.441477  1.244864  1.009814  0.803419  0.675274  0.616765  0.527806  0.455481  0.373298  0.343941
 96.500000  2.074060  1.441236  1.244635  1.009488  0.802523  0.675475  0.616597  0.529173  0.455436  0.374822  0.343133
 96.600000  2.073619  1.440980  1.244208  1.009499  0.801649  0.675532  0.616139  0.530792  0.455286  0.376595  0.342293
 96.700000  2.073169  1.440745  1.243658  1.009646  0.800523  0.675201  0.615688  0.532068  0.455040  0.378767  0.341768
 96.800000  2.072713  1.440651  1.243301  1.009743  0.799498  0.674354  0.615009  0.533182  0.455091  0.380883  0.341440
 96.900000  2.072175  1.440715  1.243141  1.009705  0.799072  0.673456  0.614339  0.533257  0.455021  0.382575  0.341063
 97.000000  2.071558  1.440923  1.243281  1.009639  0.799145  0.672856  0.614243  0.532177  0.454314  0.383754  0.340294
 97.100000  2.070949  1.441280  1.243699  1.009648  0.799674  0.672420  0.614545  0.530440  0.453226  0.383928  0.339113
 97.200000  2.070460  1.441879  1.244125  1.009793  0.800747  0.672301  0.614809  0.527940  0.451902  0.383287  0.337758
 97.300000  2.070294  1.442859  1.244500  1.009818  0.802194  0.672790  0.615363  0.525121  0.450513  0.382050  0.336495
 97.400000  2.070691  1.444205  1.245088  1.009506  0.803820  0.673834  0.616499  0.522845  0.449107  0.380467  0.336104
 97.500000  2.071607  1.445716  1.245950  1.008946  0.805296  0.675048  0.617640  0.520972  0.447886  0.378996  0.336669
 97.600000  2.072864  1.447198  1.246970  1.008295  0.806572  0.676053  0.618340  0.518915  0.447179  0.377997  0.337197
 97.700000  2.074288  1.448529  1.247877  1.007658  0.807634  0.676775  0.618812  0.516848  0.447108  0.377642  0.337417
 97.800000  2.075787  1.449676  1.248500  1.007145  0.808396  0.677323  0.619524  0.514972  0.447341  0.377938  0.338092
 97.900000  2.077275  1.450707  1.248826  1.006887  0.808746  0.677770  0.620334  0.513016  0.447691  0.378280  0.339194
 98.000000  2.078678  1.451820  1.248843  1.006955  0.808669  0.678069  0.620907  0.511163  0.448162  0.378229  0.340554
 98.100000  2.079929  1.452758  1.248500  1.007220  0.808495  0.677890  0.621127  0.509755  0.448532  0.377668  0.341731
 98.200000  2.081028  1.453380  1.247842  1.007437  0.808365  0.677230  0.620983  0.509165  0.449031  0.376456  0.342307
 98.300000  2.081923  1.453756  1.247012  1.007549  0.808231  0.676735  0.620824  0.508955  0.449815  0.375544  0.342275
 98.400000  2.082703  1.454106  1.246202  1.007699  0.807710  0.676794  0.621090  0.509323  0.450743  0.375373  0.342085
 98.500000  2.083369  1.454610  1.245711  1.008089  0.806858  0.677224  0.621809  0.510582  0.451635  0.375452  0.341793
 98.600000  2.083985  1.455050  1.245514  1.008528  0.806204  0.677666  0.622358  0.512272  0.452460  0.375409  0.340904
 98.700000  2.084668  1.455223  1.245341  1.008800  0.806120  0.678141  0.622204  0.514258  0.453006  0.374813  0.339833
 98.800000  2.085470  1.455062  1.245156  1.008671  0.806102  0.678863  0.621861  0.516883  0.452997  0.374071  0.339007
 98.900000  2.086386  1.454689  1.244933  1.008120  0.805758  0.679571  0.621718  0.520349  0.452525  0.373476  0.338550
 99.000000  2.087319  1.454236  1.244691  1.007392  0.805268  0.679627  0.621473  0.523853  0.451755  0.373497  0.338613
 99.100000  2.088117  1.453722  1.244661  1.006791  0.805229  0.679123  0.620555  0.526834  0.451419  0.374075  0.338355
 99.200000  2.088664  1.453214  1.244915  1.006525  0.806004  0.679035  0.619228  0.528968  0.452030  0.374281  0.338328
 99.300000  2.088818  1.452813  1.245078  1.006455  0.807287  0.679547  0.618118  0.530262  0.453137  0.374038  0.338648
 99.400000  2.088589  1.452554  1.244928  1.006474  0.808326  0.679859  0.616979  0.531290  0.454254  0.373560  0.338838
 99.500000  2.088130  1.452494  1.244510  1.006733  0.808656  0.679582  0.615532  0.532928  0.455151  0.372300  0.339456
 99.600000  2.087381  1.452655  1.243981  1.007190  0.808324  0.679268  0.613835  0.534994  0.455046  0.370823  0.339423
 99.700000  2.086400  1.452876  1.243463  1.007609  0.807792  0.679491  0.612138  0.536881  0.454893  0.369872  0.338632
 99.800000  2.085119  1.452938  1.242952  1.008054  0.807236  0.680022  0.610917  0.538205  0.454680  0.368955  0.338449


==> anc/Figure7a_inset.txt <==
#time      W/J=5.0   W/J=5.0   W/J=15.0  W/J=15.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.010000  0.000000  0.000000  0.000000  0.000000
 0.100000  0.018207  0.018209  0.016844  0.016845
 0.200000  0.056499  0.056555  0.042379  0.042416
 0.300000  0.103399  0.103875  0.063861  0.064097
 0.400000  0.151744  0.153760  0.082252  0.083059
 0.500000  0.196961  0.202731  0.097223  0.099227
 0.600000  0.236722  0.249617  0.110035  0.114110
 0.700000  0.270658  0.295032  0.118562  0.125802
 0.800000  0.299636  0.340469  0.124962  0.136531
 0.900000  0.324662  0.387191  0.130431  0.147553
 1.000000  0.346305  0.435663  0.133748  0.157656
 1.100000  0.364816  0.485760  0.137280  0.169032
 1.200000  0.380501  0.537117  0.140793  0.181230
 1.300000  0.393764  0.589279  0.143128  0.193020
 1.400000  0.405085  0.641698  0.144623  0.204449
 1.500000  0.414890  0.693910  0.146219  0.216052
 1.600000  0.423452  0.745382  0.148703  0.228485
 1.700000  0.430836  0.795307  0.151237  0.240790
 1.800000  0.436923  0.842809  0.152117  0.251085
 1.900000  0.441634  0.887206  0.151312  0.259116
 2.000000  0.444953  0.928118  0.149804  0.265649
 2.100000  0.447115  0.965398  0.148279  0.271222
 2.200000  0.448334  0.999205  0.147072  0.276119
 2.300000  0.448841  1.029505  0.145875  0.280088
 2.400000  0.448982  1.056675  0.144558  0.283125
 2.500000  0.449072  1.080951  0.142959  0.285102
 2.600000  0.449389  1.102708  0.141027  0.286031
 2.700000  0.450193  1.122346  0.138593  0.285813
 2.800000  0.451593  1.140190  0.136494  0.285249
 2.900000  0.453505  1.156552  0.135820  0.285408
 3.000000  0.455828  1.171638  0.135413  0.285333
 3.100000  0.458587  1.185642  0.134858  0.284750
 3.200000  0.461779  1.198725  0.134862  0.284363
 3.300000  0.465271  1.210935  0.135383  0.284150
 3.400000  0.468895  1.222434  0.135652  0.283544
 3.500000  0.472541  1.233118  0.135665  0.282489
 3.600000  0.476077  1.242978  0.135848  0.281310
 3.700000  0.479385  1.251945  0.135384  0.279492
 3.800000  0.482342  1.259936  0.134736  0.277519
 3.900000  0.484921  1.267096  0.134921  0.276277
 4.000000  0.487217  1.273691  0.136068  0.275905
 4.100000  0.489252  1.279961  0.137297  0.275619
 4.200000  0.491019  1.286013  0.137835  0.274713
 4.300000  0.492523  1.291873  0.138127  0.273551
 4.400000  0.493778  1.297550  0.138448  0.272504
 4.500000  0.494815  1.303015  0.138414  0.271310
 4.600000  0.495723  1.308388  0.137885  0.269797
 4.700000  0.496550  1.313490  0.137220  0.268305
 4.800000  0.497187  1.318156  0.136586  0.266947
 4.900000  0.497473  1.322196  0.135726  0.265465
 5.000000  0.497408  1.325553  0.135267  0.264346
 5.100000  0.497115  1.328325  0.134910  0.263406
 5.200000  0.496823  1.330784  0.133575  0.261616
 5.300000  0.496824  1.333255  0.132057  0.259721
 5.400000  0.497377  1.336047  0.130818  0.258127
 5.500000  0.498566  1.339273  0.129351  0.256334
 5.600000  0.500133  1.342873  0.128955  0.255561
 5.700000  0.501724  1.346506  0.129381  0.255609
 5.800000  0.503224  1.350049  0.130056  0.256001
 5.900000  0.504808  1.353679  0.131217  0.256988
 6.000000  0.506791  1.357740  0.133036  0.258598
 6.100000  0.509474  1.362559  0.136311  0.261562
 6.200000  0.512964  1.368466  0.138741  0.263930
 6.300000  0.517136  1.375263  0.140382  0.265758
 6.400000  0.521664  1.382590  0.142176  0.267846
 6.500000  0.526162  1.390052  0.142999  0.269269
 6.600000  0.530401  1.397584  0.143732  0.270924
 6.700000  0.534271  1.404881  0.144729  0.273050
 6.800000  0.537798  1.411997  0.146302  0.275820
 6.900000  0.541149  1.419143  0.147700  0.278532
 7.000000  0.544490  1.426505  0.147913  0.280255
 7.100000  0.547943  1.434044  0.148890  0.282713
 7.200000  0.551490  1.441749  0.150841  0.286167
 7.300000  0.555021  1.449397  0.152087  0.289001
 7.400000  0.558320  1.456731  0.152394  0.290946
 7.500000  0.561268  1.463609  0.152140  0.292255
 7.600000  0.563725  1.469925  0.150496  0.292216
 7.700000  0.565553  1.475694  0.148184  0.291447
 7.800000  0.566786  1.480987  0.146407  0.291111
 7.900000  0.567680  1.485934  0.145093  0.291089
 8.000000  0.568433  1.490561  0.144185  0.291310
 8.100000  0.569083  1.495033  0.143741  0.291793
 8.200000  0.569563  1.499376  0.143675  0.292510
 8.300000  0.569841  1.503281  0.143366  0.293044
 8.400000  0.569921  1.506744  0.142842  0.293440
 8.500000  0.569861  1.509625  0.142328  0.293849
 8.600000  0.569752  1.512091  0.142065  0.294504
 8.700000  0.569720  1.514271  0.142598  0.295913
 8.800000  0.569868  1.516385  0.143496  0.297615
 8.900000  0.570242  1.518487  0.144370  0.299217
 9.000000  0.570921  1.520854  0.144943  0.300347
 9.100000  0.571993  1.523570  0.145127  0.300990
 9.200000  0.573401  1.526538  0.145106  0.301341
 9.300000  0.574974  1.529644  0.144957  0.301583
 9.400000  0.576583  1.532776  0.145099  0.302117
 9.500000  0.578221  1.535891  0.145963  0.303326
 9.600000  0.579865  1.538966  0.147492  0.305075
 9.700000  0.581517  1.542011  0.148897  0.306719
 9.800000  0.583251  1.545083  0.149838  0.307899
 9.900000  0.585154  1.548415  0.150379  0.308532
 10.000000  0.587227  1.551970  0.150799  0.309138
 10.100000  0.589399  1.555590  0.151550  0.310082
 10.200000  0.591606  1.559244  0.152285  0.310901
 10.300000  0.593815  1.562710  0.152360  0.310908
 10.400000  0.595893  1.565969  0.151588  0.309938
 10.500000  0.597706  1.568960  0.150330  0.308402
 10.600000  0.599207  1.571715  0.149062  0.306635
 10.700000  0.600437  1.574396  0.148544  0.305461
 10.800000  0.601584  1.577042  0.147736  0.304042
 10.900000  0.602828  1.579869  0.146747  0.302551
 11.000000  0.604208  1.582893  0.146340  0.301624
 11.100000  0.605656  1.586031  0.145710  0.300539
 11.200000  0.607048  1.589216  0.145147  0.299544
 11.300000  0.608333  1.592270  0.144988  0.298914
 11.400000  0.609567  1.595290  0.144752  0.298231
 11.500000  0.610802  1.598180  0.143920  0.296953
 11.600000  0.611965  1.600803  0.143261  0.295801
 11.700000  0.612886  1.603099  0.143924  0.295811
 11.800000  0.613414  1.604808  0.144488  0.295664
 11.900000  0.613410  1.605894  0.144326  0.294736
 12.000000  0.612766  1.606297  0.143385  0.292876
 12.100000  0.611524  1.605963  0.142730  0.291321
 12.200000  0.609855  1.605061  0.142899  0.290731
 12.300000  0.608006  1.603860  0.142927  0.290187
 12.400000  0.606295  1.602709  0.142983  0.289866
 12.500000  0.604985  1.601860  0.143259  0.289983
 12.600000  0.604250  1.601533  0.143712  0.290471
 12.700000  0.604123  1.601707  0.144325  0.291335
 12.800000  0.604439  1.602254  0.144891  0.292385
 12.900000  0.605087  1.603145  0.144570  0.292775
 13.000000  0.606062  1.604508  0.144582  0.293579
 13.100000  0.607386  1.606397  0.145156  0.295088
 13.200000  0.609048  1.608803  0.145392  0.296498
 13.300000  0.610984  1.611727  0.145943  0.298297
 13.400000  0.613043  1.615084  0.146450  0.300026
 13.500000  0.615007  1.618744  0.146911  0.301673
 13.600000  0.616731  1.622609  0.147129  0.303064
 13.700000  0.618202  1.626547  0.147000  0.304063
 13.800000  0.619572  1.630721  0.148231  0.306334
 13.900000  0.621055  1.635327  0.150031  0.309225
 14.000000  0.622897  1.640478  0.151246  0.311583
 14.100000  0.625246  1.646061  0.152106  0.313344
 14.200000  0.628066  1.651872  0.152092  0.314022
 14.300000  0.631090  1.657653  0.151814  0.314289
 14.400000  0.633942  1.662910  0.151506  0.314418
 14.500000  0.636312  1.667339  0.150760  0.314031
 14.600000  0.638008  1.670689  0.150198  0.313779
 14.700000  0.639056  1.673079  0.149860  0.313709
 14.800000  0.639725  1.674851  0.149997  0.314027
 14.900000  0.640374  1.676373  0.151080  0.315242
 15.000000  0.641272  1.677937  0.151832  0.316158
 15.100000  0.642497  1.679811  0.151416  0.315966
 15.200000  0.643857  1.681848  0.150289  0.315042
 15.300000  0.645065  1.683789  0.149396  0.314291
 15.400000  0.645909  1.685518  0.149008  0.314057
 15.500000  0.646301  1.686944  0.148482  0.313696
 15.600000  0.646297  1.688224  0.148307  0.313796
 15.700000  0.646118  1.689558  0.148283  0.314156
 15.800000  0.646008  1.691056  0.147702  0.313989
 15.900000  0.646032  1.692862  0.147051  0.313784
 16.000000  0.646215  1.694923  0.146375  0.313582
 16.100000  0.646591  1.697149  0.145642  0.313248
 16.200000  0.647149  1.699548  0.145007  0.312950
 16.300000  0.647819  1.702034  0.145100  0.313504
 16.400000  0.648536  1.704477  0.145436  0.314341
 16.500000  0.649342  1.706965  0.145710  0.315068
 16.600000  0.650275  1.709145  0.146836  0.316546
 16.700000  0.651285  1.711134  0.148186  0.318083
 16.800000  0.652311  1.712880  0.148849  0.318734
 16.900000  0.653345  1.714382  0.148905  0.318522
 17.000000  0.654311  1.715604  0.148671  0.317793
 17.100000  0.655073  1.716577  0.148096  0.316620
 17.200000  0.655542  1.717298  0.147072  0.314792
 17.300000  0.655687  1.717879  0.146508  0.313223
 17.400000  0.655558  1.718330  0.146920  0.312577
 17.500000  0.655281  1.718858  0.147310  0.311948
 17.600000  0.654990  1.719568  0.147251  0.310893
 17.700000  0.654722  1.720360  0.147440  0.310161
 17.800000  0.654505  1.721121  0.147472  0.309473
 17.900000  0.654384  1.721838  0.147360  0.308784
 18.000000  0.654427  1.722573  0.147314  0.308196
 18.100000  0.654779  1.723434  0.147840  0.308181
 18.200000  0.655500  1.724598  0.148558  0.308505
 18.300000  0.656517  1.726128  0.148399  0.308199
 18.400000  0.657651  1.727766  0.147066  0.306887
 18.500000  0.658653  1.729339  0.144588  0.304590
 18.600000  0.659314  1.730629  0.142779  0.303053
 18.700000  0.659560  1.731622  0.142774  0.303226
 18.800000  0.659438  1.732468  0.143458  0.304105
 18.900000  0.659092  1.733230  0.144906  0.305847
 19.000000  0.658767  1.734086  0.146266  0.307547
 19.100000  0.658586  1.734968  0.147760  0.309407
 19.200000  0.658612  1.735950  0.150628  0.312625
 19.300000  0.658964  1.737136  0.154282  0.316694
 19.400000  0.659737  1.738705  0.157216  0.320072
 19.500000  0.661011  1.740737  0.158012  0.321348
 19.600000  0.662769  1.743319  0.157789  0.321658
 19.700000  0.664799  1.746234  0.156986  0.321348
 19.800000  0.666826  1.749255  0.155257  0.320111
 19.900000  0.668625  1.752111  0.152300  0.317788
 20.000000  0.670054  1.754657  0.149279  0.315520
 20.100000  0.671123  1.756777  0.147982  0.314989
 20.200000  0.671958  1.758385  0.148082  0.315854
 20.300000  0.672702  1.759634  0.149030  0.317602
 20.400000  0.673504  1.760591  0.150507  0.319964
 20.500000  0.674448  1.761425  0.152368  0.322749
 20.600000  0.675522  1.762343  0.154240  0.325503
 20.700000  0.676631  1.763390  0.155038  0.327170
 20.800000  0.677696  1.764446  0.154613  0.327531
 20.900000  0.678618  1.765560  0.153628  0.327178
 21.000000  0.679324  1.766605  0.152358  0.326451
 21.100000  0.679666  1.767310  0.151116  0.325630
 21.200000  0.679451  1.767592  0.149955  0.324752
 21.300000  0.678654  1.767416  0.148794  0.323871
 21.400000  0.677432  1.766797  0.148262  0.323465
 21.500000  0.676063  1.766086  0.148176  0.323345
 21.600000  0.674861  1.765487  0.148002  0.323025
 21.700000  0.674124  1.765252  0.147863  0.322676
 21.800000  0.673963  1.765590  0.147675  0.322205
 21.900000  0.674305  1.766471  0.147763  0.321832
 22.000000  0.675065  1.767900  0.148818  0.322356
 22.100000  0.676148  1.769632  0.150391  0.323465
 22.200000  0.677397  1.771564  0.151491  0.324041
 22.300000  0.678660  1.773703  0.152434  0.324353
 22.400000  0.679822  1.775918  0.153349  0.324657
 22.500000  0.680816  1.778048  0.154039  0.324754
 22.600000  0.681695  1.780068  0.154826  0.324957
 22.700000  0.682578  1.781901  0.154990  0.324551
 22.800000  0.683563  1.783660  0.154652  0.323617
 22.900000  0.684661  1.785391  0.154434  0.322723
 23.000000  0.685872  1.786893  0.154255  0.321819
 23.100000  0.687143  1.788153  0.153442  0.320316
 23.200000  0.688393  1.789307  0.152458  0.318642
 23.300000  0.689607  1.790402  0.152023  0.317478
 23.400000  0.690827  1.791422  0.151482  0.316338
 23.500000  0.692119  1.792466  0.150835  0.315186
 23.600000  0.693572  1.793635  0.150969  0.314738
 23.700000  0.695092  1.794829  0.151588  0.314822
 23.800000  0.696470  1.795902  0.151860  0.314623
 23.900000  0.697539  1.796840  0.151611  0.314004
 24.000000  0.698165  1.797573  0.150799  0.312931
 24.100000  0.698315  1.797989  0.150253  0.312156
 24.200000  0.698035  1.798104  0.149357  0.311135
 24.300000  0.697414  1.797831  0.148242  0.310029
 24.400000  0.696556  1.797333  0.147253  0.309099
 24.500000  0.695562  1.796648  0.146246  0.308228
 24.600000  0.694600  1.795949  0.145935  0.308093
 24.700000  0.693825  1.795404  0.146094  0.308398
 24.800000  0.693296  1.795098  0.146952  0.309497
 24.900000  0.692978  1.795077  0.148347  0.311222
 25.000000  0.692847  1.795433  0.149349  0.312461
 25.100000  0.692931  1.796050  0.150522  0.313900
 25.200000  0.693231  1.796922  0.151710  0.315314
 25.300000  0.693672  1.797980  0.152551  0.316335
 25.400000  0.694133  1.799046  0.153833  0.317784
 25.500000  0.694484  1.800055  0.155587  0.319707
 25.600000  0.694653  1.800810  0.156650  0.321068
 25.700000  0.694705  1.801416  0.155989  0.320731
 25.800000  0.694834  1.801897  0.154506  0.319506
 25.900000  0.695268  1.802558  0.153538  0.318789
 26.000000  0.696178  1.803679  0.153604  0.319093
 26.100000  0.697613  1.805264  0.154178  0.319900
 26.200000  0.699446  1.807327  0.154764  0.320705
 26.300000  0.701469  1.809756  0.155243  0.321368
 26.400000  0.703442  1.812351  0.155249  0.321526
 26.500000  0.705109  1.814902  0.154845  0.321420
 26.600000  0.706323  1.817185  0.154709  0.321763
 26.700000  0.707075  1.819175  0.154401  0.321988
 26.800000  0.707398  1.820869  0.153467  0.321576
 26.900000  0.707317  1.822164  0.152356  0.321000
 27.000000  0.706957  1.823233  0.151060  0.320233
 27.100000  0.706513  1.824190  0.149762  0.319465
 27.200000  0.706134  1.825182  0.148479  0.318744
 27.300000  0.705942  1.826344  0.147033  0.317978
 27.400000  0.706003  1.827638  0.146208  0.317820
 27.500000  0.706266  1.828957  0.145785  0.318034
 27.600000  0.706624  1.830258  0.145511  0.318393
 27.700000  0.707025  1.831417  0.145522  0.318993
 27.800000  0.707435  1.832433  0.145771  0.319757
 27.900000  0.707752  1.833305  0.146524  0.320895
 28.000000  0.707976  1.833957  0.147629  0.322248
 28.100000  0.708145  1.834427  0.149316  0.324001
 28.200000  0.708317  1.834861  0.151026  0.325596
 28.300000  0.708591  1.835304  0.151896  0.326313
 28.400000  0.709077  1.835889  0.151897  0.326189
 28.500000  0.709800  1.836729  0.152053  0.326271
 28.600000  0.710650  1.837776  0.153413  0.327718
 28.700000  0.711539  1.838914  0.154811  0.329323
 28.800000  0.712451  1.840214  0.155719  0.330496
 28.900000  0.713365  1.841536  0.155823  0.330847
 29.000000  0.714216  1.842803  0.155520  0.330644
 29.100000  0.714986  1.844003  0.155217  0.330251
 29.200000  0.715693  1.845217  0.154891  0.329768
 29.300000  0.716302  1.846198  0.154550  0.329235
 29.400000  0.716745  1.846905  0.153547  0.327959
 29.500000  0.716989  1.847328  0.152320  0.326329
 29.600000  0.717054  1.847479  0.151136  0.324668
 29.700000  0.717001  1.847414  0.150351  0.323353
 29.800000  0.716925  1.847261  0.150196  0.322545
 29.900000  0.716940  1.847091  0.149885  0.321459
 30.000000  0.717156  1.846916  0.149233  0.320050
 30.100000  0.717556  1.846731  0.148633  0.318626
 30.200000  0.718001  1.846511  0.148360  0.317477
 30.300000  0.718305  1.846121  0.148118  0.316469
 30.400000  0.718285  1.845509  0.147675  0.315447
 30.500000  0.717957  1.844740  0.147295  0.314651
 30.600000  0.717466  1.843949  0.146995  0.314034
 30.700000  0.716962  1.843279  0.146368  0.313159
 30.800000  0.716613  1.842868  0.145993  0.312618
 30.900000  0.716539  1.842780  0.146219  0.312760
 31.000000  0.716830  1.843223  0.145951  0.312450
 31.100000  0.717481  1.844098  0.145513  0.312035
 31.200000  0.718330  1.845218  0.145861  0.312380
 31.300000  0.719163  1.846545  0.147023  0.313493
 31.400000  0.719899  1.847929  0.147894  0.314356
 31.500000  0.720549  1.849488  0.148098  0.314644
 31.600000  0.721120  1.851129  0.148662  0.315499
 31.700000  0.721624  1.852899  0.149897  0.317067
 31.800000  0.722161  1.854931  0.151538  0.319139
 31.900000  0.722824  1.857118  0.153424  0.321461
 32.000000  0.723617  1.859394  0.154852  0.323364
 32.100000  0.724558  1.861670  0.156102  0.325231
 32.200000  0.725625  1.863973  0.156448  0.326332
 32.300000  0.726777  1.866197  0.155744  0.326422
 32.400000  0.727957  1.868369  0.154973  0.326457
 32.500000  0.729114  1.870430  0.153947  0.326268
 32.600000  0.730188  1.872456  0.153296  0.326413
 32.700000  0.731157  1.874262  0.152532  0.326278
 32.800000  0.732025  1.875955  0.150590  0.324876
 32.900000  0.732894  1.877730  0.148175  0.323030
 33.000000  0.733877  1.879639  0.146352  0.321709
 33.100000  0.734979  1.881611  0.145400  0.321231
 33.200000  0.736057  1.883569  0.145186  0.321461
 33.300000  0.736864  1.885283  0.145673  0.322284
 33.400000  0.737188  1.886612  0.147241  0.324104
 33.500000  0.737074  1.887542  0.148757  0.325852
 33.600000  0.736780  1.888270  0.150028  0.327313
 33.700000  0.736574  1.889094  0.151409  0.328820
 33.800000  0.736536  1.889949  0.152681  0.330196
 33.900000  0.736608  1.890725  0.154072  0.331684
 34.000000  0.736670  1.891287  0.154747  0.332440
 34.100000  0.736648  1.891599  0.155067  0.332840
 34.200000  0.736564  1.891735  0.155249  0.333139
 34.300000  0.736523  1.891797  0.154576  0.332586
 34.400000  0.736587  1.891880  0.153229  0.331235
 34.500000  0.736782  1.892078  0.151535  0.329445
 34.600000  0.736973  1.892440  0.150335  0.328001
 34.700000  0.736942  1.892687  0.149485  0.326743
 34.800000  0.736588  1.892710  0.149034  0.325817
 34.900000  0.735964  1.892596  0.148950  0.325198
 35.000000  0.735187  1.892315  0.148187  0.323880
 35.100000  0.734384  1.891974  0.146893  0.322061
 35.200000  0.733698  1.891623  0.146409  0.321044
 35.300000  0.733139  1.891310  0.146880  0.320930
 35.400000  0.732671  1.891016  0.148053  0.321461
 35.500000  0.732335  1.890881  0.149637  0.322391
 35.600000  0.732201  1.890925  0.150650  0.322817
 35.700000  0.732339  1.891217  0.151909  0.323443
 35.800000  0.732754  1.891751  0.153491  0.324342
 35.900000  0.733489  1.892618  0.154519  0.324742
 36.000000  0.734596  1.893933  0.155129  0.324668
 36.100000  0.736063  1.895645  0.155404  0.324186
 36.200000  0.737824  1.897726  0.156350  0.324391
 36.300000  0.739750  1.900090  0.157231  0.324701
 36.400000  0.741732  1.902650  0.157624  0.324660
 36.500000  0.743662  1.905205  0.158186  0.324931
 36.600000  0.745447  1.907606  0.158088  0.324718
 36.700000  0.746995  1.909762  0.157474  0.324021
 36.800000  0.748146  1.911376  0.156750  0.323221
 36.900000  0.748842  1.912271  0.156175  0.322601
 37.000000  0.749090  1.912491  0.155760  0.322294
 37.100000  0.748892  1.912262  0.154710  0.321428
 37.200000  0.748331  1.911679  0.153636  0.320511
 37.300000  0.747614  1.910888  0.153129  0.320106
 37.400000  0.746898  1.910085  0.152591  0.319684
 37.500000  0.746268  1.909315  0.152116  0.319298
 37.600000  0.745744  1.908507  0.151669  0.318875
 37.700000  0.745311  1.907804  0.151753  0.318919
 37.800000  0.744969  1.907107  0.153065  0.320129
 37.900000  0.744777  1.906411  0.154147  0.321176
 38.000000  0.744793  1.905964  0.154165  0.321310
 38.100000  0.744911  1.905655  0.153448  0.320842
 38.200000  0.744958  1.905387  0.152325  0.320009
 38.300000  0.744833  1.905132  0.151975  0.319949
 38.400000  0.744484  1.904914  0.151949  0.320207
 38.500000  0.743883  1.904678  0.151252  0.319830
 38.600000  0.743077  1.904395  0.150557  0.319458
 38.700000  0.742135  1.904160  0.149693  0.318868
 38.800000  0.741092  1.904057  0.148776  0.318260
 38.900000  0.740053  1.904119  0.148641  0.318436
 39.000000  0.739187  1.904195  0.149229  0.319489
 39.100000  0.738603  1.904442  0.150214  0.321069
 39.200000  0.738323  1.904714  0.151566  0.323132
 39.300000  0.738357  1.905096  0.153050  0.325377
 39.400000  0.738732  1.905693  0.154870  0.328066
 39.500000  0.739444  1.906431  0.156516  0.330541
 39.600000  0.740549  1.907531  0.157165  0.331858
 39.700000  0.742016  1.909051  0.156886  0.331991
 39.800000  0.743656  1.910817  0.156230  0.331446
 39.900000  0.745280  1.912739  0.155124  0.330262
 40.000000  0.746808  1.914625  0.153608  0.328600
 40.100000  0.748198  1.916304  0.152168  0.326899
 40.200000  0.749411  1.917790  0.150790  0.325166
 40.300000  0.750432  1.919035  0.149704  0.323736
 40.400000  0.751186  1.919988  0.149078  0.322801
 40.500000  0.751591  1.920565  0.148689  0.322142
 40.600000  0.751646  1.920819  0.148912  0.322203
 40.700000  0.751457  1.920877  0.149862  0.323060
 40.800000  0.751151  1.920772  0.150843  0.324091
 40.900000  0.750872  1.920508  0.151568  0.324955
 41.000000  0.750745  1.920313  0.152474  0.325953
 41.100000  0.750862  1.920253  0.154018  0.327622
 41.200000  0.751200  1.920377  0.155007  0.328794
 41.300000  0.751668  1.920667  0.155373  0.329273
 41.400000  0.752143  1.920874  0.155422  0.329349
 41.500000  0.752583  1.920894  0.155350  0.329297
 41.600000  0.753048  1.920873  0.154982  0.328976
 41.700000  0.753606  1.920869  0.155027  0.329134
 41.800000  0.754274  1.920858  0.155303  0.329580
 41.900000  0.755061  1.921006  0.155212  0.329750
 42.000000  0.755965  1.921337  0.155284  0.330058
 42.100000  0.756848  1.921715  0.154808  0.329725
 42.200000  0.757535  1.921961  0.154098  0.329131
 42.300000  0.757899  1.922019  0.153087  0.328251
 42.400000  0.757909  1.921858  0.152092  0.327339
 42.500000  0.757618  1.921661  0.152051  0.327313
 42.600000  0.757142  1.921448  0.151952  0.327240
 42.700000  0.756639  1.921364  0.151892  0.327072
 42.800000  0.756206  1.921370  0.152138  0.327024
 42.900000  0.755858  1.921473  0.151874  0.326444
 43.000000  0.755544  1.921570  0.151100  0.325384
 43.100000  0.755225  1.921556  0.150441  0.324427
 43.200000  0.754988  1.921545  0.150334  0.324022
 43.300000  0.754984  1.921565  0.150738  0.324136
 43.400000  0.755278  1.921692  0.150729  0.323895
 43.500000  0.755817  1.921999  0.149916  0.322909
 43.600000  0.756462  1.922375  0.149679  0.322529
 43.700000  0.757006  1.922723  0.149844  0.322640
 43.800000  0.757329  1.922977  0.150284  0.323166
 43.900000  0.757494  1.923206  0.150998  0.324047
 44.000000  0.757649  1.923584  0.151031  0.324393
 44.100000  0.757924  1.924084  0.151274  0.325097
 44.200000  0.758340  1.924739  0.152163  0.326497
 44.300000  0.758815  1.925495  0.152457  0.327359
 44.400000  0.759273  1.926407  0.151705  0.327200
 44.500000  0.759729  1.927487  0.150825  0.326955
 44.600000  0.760209  1.928631  0.151242  0.327976
 44.700000  0.760671  1.929800  0.153080  0.330257
 44.800000  0.761054  1.930780  0.155267  0.332790
 44.900000  0.761330  1.931730  0.156203  0.334011
 45.000000  0.761518  1.932532  0.156320  0.334350
 45.100000  0.761642  1.933210  0.157019  0.335084
 45.200000  0.761806  1.933879  0.157525  0.335458
 45.300000  0.762171  1.934684  0.157093  0.334910
 45.400000  0.762799  1.935651  0.156040  0.333763
 45.500000  0.763568  1.936744  0.154885  0.332567
 45.600000  0.764316  1.937937  0.153634  0.331364
 45.700000  0.764929  1.939087  0.152984  0.330826
 45.800000  0.765363  1.940011  0.153037  0.330996
 45.900000  0.765644  1.940595  0.152945  0.331068
 46.000000  0.765789  1.940842  0.153034  0.331357
 46.100000  0.765825  1.940590  0.153141  0.331797
 46.200000  0.765805  1.939938  0.152696  0.331737
 46.300000  0.765780  1.939072  0.152118  0.331515
 46.400000  0.765756  1.938110  0.151966  0.331704
 46.500000  0.765715  1.937059  0.151920  0.331970
 46.600000  0.765632  1.935991  0.152000  0.332348
 46.700000  0.765456  1.934937  0.151816  0.332317
 46.800000  0.765140  1.933949  0.151614  0.332108
 46.900000  0.764800  1.933130  0.151485  0.331944
 47.000000  0.764730  1.932686  0.151496  0.331787
 47.100000  0.765179  1.932813  0.151945  0.331949
 47.200000  0.766226  1.933551  0.152504  0.332176
 47.300000  0.767705  1.934756  0.153431  0.332694
 47.400000  0.769291  1.936185  0.154256  0.333133
 47.500000  0.770680  1.937490  0.154514  0.333112
 47.600000  0.771732  1.938483  0.154894  0.333247
 47.700000  0.772481  1.939189  0.155645  0.333723
 47.800000  0.773077  1.939730  0.156367  0.334187
 47.900000  0.773706  1.940304  0.156540  0.334073
 48.000000  0.774520  1.940979  0.156232  0.333298
 48.100000  0.775533  1.941690  0.155831  0.332250
 48.200000  0.776615  1.942347  0.154748  0.330438
 48.300000  0.777575  1.942871  0.153331  0.328220
 48.400000  0.778275  1.943168  0.152102  0.326091
 48.500000  0.778643  1.943208  0.151394  0.324478
 48.600000  0.778733  1.943072  0.151026  0.323204
 48.700000  0.778639  1.942875  0.150732  0.321917
 48.800000  0.778409  1.942716  0.150851  0.321069
 48.900000  0.777989  1.942554  0.150946  0.320333
 49.000000  0.777316  1.942313  0.150961  0.319643
 49.100000  0.776399  1.941949  0.151375  0.319496
 49.200000  0.775396  1.941504  0.151519  0.319219
 49.300000  0.774526  1.941165  0.150709  0.318174
 49.400000  0.773964  1.941168  0.150150  0.317465
 49.500000  0.773705  1.941663  0.150155  0.317437
 49.600000  0.773559  1.942390  0.150648  0.318138
 49.700000  0.773331  1.943150  0.151525  0.319400
 49.800000  0.772930  1.943908  0.152131  0.320388
 49.900000  0.772401  1.944615  0.152558  0.321178
 50.000000  0.771819  1.945187  0.152173  0.321204
 50.100000  0.771293  1.945741  0.151723  0.321138
 50.200000  0.770945  1.946334  0.152107  0.321785
 50.300000  0.770839  1.947058  0.152420  0.322333
 50.400000  0.770923  1.947798  0.153673  0.323890
 50.500000  0.771096  1.948475  0.155119  0.325678
 50.600000  0.771331  1.949183  0.155287  0.326233
 50.700000  0.771672  1.949972  0.155162  0.326521
 50.800000  0.772178  1.950860  0.154838  0.326637
 50.900000  0.772785  1.951913  0.154487  0.326704
 51.000000  0.773407  1.952920  0.154598  0.327279
 51.100000  0.773980  1.953847  0.154512  0.327653
 51.200000  0.774425  1.954607  0.154251  0.327692
 51.300000  0.774742  1.955193  0.153577  0.327220
 51.400000  0.774985  1.955555  0.152124  0.325885
 51.500000  0.775120  1.955644  0.151267  0.325157
 51.600000  0.775157  1.955550  0.151200  0.325267
 51.700000  0.775175  1.955539  0.151231  0.325581
 51.800000  0.775225  1.955580  0.151410  0.326049
 51.900000  0.775430  1.955816  0.152093  0.326978
 52.000000  0.775896  1.956473  0.153197  0.328304
 52.100000  0.776552  1.957460  0.153730  0.329128
 52.200000  0.777255  1.958782  0.153411  0.329200
 52.300000  0.777941  1.960160  0.152894  0.329080
 52.400000  0.778668  1.961434  0.152642  0.329265
 52.500000  0.779482  1.962632  0.152451  0.329506
 52.600000  0.780382  1.963765  0.151729  0.329095
 52.700000  0.781330  1.964737  0.150802  0.328282
 52.800000  0.782143  1.965472  0.150300  0.327816
 52.900000  0.782621  1.965846  0.150318  0.327808
 53.000000  0.782679  1.965757  0.150570  0.327937
 53.100000  0.782416  1.965271  0.151566  0.328807
 53.200000  0.782125  1.964751  0.152568  0.329715
 53.300000  0.782040  1.964408  0.153033  0.329991
 53.400000  0.782316  1.964335  0.153223  0.329903
 53.500000  0.782907  1.964529  0.152936  0.329280
 53.600000  0.783596  1.964840  0.152699  0.328521
 53.700000  0.784208  1.964994  0.152378  0.327532
 53.800000  0.784688  1.964920  0.152485  0.326968
 53.900000  0.785045  1.964667  0.152999  0.326881
 54.000000  0.785346  1.964204  0.153285  0.326563
 54.100000  0.785699  1.963699  0.153249  0.325955
 54.200000  0.786106  1.963274  0.152879  0.325086
 54.300000  0.786532  1.962930  0.152900  0.324672
 54.400000  0.786999  1.962668  0.153019  0.324428
 54.500000  0.787562  1.962455  0.152784  0.324041
 54.600000  0.788145  1.962358  0.152666  0.323919
 54.700000  0.788632  1.962172  0.153082  0.324334
 54.800000  0.788935  1.961868  0.153398  0.324665
 54.900000  0.788951  1.961387  0.153090  0.324326
 55.000000  0.788582  1.960645  0.152524  0.323699
 55.100000  0.787800  1.959722  0.152321  0.323508
 55.200000  0.786721  1.958696  0.152766  0.323936
 55.300000  0.785562  1.957654  0.153062  0.324232
 55.400000  0.784531  1.956752  0.153599  0.324858
 55.500000  0.783823  1.956143  0.153682  0.325151
 55.600000  0.783497  1.955862  0.152917  0.324759
 55.700000  0.783524  1.955956  0.152528  0.324694
 55.800000  0.783879  1.956399  0.152544  0.325000
 55.900000  0.784509  1.957165  0.153058  0.325783
 56.000000  0.785350  1.958401  0.152894  0.325933
 56.100000  0.786288  1.959899  0.152515  0.325930
 56.200000  0.787162  1.961409  0.153337  0.327096
 56.300000  0.787783  1.962751  0.154438  0.328594
 56.400000  0.788076  1.963749  0.154888  0.329563
 56.500000  0.788056  1.964301  0.154633  0.329864
 56.600000  0.787796  1.964479  0.154610  0.330463
 56.700000  0.787378  1.964328  0.154361  0.330815
 56.800000  0.786904  1.963939  0.153878  0.330753
 56.900000  0.786406  1.963470  0.153755  0.330933
 57.000000  0.785884  1.962936  0.153835  0.331275
 57.100000  0.785375  1.962421  0.154043  0.331819
 57.200000  0.784892  1.961955  0.153787  0.332022
 57.300000  0.784458  1.961658  0.152857  0.331610
 57.400000  0.784085  1.961680  0.152429  0.331680
 57.500000  0.783787  1.962017  0.152809  0.332592
 57.600000  0.783617  1.962613  0.153710  0.334077
 57.700000  0.783546  1.963358  0.154284  0.335217
 57.800000  0.783602  1.964310  0.154556  0.336008
 57.900000  0.783865  1.965473  0.155105  0.336960
 58.000000  0.784404  1.966949  0.155786  0.337915
 58.100000  0.785222  1.968630  0.156770  0.339035
 58.200000  0.786275  1.970487  0.157374  0.339754
 58.300000  0.787438  1.972377  0.157016  0.339611
 58.400000  0.788578  1.974210  0.156656  0.339506
 58.500000  0.789626  1.975949  0.156447  0.339593
 58.600000  0.790524  1.977466  0.156122  0.339665
 58.700000  0.791188  1.978612  0.155543  0.339505
 58.800000  0.791578  1.979312  0.154405  0.338832
 58.900000  0.791696  1.979705  0.153792  0.338703
 59.000000  0.791557  1.979803  0.153478  0.338800
 59.100000  0.791219  1.979656  0.153489  0.339162
 59.200000  0.790847  1.979433  0.153997  0.339951
 59.300000  0.790609  1.979208  0.154510  0.340660
 59.400000  0.790607  1.979143  0.154391  0.340682
 59.500000  0.790831  1.979188  0.153596  0.339926
 59.600000  0.791201  1.979263  0.152952  0.339148
 59.700000  0.791651  1.979336  0.152972  0.338814
 59.800000  0.792178  1.979473  0.153250  0.338605
 59.900000  0.792844  1.979804  0.153335  0.338143
 60.000000  0.793658  1.980411  0.153377  0.337526
 60.100000  0.794540  1.981222  0.153052  0.336636
 60.200000  0.795401  1.982304  0.152421  0.335572
 60.300000  0.796167  1.983512  0.151862  0.334712
 60.400000  0.796841  1.984819  0.151584  0.334187
 60.500000  0.797457  1.986223  0.151136  0.333556
 60.600000  0.798097  1.987887  0.150824  0.333136
 60.700000  0.798771  1.989644  0.150519  0.332676
 60.800000  0.799366  1.991346  0.149810  0.331864
 60.900000  0.799822  1.992914  0.148964  0.331018
 61.000000  0.800160  1.994322  0.148935  0.330970
 61.100000  0.800351  1.995464  0.149600  0.331554
 61.200000  0.800343  1.996341  0.150670  0.332491
 61.300000  0.800169  1.997032  0.152014  0.333637
 61.400000  0.799941  1.997696  0.153099  0.334567
 61.500000  0.799634  1.998361  0.154095  0.335251
 61.600000  0.799194  1.998956  0.155342  0.336051
 61.700000  0.798593  1.999302  0.156555  0.336853
 61.800000  0.797920  1.999538  0.156795  0.336671
 61.900000  0.797344  1.999857  0.156724  0.336145
 62.000000  0.796983  2.000311  0.156622  0.335615
 62.100000  0.796916  2.000931  0.155952  0.334491
 62.200000  0.797192  2.001772  0.154121  0.332235
 62.300000  0.797749  2.002760  0.151930  0.329544
 62.400000  0.798424  2.003720  0.151095  0.328041
 62.500000  0.799048  2.004517  0.150998  0.327261
 62.600000  0.799513  2.005157  0.150821  0.326490
 62.700000  0.799926  2.005708  0.150744  0.325962
 62.800000  0.800465  2.006297  0.151274  0.326217
 62.900000  0.801307  2.007101  0.152045  0.326862
 63.000000  0.802479  2.008223  0.152053  0.326938
 63.100000  0.803886  2.009557  0.152187  0.327281
 63.200000  0.805304  2.010990  0.152948  0.328367
 63.300000  0.806511  2.012423  0.154200  0.330025
 63.400000  0.807449  2.013831  0.155267  0.331556
 63.500000  0.808147  2.015164  0.155566  0.332353
 63.600000  0.808595  2.016395  0.155147  0.332455
 63.700000  0.808720  2.017409  0.154530  0.332212
 63.800000  0.808432  2.018035  0.154287  0.332092
 63.900000  0.807747  2.018009  0.154206  0.332027
 64.000000  0.806767  2.017386  0.154101  0.331825
 64.100000  0.805675  2.016301  0.153663  0.331176
 64.200000  0.804663  2.015084  0.153602  0.330826
 64.300000  0.803886  2.013995  0.153727  0.330695
 64.400000  0.803465  2.013227  0.153118  0.330041
 64.500000  0.803343  2.012776  0.152301  0.329323
 64.600000  0.803399  2.012548  0.151718  0.328856
 64.700000  0.803520  2.012403  0.152019  0.329379
 64.800000  0.803662  2.012328  0.152530  0.330252
 64.900000  0.803924  2.012403  0.152816  0.330981
 65.000000  0.804415  2.012686  0.153331  0.331945
 65.100000  0.805114  2.013327  0.153490  0.332522
 65.200000  0.805956  2.014248  0.153356  0.332820
 65.300000  0.806799  2.015228  0.152705  0.332639
 65.400000  0.807461  2.016110  0.152282  0.332699
 65.500000  0.807914  2.016768  0.152158  0.332875
 65.600000  0.808234  2.017214  0.151569  0.332430
 65.700000  0.808476  2.017518  0.150942  0.331904
 65.800000  0.808645  2.017809  0.150155  0.331149
 65.900000  0.808763  2.018011  0.149227  0.330176
 66.000000  0.808914  2.018174  0.148332  0.329104
 66.100000  0.809178  2.018349  0.147166  0.327693
 66.200000  0.809669  2.018613  0.146789  0.327038
 66.300000  0.810490  2.019158  0.147467  0.327524
 66.400000  0.811613  2.019944  0.148694  0.328696
 66.500000  0.812882  2.020907  0.150372  0.330307
 66.600000  0.814039  2.021749  0.151729  0.331624
 66.700000  0.814904  2.022270  0.152499  0.332332
 66.800000  0.815325  2.022413  0.153139  0.332846
 66.900000  0.815233  2.022162  0.154126  0.333720
 67.000000  0.814655  2.021590  0.155607  0.335120
 67.100000  0.813703  2.020732  0.156665  0.336101
 67.200000  0.812558  2.019668  0.157360  0.336659
 67.300000  0.811406  2.018568  0.157805  0.336810
 67.400000  0.810384  2.017449  0.157642  0.336266
 67.500000  0.809523  2.016450  0.157443  0.335617
 67.600000  0.808842  2.015568  0.157752  0.335383
 67.700000  0.808244  2.014547  0.157923  0.334934
 67.800000  0.807601  2.013409  0.157500  0.333762
 67.900000  0.806904  2.012199  0.156804  0.332214
 68.000000  0.806248  2.011192  0.156175  0.330736
 68.100000  0.805807  2.010480  0.155027  0.328836
 68.200000  0.805713  2.010164  0.153653  0.326910
 68.300000  0.806086  2.010281  0.153081  0.325955
 68.400000  0.806882  2.010824  0.153534  0.326153
 68.500000  0.807865  2.011537  0.153629  0.326188
 68.600000  0.808777  2.012157  0.153067  0.325763
 68.700000  0.809458  2.012501  0.153221  0.326185
 68.800000  0.809906  2.012587  0.153353  0.326717
 68.900000  0.810213  2.012580  0.152555  0.326351
 69.000000  0.810507  2.012617  0.151572  0.325768
 69.100000  0.810905  2.012883  0.151127  0.325690
 69.200000  0.811373  2.013315  0.151201  0.326005
 69.300000  0.811746  2.013922  0.151123  0.325985
 69.400000  0.811941  2.014525  0.150757  0.325510
 69.500000  0.811979  2.015150  0.151360  0.325781
 69.600000  0.811931  2.015911  0.152831  0.326818
 69.700000  0.811956  2.016829  0.154191  0.327712
 69.800000  0.812203  2.018107  0.154458  0.327560
 69.900000  0.812687  2.019616  0.153540  0.326286
 70.000000  0.813232  2.021120  0.152486  0.324902
 70.100000  0.813624  2.022428  0.150949  0.323081
 70.200000  0.813721  2.023425  0.149686  0.321555
 70.300000  0.813564  2.024028  0.148915  0.320558
 70.400000  0.813239  2.024306  0.148253  0.319748
 70.500000  0.812843  2.024350  0.148687  0.320001
 70.600000  0.812454  2.024282  0.149802  0.320946
 70.700000  0.812121  2.024159  0.150901  0.321993
 70.800000  0.811843  2.024112  0.151819  0.322954
 70.900000  0.811637  2.024084  0.152731  0.324010
 71.000000  0.811527  2.024176  0.153998  0.325471
 71.100000  0.811518  2.024443  0.154886  0.326653
 71.200000  0.811648  2.024921  0.155354  0.327522
 71.300000  0.811949  2.025635  0.155717  0.328354
 71.400000  0.812478  2.026630  0.155775  0.328803
 71.500000  0.813263  2.027854  0.155497  0.328839
 71.600000  0.814299  2.029283  0.155474  0.329197
 71.700000  0.815580  2.030958  0.155386  0.329617
 71.800000  0.817133  2.032778  0.155004  0.329782
 71.900000  0.818883  2.034582  0.155229  0.330541
 72.000000  0.820587  2.036247  0.155867  0.331726
 72.100000  0.822084  2.037622  0.156730  0.333096
 72.200000  0.823338  2.038785  0.157559  0.334359
 72.300000  0.824325  2.039755  0.158417  0.335650
 72.400000  0.825033  2.040494  0.159683  0.337333
 72.500000  0.825505  2.041105  0.160484  0.338485
 72.600000  0.825790  2.041547  0.160261  0.338584
 72.700000  0.825877  2.041768  0.159778  0.338355
 72.800000  0.825719  2.041772  0.159227  0.338023
 72.900000  0.825341  2.041545  0.158521  0.337475
 73.000000  0.824791  2.041168  0.157782  0.336822
 73.100000  0.824054  2.040682  0.157224  0.336311
 73.200000  0.823160  2.040145  0.156905  0.335958
 73.300000  0.822194  2.039565  0.156737  0.335578
 73.400000  0.821188  2.039024  0.156032  0.334569
 73.500000  0.820144  2.038471  0.155025  0.333182
 73.600000  0.819170  2.037989  0.154004  0.331714
 73.700000  0.818419  2.037609  0.153189  0.330429
 73.800000  0.817926  2.037428  0.152449  0.329291
 73.900000  0.817664  2.037308  0.151416  0.328069
 74.000000  0.817525  2.037169  0.151001  0.327563
 74.100000  0.817275  2.036874  0.150826  0.327362
 74.200000  0.816771  2.036449  0.150730  0.327438
 74.300000  0.816044  2.035917  0.150853  0.327834
 74.400000  0.815237  2.035392  0.151154  0.328411
 74.500000  0.814497  2.034955  0.151447  0.328997
 74.600000  0.813989  2.034677  0.151144  0.328981
 74.700000  0.813790  2.034613  0.151028  0.329127
 74.800000  0.813953  2.034803  0.151289  0.329598
 74.900000  0.814522  2.035325  0.151868  0.330275
 75.000000  0.815431  2.036099  0.152335  0.330781
 75.100000  0.816530  2.036956  0.151949  0.330399
 75.200000  0.817659  2.037731  0.151049  0.329447
 75.300000  0.818726  2.038346  0.150015  0.328371
 75.400000  0.819757  2.038833  0.149512  0.327902
 75.500000  0.820722  2.039150  0.149467  0.327881
 75.600000  0.821567  2.039362  0.149256  0.327804
 75.700000  0.822352  2.039388  0.149538  0.328314
 75.800000  0.823202  2.039310  0.150648  0.329602
 75.900000  0.824173  2.039188  0.151410  0.330615
 76.000000  0.825257  2.039044  0.151129  0.330609
 76.100000  0.826415  2.038882  0.150526  0.330304
 76.200000  0.827547  2.038623  0.151127  0.331251
 76.300000  0.828508  2.038280  0.153032  0.333479
 76.400000  0.829225  2.037911  0.154675  0.335492
 76.500000  0.829634  2.037430  0.155840  0.337136
 76.600000  0.829649  2.036811  0.156669  0.338463
 76.700000  0.829261  2.036072  0.157714  0.339942
 76.800000  0.828506  2.035282  0.158655  0.341246
 76.900000  0.827509  2.034427  0.159185  0.342067
 77.000000  0.826511  2.033612  0.159459  0.342541
 77.100000  0.825681  2.033068  0.159066  0.342232
 77.200000  0.825087  2.032789  0.158231  0.341392
 77.300000  0.824746  2.032774  0.157146  0.340125
 77.400000  0.824582  2.033011  0.156479  0.339141
 77.500000  0.824416  2.033239  0.156934  0.339194
 77.600000  0.824040  2.033312  0.158228  0.339968
 77.700000  0.823382  2.033136  0.159749  0.340932
 77.800000  0.822493  2.032719  0.160922  0.341687
 77.900000  0.821523  2.032222  0.161826  0.342325
 78.000000  0.820667  2.031876  0.161514  0.341850
 78.100000  0.820093  2.031847  0.160071  0.340252
 78.200000  0.819819  2.032105  0.158301  0.338401
 78.300000  0.819702  2.032582  0.157056  0.337154
 78.400000  0.819605  2.033073  0.156268  0.336358
 78.500000  0.819500  2.033474  0.154672  0.334848
 78.600000  0.819419  2.033791  0.153030  0.333332
 78.700000  0.819384  2.034005  0.151735  0.332061
 78.800000  0.819405  2.034157  0.151020  0.331407
 78.900000  0.819547  2.034348  0.151547  0.332069
 79.000000  0.819902  2.034702  0.152578  0.333133
 79.100000  0.820498  2.035143  0.153436  0.333905
 79.200000  0.821330  2.035751  0.154205  0.334543
 79.300000  0.822390  2.036539  0.155430  0.335751
 79.400000  0.823542  2.037451  0.156500  0.336855
 79.500000  0.824569  2.038248  0.157199  0.337652
 79.600000  0.825332  2.038807  0.156977  0.337642
 79.700000  0.825817  2.039111  0.155826  0.336759
 79.800000  0.826099  2.039204  0.154582  0.335790
 79.900000  0.826303  2.039160  0.153393  0.334926
 80.000000  0.826553  2.039131  0.153044  0.334846
 80.100000  0.826907  2.039252  0.153369  0.335368
 80.200000  0.827309  2.039501  0.153797  0.335935
 80.300000  0.827630  2.039711  0.154140  0.336301
 80.400000  0.827822  2.039847  0.154555  0.336683
 80.500000  0.827887  2.039815  0.155305  0.337386
 80.600000  0.827783  2.039527  0.155892  0.337823
 80.700000  0.827448  2.038922  0.155778  0.337441
 80.800000  0.826845  2.037859  0.155379  0.336581
 80.900000  0.826028  2.036379  0.155050  0.335584
 81.000000  0.825118  2.034637  0.154295  0.334051
 81.100000  0.824296  2.032870  0.153038  0.332097
 81.200000  0.823761  2.031348  0.152384  0.330789
 81.300000  0.823645  2.030183  0.152377  0.330223
 81.400000  0.823983  2.029595  0.152389  0.329904
 81.500000  0.824651  2.029418  0.152452  0.329918
 81.600000  0.825441  2.029381  0.152829  0.330455
 81.700000  0.826128  2.029358  0.153022  0.330997
 81.800000  0.826574  2.029327  0.152291  0.330847
 81.900000  0.826761  2.029275  0.151024  0.330256
 82.000000  0.826777  2.029358  0.150550  0.330449
 82.100000  0.826741  2.029621  0.151275  0.331781
 82.200000  0.826759  2.030117  0.151638  0.332678
 82.300000  0.826941  2.031000  0.151494  0.332903
 82.400000  0.827344  2.032267  0.152362  0.333936
 82.500000  0.827861  2.033745  0.153834  0.335397
 82.600000  0.828412  2.035360  0.154426  0.335831
 82.700000  0.828947  2.036985  0.154793  0.335974
 82.800000  0.829426  2.038484  0.156546  0.337479
 82.900000  0.829843  2.039908  0.158553  0.339332
 83.000000  0.830248  2.041342  0.159495  0.340250
 83.100000  0.830672  2.042715  0.158858  0.339637
 83.200000  0.831127  2.044052  0.157737  0.338508
 83.300000  0.831534  2.045296  0.157053  0.337818
 83.400000  0.831697  2.046278  0.156157  0.336928
 83.500000  0.831486  2.046897  0.155629  0.336320
 83.600000  0.830872  2.047130  0.155252  0.335769
 83.700000  0.829946  2.047020  0.154879  0.335149
 83.800000  0.828950  2.046724  0.154903  0.334897
 83.900000  0.828143  2.046427  0.155510  0.335355
 84.000000  0.827617  2.046207  0.156425  0.336285
 84.100000  0.827308  2.046095  0.156508  0.336505
 84.200000  0.827105  2.045900  0.155907  0.336026
 84.300000  0.826846  2.045616  0.155546  0.335757
 84.400000  0.826517  2.045254  0.155527  0.335784
 84.500000  0.826249  2.045040  0.155006  0.335344
 84.600000  0.826151  2.045045  0.153939  0.334358
 84.700000  0.826276  2.045323  0.152614  0.333071
 84.800000  0.826582  2.045770  0.151835  0.332266
 84.900000  0.826946  2.046462  0.151951  0.332393
 85.000000  0.827266  2.047216  0.152192  0.332674
 85.100000  0.827523  2.048014  0.152334  0.332858
 85.200000  0.827763  2.048906  0.152571  0.333100
 85.300000  0.828034  2.049907  0.153074  0.333655
 85.400000  0.828391  2.050888  0.154031  0.334743
 85.500000  0.828896  2.051898  0.155671  0.336467
 85.600000  0.829564  2.052935  0.157365  0.338262
 85.700000  0.830314  2.053960  0.158086  0.339174
 85.800000  0.831093  2.055069  0.158551  0.339792
 85.900000  0.831857  2.056281  0.158585  0.339886
 86.000000  0.832490  2.057402  0.158103  0.339409
 86.100000  0.832837  2.058275  0.157709  0.338979
 86.200000  0.832896  2.058962  0.156916  0.338159
 86.300000  0.832780  2.059518  0.156121  0.337343
 86.400000  0.832638  2.060044  0.155237  0.336459
 86.500000  0.832606  2.060629  0.154078  0.335399
 86.600000  0.832724  2.061270  0.152921  0.334405
 86.700000  0.832904  2.061848  0.151662  0.333385
 86.800000  0.833039  2.062381  0.150840  0.332816
 86.900000  0.833086  2.062757  0.150725  0.332911
 87.000000  0.833074  2.063019  0.150727  0.333148
 87.100000  0.833125  2.063304  0.150907  0.333642
 87.200000  0.833387  2.063861  0.151460  0.334612
 87.300000  0.833874  2.064660  0.151978  0.335542
 87.400000  0.834408  2.065403  0.152232  0.336237
 87.500000  0.834790  2.065914  0.152320  0.336716
 87.600000  0.834941  2.066213  0.152767  0.337457
 87.700000  0.834904  2.066248  0.153506  0.338330
 87.800000  0.834844  2.066127  0.154103  0.338815
 87.900000  0.834921  2.066043  0.154541  0.338960
 88.000000  0.835190  2.066019  0.154617  0.338577
 88.100000  0.835621  2.066174  0.153803  0.337195
 88.200000  0.836135  2.066397  0.153366  0.336150
 88.300000  0.836595  2.066516  0.154513  0.336674
 88.400000  0.836877  2.066472  0.155685  0.337240
 88.500000  0.836967  2.066332  0.156477  0.337561
 88.600000  0.836972  2.066272  0.157191  0.337894
 88.700000  0.837014  2.066344  0.157590  0.338011
 88.800000  0.837176  2.066490  0.157656  0.337953
 88.900000  0.837542  2.066796  0.156612  0.336854
 89.000000  0.838166  2.067315  0.155596  0.335867
 89.100000  0.838921  2.067938  0.154530  0.334956
 89.200000  0.839618  2.068494  0.154322  0.335095
 89.300000  0.840122  2.068810  0.155580  0.336759
 89.400000  0.840341  2.068796  0.156394  0.338118
 89.500000  0.840225  2.068413  0.157663  0.340113
 89.600000  0.839850  2.067799  0.158683  0.341918
 89.700000  0.839338  2.067045  0.158463  0.342572
 89.800000  0.838861  2.066299  0.158091  0.343058
 89.900000  0.838531  2.065726  0.157417  0.343111
 90.000000  0.838341  2.065247  0.156835  0.343105
 90.100000  0.838246  2.064752  0.156546  0.343290
 90.200000  0.838174  2.064175  0.156163  0.343210
 90.300000  0.838072  2.063480  0.155533  0.342764
 90.400000  0.838024  2.062847  0.155214  0.342551
 90.500000  0.838138  2.062366  0.155112  0.342510
 90.600000  0.838460  2.062073  0.155223  0.342573
 90.700000  0.838952  2.062058  0.155854  0.342983
 90.800000  0.839500  2.062206  0.155858  0.342684
 90.900000  0.839958  2.062316  0.155194  0.341666
 91.000000  0.840181  2.062270  0.154567  0.340629
 91.100000  0.840110  2.062105  0.154121  0.339773
 91.200000  0.839829  2.061856  0.153538  0.338911
 91.300000  0.839487  2.061683  0.152967  0.338145
 91.400000  0.839255  2.061757  0.152623  0.337698
 91.500000  0.839285  2.061997  0.152479  0.337493
 91.600000  0.839674  2.062599  0.152639  0.337611
 91.700000  0.840460  2.063633  0.152294  0.337415
 91.800000  0.841591  2.065030  0.151867  0.337201
 91.900000  0.842913  2.066573  0.151315  0.336853
 92.000000  0.844230  2.068035  0.150515  0.336374
 92.100000  0.845375  2.069302  0.150176  0.336418
 92.200000  0.846237  2.070299  0.150354  0.337024
 92.300000  0.846815  2.070858  0.151270  0.338458
 92.400000  0.847152  2.071075  0.152542  0.340286
 92.500000  0.847247  2.071008  0.153454  0.341814
 92.600000  0.847106  2.070739  0.153959  0.342953
 92.700000  0.846763  2.070398  0.154694  0.344201
 92.800000  0.846272  2.069998  0.155434  0.345305
 92.900000  0.845730  2.069597  0.155796  0.345947
 93.000000  0.845275  2.069226  0.155865  0.346239
 93.100000  0.844980  2.068922  0.155579  0.346186
 93.200000  0.844833  2.068675  0.155385  0.346228
 93.300000  0.844808  2.068447  0.154972  0.345953
 93.400000  0.844874  2.068187  0.154257  0.345334
 93.500000  0.844908  2.067778  0.153927  0.345081
 93.600000  0.844779  2.067138  0.153231  0.344492
 93.700000  0.844444  2.066253  0.152653  0.344029
 93.800000  0.843999  2.065321  0.152512  0.343926
 93.900000  0.843609  2.064502  0.152134  0.343578
 94.000000  0.843464  2.063903  0.151701  0.343211
 94.100000  0.843693  2.063659  0.151097  0.342597
 94.200000  0.844246  2.063761  0.150858  0.342320
 94.300000  0.844997  2.064106  0.150651  0.342103
 94.400000  0.845801  2.064663  0.150244  0.341655
 94.500000  0.846538  2.065381  0.150643  0.341866
 94.600000  0.847153  2.066175  0.151006  0.341976
 94.700000  0.847588  2.067054  0.151175  0.341906
 94.800000  0.847841  2.067997  0.152259  0.342758
 94.900000  0.847961  2.068872  0.153860  0.344063
 95.000000  0.848002  2.069758  0.155533  0.345513
 95.100000  0.848074  2.070669  0.157081  0.346882
 95.200000  0.848277  2.071577  0.158060  0.347675
 95.300000  0.848715  2.072481  0.159093  0.348463
 95.400000  0.849503  2.073491  0.159224  0.348304
 95.500000  0.850626  2.074561  0.158790  0.347557
 95.600000  0.851882  2.075601  0.158225  0.346567
 95.700000  0.853011  2.076397  0.157342  0.345279
 95.800000  0.853849  2.076856  0.156755  0.344399
 95.900000  0.854323  2.076939  0.156088  0.343415
 96.000000  0.854449  2.076714  0.155831  0.342830
 96.100000  0.854309  2.076326  0.156404  0.343036
 96.200000  0.853958  2.075806  0.157400  0.343599
 96.300000  0.853349  2.075220  0.158404  0.344140
 96.400000  0.852468  2.074576  0.158600  0.343941
 96.500000  0.851390  2.074060  0.158031  0.343133
 96.600000  0.850227  2.073619  0.157280  0.342293
 96.700000  0.849088  2.073169  0.156768  0.341768
 96.800000  0.848006  2.072713  0.156403  0.341440
 96.900000  0.846974  2.072175  0.155913  0.341063
 97.000000  0.846042  2.071558  0.154849  0.340294
 97.100000  0.845252  2.070949  0.153287  0.339113
 97.200000  0.844648  2.070460  0.151579  0.337758
 97.300000  0.844326  2.070294  0.149990  0.336495
 97.400000  0.844388  2.070691  0.149358  0.336104
 97.500000  0.844807  2.071607  0.149677  0.336669
 97.600000  0.845431  2.072864  0.149946  0.337197
 97.700000  0.846130  2.074288  0.149872  0.337417
 97.800000  0.846863  2.075787  0.150219  0.338092
 97.900000  0.847618  2.077275  0.150955  0.339194
 98.000000  0.848372  2.078678  0.151852  0.340554
 98.100000  0.849089  2.079929  0.152558  0.341731
 98.200000  0.849730  2.081028  0.152815  0.342307
 98.300000  0.850276  2.081923  0.152704  0.342275
 98.400000  0.850739  2.082703  0.152621  0.342085
 98.500000  0.851174  2.083369  0.152490  0.341793
 98.600000  0.851663  2.083985  0.151848  0.340904
 98.700000  0.852307  2.084668  0.151179  0.339833
 98.800000  0.853176  2.085470  0.150855  0.339007
 98.900000  0.854221  2.086386  0.150954  0.338550
 99.000000  0.855301  2.087319  0.151668  0.338613
 99.100000  0.856270  2.088117  0.151986  0.338355
 99.200000  0.857010  2.088664  0.152474  0.338328
 99.300000  0.857411  2.088818  0.153317  0.338648
 99.400000  0.857467  2.088589  0.154018  0.338838
 99.500000  0.857226  2.088130  0.155066  0.339456
 99.600000  0.856789  2.087381  0.155342  0.339423
 99.700000  0.856225  2.086400  0.154777  0.338632
 99.800000  0.855427  2.085119  0.154805  0.338449


==> anc/Figure7b.txt <==
#time      W/J=3.0   W/J=4.0   W/J=5.0   W/J=6.0   W/J=7.0
 0.100000  0.000000  0.000000  0.000000  0.000000  0.000000
 1.000000  0.452899  0.399992  0.331631  0.285399  0.270429
 2.000000  0.664502  0.539102  0.425355  0.349686  0.330107
 3.000000  0.723923  0.555672  0.428219  0.333170  0.304494
 4.000000  0.760342  0.580394  0.432805  0.349161  0.318549
 5.000000  0.799156  0.579957  0.455392  0.355805  0.318273
 6.000000  0.821359  0.594622  0.463500  0.363954  0.290454
 7.000000  0.868716  0.634204  0.497372  0.374335  0.338883
 8.000000  0.932487  0.700802  0.541508  0.410136  0.370189
 9.000000  0.984287  0.710533  0.555809  0.418310  0.365500
 10.000000  1.015525  0.733870  0.574561  0.434000  0.383632
 11.000000  1.050733  0.756950  0.598070  0.443238  0.390049
 12.000000  1.088789  0.786926  0.611468  0.460492  0.379693
 13.000000  1.108157  0.809246  0.613099  0.461737  0.392703
 14.000000  1.143341  0.837466  0.650160  0.479628  0.425310
 15.000000  1.188205  0.865028  0.666762  0.506439  0.438514
 16.000000  1.226529  0.889576  0.694467  0.518146  0.446175
 17.000000  1.260055  0.906143  0.715072  0.534371  0.460739
 18.000000  1.301093  0.922356  0.725526  0.552715  0.475003
 19.000000  1.329488  0.959797  0.750682  0.576170  0.462028
 20.000000  1.362442  0.990282  0.765063  0.589896  0.489741
 21.000000  1.393908  1.017854  0.790200  0.603079  0.502727
 22.000000  1.427337  1.038230  0.812357  0.617890  0.511113
 23.000000  1.466637  1.059103  0.832280  0.635607  0.531696
 24.000000  1.505631  1.079749  0.845561  0.637735  0.535421
 25.000000  1.532769  1.104466  0.849321  0.653252  0.540976
 26.000000  1.561576  1.120966  0.874221  0.670672  0.548993
 27.000000  1.596291  1.144596  0.898827  0.684465  0.561596
 28.000000  1.629278  1.175637  0.910419  0.697107  0.576826
 29.000000  1.659677  1.192535  0.920320  0.709831  0.583294
 30.000000  1.674328  1.202459  0.937895  0.722894  0.589931
 31.000000  1.706195  1.218601  0.945415  0.728531  0.596973
 32.000000  1.736679  1.229303  0.971814  0.744268  0.605605
 33.000000  1.763620  1.255808  0.976561  0.758682  0.611746
 34.000000  1.782111  1.278025  0.991771  0.771754  0.623214
 35.000000  1.802870  1.288914  1.016284  0.775606  0.635961
 36.000000  1.825411  1.300401  1.018040  0.788926  0.636160
 37.000000  1.850852  1.313489  1.028468  0.799738  0.652347
 38.000000  1.875951  1.331095  1.047439  0.797917  0.644527
 39.000000  1.891996  1.342166  1.056352  0.811950  0.659470
 40.000000  1.917322  1.358841  1.057982  0.823241  0.665043
 41.000000  1.938816  1.373868  1.066561  0.822560  0.674449
 42.000000  1.951940  1.383995  1.080784  0.834365  0.680360
 43.000000  1.968602  1.397166  1.092592  0.845738  0.685303
 44.000000  1.983996  1.406854  1.091404  0.847314  0.675336
 45.000000  2.001855  1.424602  1.107650  0.858001  0.691600
 46.000000  2.020133  1.445109  1.112669  0.862587  0.694269
 47.000000  2.036063  1.447719  1.125379  0.869159  0.688015
 48.000000  2.052577  1.450870  1.133860  0.873682  0.696157
 49.000000  2.065389  1.465595  1.140280  0.883996  0.703939
 50.000000  2.085718  1.474597  1.150271  0.888115  0.706768
 51.000000  2.106363  1.491549  1.157038  0.884441  0.696687
 52.000000  2.116658  1.501180  1.158338  0.894490  0.709076
 53.000000  2.127350  1.502359  1.161319  0.896432  0.709722
 54.000000  2.143289  1.508286  1.170616  0.892666  0.708505
 55.000000  2.149670  1.516519  1.183452  0.902775  0.721126
 56.000000  2.155700  1.522210  1.177299  0.897660  0.723019
 57.000000  2.166744  1.524501  1.183601  0.907807  0.700862
 58.000000  2.182515  1.541730  1.188313  0.916330  0.712761
 59.000000  2.197365  1.549609  1.184557  0.908625  0.723040
 60.000000  2.201593  1.551343  1.204392  0.913145  0.710959
 61.000000  2.207956  1.562361  1.209311  0.915619  0.724945
 62.000000  2.222024  1.570286  1.198722  0.912463  0.725160
 63.000000  2.233400  1.569987  1.206676  0.913369  0.707039
 64.000000  2.241946  1.570050  1.212105  0.913153  0.721209
 65.000000  2.248711  1.570333  1.211364  0.920470  0.728108
 66.000000  2.253329  1.586948  1.214072  0.922281  0.718251
 67.000000  2.269667  1.584161  1.222164  0.922930  0.718374
 68.000000  2.271637  1.595298  1.218071  0.927248  0.727116
 69.000000  2.284818  1.595022  1.215989  0.919105  0.722791
 70.000000  2.287731  1.590139  1.230484  0.925305  0.714834
 71.000000  2.291522  1.595786  1.228617  0.922548  0.722144
 72.000000  2.296869  1.592117  1.220877  0.925780  0.725662
 73.000000  2.304624  1.607632  1.221916  0.934288  0.727201
 74.000000  2.307739  1.600757  1.229751  0.922418  0.725559
 75.000000  2.320087  1.602839  1.217113  0.920752  0.731072
 76.000000  2.322875  1.615078  1.219913  0.922664  0.725617
 77.000000  2.321931  1.618841  1.235346  0.923555  0.736043
 78.000000  2.331685  1.612214  1.225867  0.924436  0.728373
 79.000000  2.334419  1.609283  1.235827  0.925014  0.723052
 80.000000  2.345165  1.613723  1.242587  0.932941  0.733625
 81.000000  2.350222  1.618837  1.232258  0.920237  0.741026
 82.000000  2.355023  1.618510  1.238390  0.915354  0.727885
 83.000000  2.356541  1.618611  1.247589  0.929939  0.732275
 84.000000  2.369197  1.624629  1.238925  0.923617  0.734277
 85.000000  2.370139  1.627215  1.250632  0.917809  0.733243
 86.000000  2.370853  1.627031  1.254111  0.924070  0.750194
 87.000000  2.379551  1.630913  1.254956  0.928946  0.745905
 88.000000  2.382227  1.637937  1.251417  0.919509  0.726601
 89.000000  2.375941  1.636091  1.248967  0.910606  0.748047
 90.000000  2.384942  1.631348  1.256544  0.924859  0.763383
 91.000000  2.391845  1.631671  1.254448  0.925550  0.749116
 92.000000  2.395206  1.643728  1.260824  0.921299  0.755340
 93.000000  2.397145  1.653222  1.257099  0.918165  0.752986
 94.000000  2.395675  1.651772  1.262691  0.930660  0.757831
 95.000000  2.409183  1.652936  1.265548  0.927556  0.761761
 96.000000  2.405013  1.646673  1.258270  0.919150  0.763041
 97.000000  2.409979  1.655304  1.267545  0.919652  0.768961
 98.000000  2.418335  1.662550  1.272346  0.928352  0.771430
 99.000000  2.422005  1.667210  1.269044  0.928160  0.781978
 100.000000  2.422832  1.660093  1.275147  0.920763  0.780694
 101.000000  2.424812  1.657362  1.279515  0.927826  0.775657
 102.000000  2.428875  1.674633  1.284557  0.920272  0.785454
 103.000000  2.432063  1.673943  1.275948  0.923064  0.778235
 104.000000  2.437574  1.679319  1.285590  0.932263  0.773645
 105.000000  2.433955  1.681173  1.286305  0.926458  0.788906
 106.000000  2.430389  1.680748  1.293327  0.933267  0.791241
 107.000000  2.435044  1.679097  1.287130  0.939245  0.774465
 108.000000  2.450066  1.678754  1.293284  0.927757  0.779519
 109.000000  2.455168  1.681250  1.295564  0.934964  0.785076
 110.000000  2.454455  1.686746  1.300152  0.943393  0.776109
 111.000000  2.455179  1.689092  1.298931  0.936955  0.787386
 112.000000  2.455137  1.690208  1.304236  0.932591  0.789566
 113.000000  2.463394  1.692106  1.306500  0.942135  0.782284
 114.000000  2.465717  1.687181  1.306250  0.940667  0.778629
 115.000000  2.463035  1.694102  1.312421  0.939722  0.784950
 116.000000  2.467279  1.708283  1.310438  0.945605  0.781406
 117.000000  2.473101  1.702223  1.308923  0.948122  0.789475
 118.000000  2.476754  1.697898  1.305920  0.947482  0.798512
 119.000000  2.477208  1.704649  1.312984  0.954901  0.780404
 120.000000  2.470068  1.715076  1.318747  0.946363  0.773743
 121.000000  2.475356  1.713315  1.320412  0.955039  0.784462
 122.000000  2.479385  1.716025  1.313759  0.961855  0.788867
 123.000000  2.485773  1.721269  1.315883  0.960529  0.794041
 124.000000  2.495199  1.723219  1.327257  0.962100  0.787559
 125.000000  2.495195  1.725384  1.328569  0.955919  0.782167
 126.000000  2.495206  1.732131  1.322178  0.957483  0.785624
 127.000000  2.498682  1.725347  1.331493  0.964373  0.785597
 128.000000  2.504798  1.721269  1.328862  0.965196  0.787940
 129.000000  2.508254  1.728199  1.327515  0.965059  0.782102
 130.000000  2.506794  1.731996  1.329653  0.967105  0.783172
 131.000000  2.505373  1.732043  1.337462  0.964707  0.780606
 132.000000  2.513413  1.737728  1.329283  0.969258  0.781098
 133.000000  2.518814  1.727621  1.333296  0.964679  0.775676
 134.000000  2.522316  1.731932  1.340540  0.975179  0.778928
 135.000000  2.525594  1.733391  1.343695  0.969050  0.777701
 136.000000  2.521241  1.742830  1.338522  0.965026  0.770949
 137.000000  2.523290  1.734847  1.335590  0.971484  0.775366
 138.000000  2.530732  1.733060  1.337300  0.972906  0.777467
 139.000000  2.537511  1.739200  1.342094  0.977574  0.770807
 140.000000  2.536775  1.741275  1.336343  0.974430  0.768398
 141.000000  2.540123  1.750000  1.339042  0.982811  0.769674
 142.000000  2.544913  1.753099  1.340880  0.973485  0.767510
 143.000000  2.543664  1.744338  1.338097  0.970528  0.769385
 144.000000  2.542066  1.738848  1.346554  0.983673  0.768840
 145.000000  2.545687  1.747472  1.340348  0.980169  0.760199
 146.000000  2.550712  1.757259  1.340272  0.981222  0.763678
 147.000000  2.556175  1.753040  1.336986  0.986367  0.769244
 148.000000  2.564795  1.759638  1.340978  0.990708  0.764849
 149.000000  2.561966  1.762350  1.347233  0.981835  0.764509
 150.000000  2.559824  1.757918  1.346617  0.985291  0.767740
 151.000000  2.560593  1.769270  1.338207  0.990133  0.758104
 152.000000  2.572627  1.764961  1.343062  0.992652  0.765056
 153.000000  2.566949  1.763654  1.341251  0.979485  0.768046
 154.000000  2.567757  1.758161  1.342144  0.993412  0.770939
 155.000000  2.573136  1.762827  1.337950  0.993671  0.755869
 156.000000  2.575552  1.762176  1.341618  0.993718  0.766461
 157.000000  2.573299  1.764726  1.344939  0.995484  0.771019
 158.000000  2.573352  1.775671  1.346754  0.994347  0.756505
 159.000000  2.572952  1.782495  1.344934  0.987287  0.762167
 160.000000  2.576746  1.766801  1.344433  0.991844  0.766967
 161.000000  2.581723  1.761726  1.340949  1.004259  0.760404
 162.000000  2.583975  1.776463  1.352546  0.991068  0.763170
 163.000000  2.581578  1.777600  1.353831  0.999267  0.766847
 164.000000  2.584837  1.773184  1.350348  0.994005  0.759026
 165.000000  2.584795  1.774385  1.346227  0.995750  0.774349
 166.000000  2.590392  1.778215  1.360442  0.996216  0.770924
 167.000000  2.598313  1.780764  1.358480  0.993448  0.758399
 168.000000  2.596679  1.781930  1.354602  0.990991  0.766337
 169.000000  2.600666  1.778318  1.358915  0.994498  0.778156
 170.000000  2.600886  1.777974  1.361654  0.993217  0.768030
 171.000000  2.604933  1.778002  1.360011  0.991157  0.764850
 172.000000  2.608002  1.777144  1.364337  0.997576  0.773463
 173.000000  2.604094  1.784206  1.366597  0.998106  0.776782
 174.000000  2.607807  1.784363  1.367680  0.993363  0.774289
 175.000000  2.609753  1.773952  1.368937  0.988805  0.773930
 176.000000  2.608143  1.782641  1.369970  0.995264  0.774390
 177.000000  2.611884  1.779233  1.371917  0.997375  0.773883
 178.000000  2.614638  1.781706  1.374991  0.999134  0.776376
 179.000000  2.618325  1.783424  1.377872  0.995794  0.778900
 180.000000  2.622870  1.789954  1.374257  0.996620  0.778749
 181.000000  2.624181  1.784449  1.372844  0.996285  0.786653
 182.000000  2.622989  1.778240  1.368287  0.996847  0.777880
 183.000000  2.622123  1.784820  1.382343  0.999234  0.778605
 184.000000  2.625642  1.789469  1.383608  0.996842  0.780695
 185.000000  2.623695  1.795705  1.374926  0.997841  0.783474
 186.000000  2.624739  1.797211  1.376259  1.000807  0.777588
 187.000000  2.630703  1.792631  1.386046  0.993022  0.779041
 188.000000  2.631083  1.795544  1.379812  1.002899  0.783084
 189.000000  2.630556  1.801436  1.383798  1.000371  0.778671
 190.000000  2.638319  1.807108  1.384713  0.994359  0.778187
 191.000000  2.633979  1.798926  1.384926  1.000271  0.777664
 192.000000  2.637776  1.805004  1.384393  1.004097  0.783350
 193.000000  2.638221  1.805397  1.396127  0.999354  0.785587
 194.000000  2.642070  1.802417  1.385187  0.999759  0.796617
 195.000000  2.641868  1.805181  1.379684  1.004324  0.784573
 196.000000  2.651041  1.800718  1.390549  1.005561  0.785391
 197.000000  2.648895  1.799162  1.388099  1.001128  0.786109
 198.000000  2.653683  1.804353  1.392230  1.003562  0.782675
 199.000000  2.653760  1.811923  1.393147  1.006467  0.791883
 200.000000  2.657000  1.807406  1.392416  1.000079  0.791864
 201.000000  2.655528  1.800199  1.394739  1.007152  0.792590
 202.000000  2.656146  1.805723  1.391320  1.010308  0.788107
 203.000000  2.663423  1.814178  1.392373  1.010759  0.797383
 204.000000  2.657562  1.819336  1.393800  0.999937  0.796704
 205.000000  2.662421  1.808581  1.387456  0.996834  0.797930
 206.000000  2.664676  1.808078  1.387548  1.010507  0.795720
 207.000000  2.663310  1.810756  1.393050  1.006679  0.797461
 208.000000  2.661258  1.819730  1.391843  1.007552  0.792542
 209.000000  2.663615  1.828727  1.395217  1.002251  0.797843
 210.000000  2.664076  1.822496  1.389684  1.009011  0.796828
 211.000000  2.668855  1.822458  1.392770  1.004838  0.798238
 212.000000  2.669285  1.823559  1.399891  1.008668  0.796346
 213.000000  2.674324  1.830267  1.405041  1.012668  0.799290
 214.000000  2.672292  1.826836  1.395228  1.009204  0.795174
 215.000000  2.672671  1.835461  1.398184  1.008501  0.800785
 216.000000  2.669506  1.837749  1.406207  1.008011  0.795778
 217.000000  2.675117  1.828879  1.402944  1.010728  0.798002
 218.000000  2.676107  1.824481  1.401225  1.016336  0.804458
 219.000000  2.674812  1.826146  1.404720  1.013469  0.792199
 220.000000  2.677685  1.837519  1.406473  1.010664  0.805665
 221.000000  2.682527  1.840760  1.405189  1.008047  0.799814
 222.000000  2.681543  1.843077  1.408066  1.011898  0.794863
 223.000000  2.685254  1.833508  1.407137  1.011000  0.797712
 224.000000  2.683140  1.832470  1.402868  1.005501  0.801791
 225.000000  2.682888  1.834455  1.410205  1.012246  0.798872
 226.000000  2.683548  1.836208  1.409786  1.013863  0.801434
 227.000000  2.688041  1.845402  1.410279  1.018288  0.800896
 228.000000  2.693323  1.838958  1.406363  1.011954  0.804230
 229.000000  2.688750  1.845932  1.406055  0.999743  0.806212
 230.000000  2.685625  1.853244  1.421350  1.010894  0.806654
 231.000000  2.690414  1.848679  1.411227  1.017135  0.810933
 232.000000  2.694007  1.850470  1.411313  1.007505  0.805006
 233.000000  2.695103  1.855426  1.411183  1.005663  0.806026
 234.000000  2.694070  1.852557  1.422762  1.011409  0.808271
 235.000000  2.696951  1.851239  1.411585  1.004186  0.808783
 236.000000  2.698422  1.844264  1.414924  1.015834  0.813561
 237.000000  2.700163  1.856644  1.418385  1.024554  0.809431
 238.000000  2.699845  1.861109  1.419106  1.018170  0.803208
 239.000000  2.698480  1.858572  1.417378  1.011881  0.808608
 240.000000  2.696222  1.862968  1.419194  1.015984  0.808639
 241.000000  2.699608  1.859046  1.417259  1.012913  0.810839
 242.000000  2.705525  1.858838  1.414788  1.018655  0.821830
 243.000000  2.703527  1.856766  1.426141  1.018095  0.816788
 244.000000  2.702402  1.861713  1.419824  1.012821  0.809235
 245.000000  2.704425  1.857094  1.418212  1.019665  0.809579
 246.000000  2.706537  1.860384  1.421924  1.014299  0.810855
 247.000000  2.708028  1.865890  1.421627  1.017985  0.815807
 248.000000  2.708898  1.864745  1.412503  1.016318  0.819387
 249.000000  2.716359  1.858741  1.415790  1.014801  0.809066
 250.000000  2.716155  1.862187  1.420504  1.017299  0.807859
 251.000000  2.711383  1.872864  1.414455  1.021118  0.819751
 252.000000  2.717278  1.869026  1.413500  1.025249  0.817650
 253.000000  2.719064  1.866515  1.420046  1.022313  0.813734
 254.000000  2.720923  1.867603  1.416982  1.023730  0.808928
 255.000000  2.722395  1.864696  1.420380  1.023404  0.807132
 256.000000  2.723370  1.872219  1.418955  1.027465  0.822883
 257.000000  2.721983  1.873733  1.423379  1.023311  0.823691
 258.000000  2.724126  1.873048  1.422994  1.032813  0.814261
 259.000000  2.725560  1.878523  1.430782  1.030299  0.811113
 260.000000  2.729027  1.875313  1.427190  1.023407  0.817293
 261.000000  2.729289  1.869552  1.423514  1.028325  0.814190
 262.000000  2.727285  1.872559  1.427960  1.031815  0.817752
 263.000000  2.732103  1.878249  1.431308  1.041125  0.820249
 264.000000  2.734790  1.882544  1.423361  1.030379  0.812373
 265.000000  2.729452  1.880046  1.435399  1.026420  0.805505
 266.000000  2.728943  1.872538  1.434574  1.032935  0.809837
 267.000000  2.730396  1.870055  1.432083  1.032479  0.809477
 268.000000  2.737991  1.866296  1.424336  1.034034  0.811384
 269.000000  2.736794  1.870690  1.439120  1.031744  0.819989
 270.000000  2.733792  1.876649  1.433504  1.033816  0.810346
 271.000000  2.730467  1.869938  1.431193  1.034532  0.798931
 272.000000  2.734174  1.870714  1.429766  1.034648  0.810851
 273.000000  2.735172  1.870293  1.431869  1.034692  0.811260
 274.000000  2.739391  1.877014  1.438498  1.037335  0.808813
 275.000000  2.738047  1.867121  1.437789  1.037263  0.816737
 276.000000  2.739334  1.874260  1.437416  1.038713  0.811755
 277.000000  2.740808  1.883237  1.434752  1.046449  0.810982
 278.000000  2.739717  1.877780  1.439962  1.038858  0.811973
 279.000000  2.738753  1.877757  1.441559  1.029681  0.806937
 280.000000  2.739600  1.879693  1.445477  1.033112  0.810320
 281.000000  2.743424  1.883160  1.441093  1.042125  0.818161
 282.000000  2.745882  1.877413  1.440359  1.038505  0.807999
 283.000000  2.746406  1.883881  1.445554  1.041103  0.808019
 284.000000  2.750714  1.885067  1.445577  1.041456  0.806560
 285.000000  2.749695  1.881713  1.431351  1.035594  0.802650
 286.000000  2.747647  1.881190  1.432702  1.029672  0.808880
 287.000000  2.748690  1.883069  1.444594  1.043856  0.811855
 288.000000  2.750229  1.884166  1.444900  1.043092  0.809479
 289.000000  2.752283  1.880094  1.445528  1.041182  0.807953
 290.000000  2.752081  1.885725  1.439741  1.040115  0.805573
 291.000000  2.749086  1.882137  1.440157  1.048646  0.809075
 292.000000  2.752002  1.887227  1.441154  1.041761  0.809826
 293.000000  2.756171  1.886793  1.441851  1.036544  0.803654
 294.000000  2.757579  1.885414  1.442386  1.048041  0.809161
 295.000000  2.755143  1.894443  1.439370  1.041307  0.811315
 296.000000  2.754228  1.891820  1.444580  1.036519  0.807340
 297.000000  2.758479  1.888890  1.435103  1.042468  0.807777
 298.000000  2.757045  1.894512  1.437960  1.041943  0.806546
 299.000000  2.756172  1.894814  1.445689  1.040070  0.800085
 300.000000  2.754297  1.890589  1.436440  1.043383  0.806237
 301.000000  2.759111  1.903827  1.437782  1.043383  0.809930
 302.000000  2.764806  1.900384  1.433502  1.029553  0.799832
 303.000000  2.762730  1.897921  1.436129  1.044479  0.803418
 304.000000  2.761933  1.900141  1.430374  1.053162  0.799999
 305.000000  2.766071  1.902182  1.432927  1.042697  0.801368
 306.000000  2.763027  1.906430  1.431130  1.035370  0.806704
 307.000000  2.763318  1.903501  1.427020  1.041092  0.804510
 308.000000  2.763956  1.899736  1.426810  1.035483  0.804549
 309.000000  2.770365  1.908099  1.433630  1.031996  0.805105
 310.000000  2.770966  1.904689  1.433026  1.029978  0.802705
 311.000000  2.768160  1.910145  1.428624  1.041341  0.808125
 312.000000  2.769368  1.908759  1.429363  1.041652  0.805684
 313.000000  2.770021  1.905079  1.430680  1.034027  0.806852
 314.000000  2.768494  1.908189  1.434203  1.039685  0.809580
 315.000000  2.770808  1.908239  1.438036  1.040417  0.807192
 316.000000  2.770099  1.908633  1.437135  1.040819  0.805325
 317.000000  2.769992  1.907637  1.431013  1.032378  0.805589
 318.000000  2.771833  1.914561  1.433098  1.042282  0.803708
 319.000000  2.767593  1.917582  1.438685  1.040338  0.812824
 320.000000  2.769997  1.913897  1.440776  1.046235  0.812872
 321.000000  2.771425  1.911535  1.433132  1.049598  0.808901
 322.000000  2.770898  1.919078  1.435478  1.045381  0.805151
 323.000000  2.773184  1.921005  1.435596  1.041887  0.810605
 324.000000  2.772486  1.917846  1.433732  1.038986  0.810086
 325.000000  2.771212  1.917521  1.435650  1.044946  0.811846
 326.000000  2.773465  1.916658  1.433614  1.049201  0.812676
 327.000000  2.778578  1.922899  1.434652  1.053175  0.814669
 328.000000  2.776720  1.924194  1.438756  1.046076  0.812577
 329.000000  2.777176  1.925829  1.435338  1.048402  0.809426
 330.000000  2.777087  1.925218  1.439570  1.051755  0.819761
 331.000000  2.775905  1.920529  1.432120  1.058655  0.822917
 332.000000  2.774875  1.919760  1.441275  1.049665  0.812577
 333.000000  2.777704  1.927223  1.435054  1.043177  0.817867
 334.000000  2.784720  1.928048  1.438826  1.055772  0.817018
 335.000000  2.782286  1.929482  1.443119  1.050349  0.815688
 336.000000  2.777646  1.925763  1.433699  1.055255  0.819170
 337.000000  2.781850  1.926784  1.432279  1.055317  0.819444
 338.000000  2.785525  1.927149  1.434705  1.051302  0.819966
 339.000000  2.787437  1.926214  1.444289  1.058676  0.825923
 340.000000  2.785439  1.922090  1.436489  1.054408  0.826574
 341.000000  2.783975  1.928355  1.439235  1.053015  0.827966
 342.000000  2.781693  1.936094  1.436500  1.051929  0.821244
 343.000000  2.788701  1.929081  1.438448  1.053161  0.825242
 344.000000  2.795213  1.927439  1.443308  1.055743  0.828759
 345.000000  2.792490  1.925997  1.442152  1.057583  0.826002
 346.000000  2.788110  1.931240  1.436329  1.059856  0.826637
 347.000000  2.787813  1.932763  1.426788  1.050745  0.830795
 348.000000  2.794578  1.934242  1.439917  1.047090  0.829228
 349.000000  2.793657  1.933749  1.437753  1.049808  0.829893
 350.000000  2.792000  1.934170  1.442057  1.053824  0.826557
 351.000000  2.789651  1.932671  1.437799  1.052530  0.829899
 352.000000  2.790123  1.933723  1.437877  1.053891  0.831826
 353.000000  2.794745  1.936081  1.443308  1.054348  0.832203
 354.000000  2.796178  1.936994  1.436123  1.052550  0.830874
 355.000000  2.795911  1.939275  1.441504  1.049817  0.829141
 356.000000  2.794324  1.938731  1.445998  1.051594  0.834361
 357.000000  2.793058  1.934574  1.438275  1.052935  0.833999
 358.000000  2.795062  1.929906  1.443520  1.046228  0.829508
 359.000000  2.797699  1.937183  1.444444  1.049653  0.828885
 360.000000  2.797161  1.942199  1.436599  1.056546  0.827779
 361.000000  2.798861  1.933173  1.441672  1.042643  0.831384
 362.000000  2.803512  1.936588  1.442224  1.043585  0.830592
 363.000000  2.801059  1.938536  1.444675  1.051236  0.832650
 364.000000  2.801257  1.940427  1.446703  1.042492  0.830454
 365.000000  2.803404  1.944562  1.444779  1.048333  0.829813
 366.000000  2.801880  1.937592  1.446431  1.053039  0.830243
 367.000000  2.799042  1.936591  1.447290  1.051281  0.832565
 368.000000  2.806792  1.943452  1.446816  1.054363  0.829643
 369.000000  2.805940  1.938797  1.443824  1.053068  0.831215
 370.000000  2.803391  1.940179  1.446029  1.053477  0.838039
 371.000000  2.802926  1.939791  1.448878  1.049023  0.834792
 372.000000  2.806161  1.939555  1.446070  1.060436  0.839056
 373.000000  2.808841  1.940586  1.450121  1.056065  0.837071
 374.000000  2.805880  1.944333  1.455672  1.052511  0.832144
 375.000000  2.805061  1.947315  1.449967  1.056431  0.839976
 376.000000  2.808864  1.940218  1.453965  1.054295  0.835157
 377.000000  2.808854  1.943395  1.456962  1.049510  0.837160
 378.000000  2.809026  1.944629  1.461052  1.055932  0.837662
 379.000000  2.816053  1.943765  1.462161  1.060713  0.842080
 380.000000  2.814766  1.943992  1.456096  1.057102  0.836010
 381.000000  2.810432  1.941475  1.463743  1.053285  0.839051
 382.000000  2.811317  1.941206  1.469049  1.061064  0.842141
 383.000000  2.813663  1.945336  1.467124  1.064762  0.831558
 384.000000  2.816781  1.948074  1.464144  1.056633  0.839318
 385.000000  2.813004  1.947950  1.468839  1.057968  0.842330
 386.000000  2.817492  1.945512  1.471548  1.056741  0.833505
 387.000000  2.818241  1.941126  1.470062  1.063438  0.834683
 388.000000  2.816577  1.944459  1.472080  1.059589  0.841761
 389.000000  2.820178  1.936455  1.470253  1.061500  0.834804
 390.000000  2.817526  1.939063  1.467102  1.063250  0.841604
 391.000000  2.819798  1.946580  1.483100  1.064895  0.845420
 392.000000  2.820736  1.946984  1.482772  1.069406  0.834949
 393.000000  2.822084  1.941902  1.473624  1.068232  0.836303
 394.000000  2.822560  1.945258  1.475471  1.069235  0.838605
 395.000000  2.824092  1.950374  1.476914  1.062709  0.833968
 396.000000  2.823800  1.945396  1.480198  1.071173  0.831971
 397.000000  2.818256  1.942364  1.482935  1.073064  0.837748
 398.000000  2.820742  1.949990  1.488747  1.068463  0.835728
 399.000000  2.827806  1.947934  1.485673  1.068020  0.835449
 400.000000  2.830316  1.946420  1.473869  1.074959  0.836920
 401.000000  2.826940  1.951538  1.489740  1.071724  0.844398
 402.000000  2.830453  1.956419  1.487228  1.062794  0.836903
 403.000000  2.829948  1.949098  1.485365  1.072545  0.839037
 404.000000  2.834827  1.954024  1.486329  1.075306  0.837728
 405.000000  2.840843  1.955044  1.489802  1.072546  0.835777
 406.000000  2.838195  1.948688  1.489592  1.072332  0.835825
 407.000000  2.834367  1.958195  1.492851  1.074820  0.840329
 408.000000  2.838496  1.953563  1.488212  1.075697  0.831813
 409.000000  2.839949  1.944937  1.488801  1.073010  0.836932
 410.000000  2.836589  1.951680  1.501376  1.070352  0.837525
 411.000000  2.837678  1.956332  1.504673  1.072408  0.838490
 412.000000  2.841827  1.951767  1.495455  1.077718  0.833236
 413.000000  2.835797  1.949496  1.487099  1.070082  0.839971
 414.000000  2.839051  1.956450  1.494807  1.070788  0.839474
 415.000000  2.841257  1.958644  1.489985  1.066324  0.837930
 416.000000  2.841738  1.959386  1.498255  1.072719  0.841908
 417.000000  2.841423  1.961772  1.495956  1.070582  0.838351
 418.000000  2.842261  1.960993  1.487380  1.066495  0.839722
 419.000000  2.843020  1.960834  1.493957  1.072456  0.845145
 420.000000  2.842062  1.966290  1.491834  1.072444  0.841640
 421.000000  2.847521  1.968172  1.494470  1.073634  0.835870
 422.000000  2.845097  1.966393  1.497768  1.074461  0.844364
 423.000000  2.842062  1.967472  1.494259  1.076894  0.841632
 424.000000  2.840819  1.968478  1.493575  1.074774  0.842131
 425.000000  2.846987  1.973744  1.493691  1.078583  0.841264
 426.000000  2.847272  1.972406  1.490107  1.080947  0.844231
 427.000000  2.846683  1.973146  1.492143  1.077113  0.844494
 428.000000  2.851723  1.971039  1.496611  1.078759  0.845628
 429.000000  2.846317  1.972731  1.492022  1.076173  0.846521
 430.000000  2.846633  1.973061  1.496023  1.076850  0.845392
 431.000000  2.849135  1.971012  1.491037  1.079443  0.845403
 432.000000  2.847756  1.973426  1.487675  1.083328  0.851646
 433.000000  2.851724  1.974093  1.487439  1.078714  0.846714
 434.000000  2.852724  1.976020  1.491249  1.083377  0.851078
 435.000000  2.851440  1.973271  1.496916  1.076547  0.849171
 436.000000  2.852134  1.979716  1.489631  1.076841  0.844323
 437.000000  2.854775  1.976321  1.492291  1.076710  0.848815
 438.000000  2.853484  1.978780  1.493430  1.079949  0.846619
 439.000000  2.851363  1.986253  1.490111  1.082129  0.844148
 440.000000  2.853053  1.979418  1.489994  1.076802  0.848270
 441.000000  2.853416  1.973347  1.492464  1.078565  0.848375
 442.000000  2.857680  1.982319  1.496372  1.081124  0.845269
 443.000000  2.853599  1.984652  1.487264  1.078984  0.849729
 444.000000  2.852865  1.982834  1.490704  1.073792  0.846468
 445.000000  2.852471  1.981544  1.486413  1.079124  0.847353
 446.000000  2.855131  1.982403  1.487866  1.080625  0.839505
 447.000000  2.856729  1.986518  1.490910  1.081677  0.844849
 448.000000  2.854003  1.994765  1.488219  1.081228  0.844679
 449.000000  2.852545  1.985113  1.488702  1.080801  0.846113
 450.000000  2.855084  1.977808  1.491012  1.082411  0.846576
 451.000000  2.853059  1.983791  1.494961  1.082411  0.839749
 452.000000  2.848517  1.988347  1.492456  1.080442  0.835484
 453.000000  2.851981  1.990696  1.488114  1.077533  0.835360
 454.000000  2.855544  1.996202  1.490692  1.073551  0.841068
 455.000000  2.856205  1.994747  1.494974  1.070945  0.838654
 456.000000  2.854423  1.997103  1.487770  1.080449  0.842354
 457.000000  2.855911  1.995109  1.488486  1.076781  0.833417
 458.000000  2.857728  1.990760  1.490428  1.074023  0.837700
 459.000000  2.853138  1.991593  1.485443  1.069456  0.838143
 460.000000  2.861107  1.994749  1.490342  1.077840  0.840512
 461.000000  2.863266  1.998824  1.494281  1.076462  0.843500
 462.000000  2.861343  1.998490  1.486112  1.070057  0.843131
 463.000000  2.861211  2.002186  1.491694  1.079399  0.840437
 464.000000  2.860774  1.993883  1.489805  1.074531  0.838472
 465.000000  2.865423  1.991413  1.489626  1.073058  0.841021
 466.000000  2.861476  2.004300  1.485758  1.076021  0.849308
 467.000000  2.862051  2.000084  1.490520  1.078721  0.847335
 468.000000  2.864232  1.996800  1.488684  1.077571  0.844665
 469.000000  2.863786  1.993957  1.491465  1.069226  0.843451
 470.000000  2.864606  2.002981  1.489306  1.071652  0.843242
 471.000000  2.861990  2.004061  1.488801  1.076223  0.846473
 472.000000  2.857970  1.996741  1.492083  1.073885  0.852855
 473.000000  2.860399  1.998157  1.488330  1.069987  0.849581
 474.000000  2.861034  2.004390  1.495228  1.076671  0.848505
 475.000000  2.864203  2.003659  1.497864  1.080572  0.848252
 476.000000  2.865984  1.998780  1.493610  1.078414  0.844355
 477.000000  2.864774  2.002445  1.488741  1.077590  0.843759
 478.000000  2.865428  2.002444  1.496957  1.076086  0.852386
 479.000000  2.868112  2.007851  1.496780  1.076349  0.854693
 480.000000  2.868855  2.003394  1.494302  1.081769  0.848290
 481.000000  2.868495  2.000385  1.499531  1.081214  0.849555
 482.000000  2.868938  1.999161  1.493423  1.083831  0.854785
 483.000000  2.867498  2.003964  1.493471  1.086312  0.850945
 484.000000  2.865676  2.008241  1.496641  1.085807  0.853119
 485.000000  2.864582  2.001009  1.502821  1.079227  0.857978
 486.000000  2.868787  1.999970  1.500740  1.080081  0.852726
 487.000000  2.868649  2.003111  1.499823  1.081560  0.851511
 488.000000  2.862710  2.004305  1.494127  1.082135  0.856220
 489.000000  2.865044  2.003019  1.502247  1.084308  0.849661
 490.000000  2.864846  2.008941  1.503798  1.089702  0.847675
 491.000000  2.867511  2.000244  1.506085  1.090711  0.854817
 492.000000  2.865683  1.998950  1.499539  1.080442  0.853206
 493.000000  2.866649  2.008776  1.502329  1.089148  0.844112
 494.000000  2.865446  2.010858  1.506073  1.091081  0.855301
 495.000000  2.866847  2.004261  1.502660  1.087955  0.849250
 496.000000  2.873450  2.002529  1.498420  1.093361  0.847589
 497.000000  2.870268  2.004476  1.506956  1.092946  0.856307
 498.000000  2.872554  2.007928  1.510423  1.090883  0.853202
 499.000000  2.871437  2.006406  1.501549  1.094862  0.845348
 500.000000  2.871805  2.006139  1.500824  1.093421  0.849614
 501.000000  2.871258  2.008491  1.502879  1.095880  0.858583
 502.000000  2.874803  2.006184  1.508003  1.094938  0.850420
 503.000000  2.878246  2.003552  1.508563  1.092660  0.853006
 504.000000  2.874652  2.008186  1.508276  1.097218  0.852356
 505.000000  2.875387  2.005848  1.506317  1.102966  0.853284
 506.000000  2.876939  2.005563  1.511970  1.093905  0.844164
 507.000000  2.876161  2.008966  1.511584  1.096291  0.858711
 508.000000  2.874384  2.013170  1.509250  1.108213  0.862044
 509.000000  2.875099  2.011116  1.505385  1.104176  0.848137
 510.000000  2.877940  2.009253  1.508480  1.101916  0.854982
 511.000000  2.875659  2.010379  1.517246  1.103885  0.858139
 512.000000  2.876405  2.008232  1.512130  1.105544  0.847817
 513.000000  2.877023  2.012380  1.509494  1.098673  0.855501
 514.000000  2.875787  2.002559  1.511305  1.105468  0.863985
 515.000000  2.878580  2.006730  1.513094  1.105058  0.860001
 516.000000  2.882173  2.013272  1.514863  1.105896  0.856481
 517.000000  2.883120  2.018099  1.518530  1.108968  0.863412
 518.000000  2.880599  2.008739  1.511981  1.104534  0.859320
 519.000000  2.882577  2.004698  1.517574  1.101849  0.863044
 520.000000  2.883146  2.008227  1.521503  1.104768  0.863694
 521.000000  2.881739  2.008568  1.516938  1.103179  0.857656
 522.000000  2.882787  2.013001  1.515283  1.098100  0.857105
 523.000000  2.883755  2.009367  1.516896  1.106033  0.860445
 524.000000  2.883619  2.006820  1.519954  1.108721  0.859859
 525.000000  2.886627  2.009638  1.521982  1.114130  0.855766
 526.000000  2.890634  2.009199  1.521813  1.113797  0.862579
 527.000000  2.892389  2.008689  1.525809  1.101552  0.857005
 528.000000  2.889613  2.008783  1.521399  1.106281  0.861194
 529.000000  2.888688  2.010551  1.522559  1.108077  0.855863
 530.000000  2.889311  2.009814  1.526100  1.108480  0.861358
 531.000000  2.891696  2.009612  1.524467  1.106917  0.856250
 532.000000  2.889908  2.013485  1.521101  1.110503  0.856134
 533.000000  2.887007  2.012273  1.524461  1.104957  0.855741
 534.000000  2.890052  2.018903  1.530170  1.106757  0.854877
 535.000000  2.888671  2.019142  1.518599  1.111646  0.856878
 536.000000  2.888489  2.012816  1.520423  1.108964  0.856138
 537.000000  2.892818  2.015729  1.533237  1.105321  0.853062
 538.000000  2.892717  2.020012  1.531974  1.106578  0.861222
 539.000000  2.888625  2.016184  1.520737  1.111654  0.866773
 540.000000  2.889346  2.015754  1.527490  1.106511  0.859708
 541.000000  2.891715  2.009302  1.527282  1.110631  0.859269
 542.000000  2.894196  2.014365  1.529639  1.109156  0.859992
 543.000000  2.891603  2.020716  1.531691  1.110709  0.864088
 544.000000  2.893831  2.022216  1.529861  1.106229  0.865705
 545.000000  2.894091  2.019492  1.530202  1.105078  0.865779
 546.000000  2.895384  2.013801  1.530057  1.109354  0.862459
 547.000000  2.896515  2.016858  1.533791  1.107168  0.862204
 548.000000  2.893380  2.022019  1.528695  1.107868  0.862891
 549.000000  2.891531  2.017872  1.527517  1.109015  0.868355
 550.000000  2.890219  2.015643  1.535290  1.113761  0.864356
 551.000000  2.889423  2.015674  1.537869  1.111807  0.866107
 552.000000  2.891771  2.017858  1.532334  1.110507  0.867590
 553.000000  2.892566  2.021189  1.532368  1.115598  0.864337
 554.000000  2.893836  2.026046  1.531240  1.108528  0.867697
 555.000000  2.893341  2.024527  1.531015  1.107020  0.866883
 556.000000  2.890051  2.020979  1.536013  1.112314  0.860582
 557.000000  2.890684  2.027183  1.530173  1.112263  0.862656
 558.000000  2.891536  2.026969  1.530972  1.104027  0.861517
 559.000000  2.895659  2.020995  1.540233  1.106262  0.865009
 560.000000  2.892051  2.022687  1.533633  1.112634  0.862091
 561.000000  2.894162  2.028496  1.533904  1.112266  0.859867
 562.000000  2.896759  2.029005  1.533330  1.105459  0.864027
 563.000000  2.897789  2.023810  1.534235  1.108536  0.860458
 564.000000  2.895523  2.026287  1.527913  1.110592  0.861920
 565.000000  2.897118  2.020038  1.530060  1.110778  0.861052
 566.000000  2.893396  2.019735  1.537616  1.107655  0.863009
 567.000000  2.890148  2.024379  1.542042  1.115312  0.862840
 568.000000  2.896152  2.022034  1.537598  1.110976  0.868283
 569.000000  2.896749  2.019871  1.532898  1.106063  0.861902
 570.000000  2.893782  2.020798  1.535418  1.109357  0.859346
 571.000000  2.891808  2.026931  1.536668  1.108635  0.857825
 572.000000  2.896995  2.020866  1.532599  1.106999  0.865627
 573.000000  2.897709  2.019080  1.543470  1.111737  0.866539
 574.000000  2.896549  2.023777  1.539780  1.113197  0.865948
 575.000000  2.894994  2.026850  1.538336  1.109716  0.862669
 576.000000  2.895826  2.026225  1.536814  1.110018  0.862999
 577.000000  2.895525  2.023203  1.532916  1.104783  0.863289
 578.000000  2.894739  2.019569  1.529209  1.111277  0.866297
 579.000000  2.891269  2.028324  1.535191  1.117475  0.864858
 580.000000  2.896257  2.028254  1.536991  1.114338  0.861691
 581.000000  2.896004  2.023984  1.537973  1.110317  0.868400
 582.000000  2.897500  2.024618  1.538126  1.111128  0.860016
 583.000000  2.896583  2.021289  1.534301  1.119437  0.861295
 584.000000  2.896558  2.025441  1.538574  1.114769  0.860771
 585.000000  2.895957  2.026664  1.537713  1.116257  0.861606
 586.000000  2.899570  2.022567  1.544702  1.119608  0.860293
 587.000000  2.898821  2.019956  1.540000  1.121370  0.856062
 588.000000  2.900551  2.019441  1.535580  1.113990  0.856644
 589.000000  2.902994  2.022921  1.537966  1.116998  0.857267
 590.000000  2.902204  2.025565  1.545244  1.121424  0.861270
 591.000000  2.901008  2.034564  1.536244  1.123880  0.857336
 592.000000  2.899401  2.031457  1.538566  1.120552  0.864353
 593.000000  2.903374  2.026787  1.547749  1.121923  0.865337
 594.000000  2.904768  2.022813  1.541986  1.122287  0.853086
 595.000000  2.902875  2.025304  1.539212  1.120831  0.864715
 596.000000  2.903659  2.030381  1.542300  1.118429  0.869803
 597.000000  2.904599  2.031818  1.539830  1.113032  0.856080
 598.000000  2.903859  2.031855  1.538687  1.115279  0.865122
 599.000000  2.903358  2.031187  1.540860  1.121470  0.856709
 600.000000  2.905098  2.026567  1.539104  1.123411  0.862791
 601.000000  2.903970  2.032499  1.537401  1.118616  0.860444
 602.000000  2.904069  2.039256  1.542460  1.115775  0.867950
 603.000000  2.908220  2.033232  1.542500  1.120393  0.860595
 604.000000  2.907011  2.031952  1.536042  1.116589  0.861178
 605.000000  2.904570  2.028725  1.539615  1.119195  0.860230
 606.000000  2.902385  2.023926  1.542572  1.119056  0.862115
 607.000000  2.903905  2.025096  1.544254  1.122851  0.865618
 608.000000  2.907122  2.031826  1.538315  1.122826  0.866722
 609.000000  2.911221  2.038705  1.534629  1.118237  0.863996
 610.000000  2.909332  2.033587  1.542038  1.113004  0.859043
 611.000000  2.903985  2.036908  1.538491  1.119505  0.868792
 612.000000  2.904011  2.039139  1.537716  1.123834  0.861958
 613.000000  2.904903  2.036388  1.534181  1.128676  0.860307
 614.000000  2.908333  2.033441  1.536010  1.127040  0.864473
 615.000000  2.903411  2.029431  1.541177  1.119670  0.866814
 616.000000  2.902882  2.030805  1.548991  1.117168  0.864146
 617.000000  2.903045  2.039256  1.539535  1.127300  0.871166
 618.000000  2.905290  2.045603  1.541552  1.117285  0.866023
 619.000000  2.908523  2.035191  1.544052  1.122727  0.869431
 620.000000  2.907786  2.034169  1.547651  1.120526  0.865590
 621.000000  2.904540  2.037995  1.547013  1.117025  0.868195
 622.000000  2.903977  2.037131  1.546640  1.121284  0.867839
 623.000000  2.910651  2.038072  1.544864  1.121640  0.870482
 624.000000  2.907646  2.042082  1.540152  1.119975  0.869366
 625.000000  2.912295  2.040455  1.539282  1.123550  0.869146
 626.000000  2.914623  2.039692  1.542019  1.121398  0.866215
 627.000000  2.911223  2.042445  1.549862  1.117619  0.875375
 628.000000  2.909958  2.043278  1.541367  1.119806  0.873286
 629.000000  2.911712  2.034982  1.544006  1.122518  0.869088
 630.000000  2.918639  2.037208  1.540428  1.120957  0.868606
 631.000000  2.917529  2.048824  1.540506  1.113010  0.870243
 632.000000  2.913928  2.046748  1.545588  1.121465  0.864563
 633.000000  2.913861  2.039892  1.544026  1.120074  0.868749
 634.000000  2.913862  2.042953  1.546591  1.116806  0.869150
 635.000000  2.917973  2.055212  1.546981  1.123680  0.862276
 636.000000  2.920213  2.048273  1.543439  1.124876  0.868782
 637.000000  2.917591  2.045974  1.543516  1.120593  0.864876
 638.000000  2.912662  2.048533  1.543988  1.120231  0.869020
 639.000000  2.916159  2.046223  1.544848  1.123116  0.868771
 640.000000  2.915883  2.048208  1.543264  1.123139  0.867184
 641.000000  2.917357  2.049608  1.541253  1.122443  0.865672
 642.000000  2.915995  2.042130  1.538347  1.119038  0.867202
 643.000000  2.912574  2.051068  1.545618  1.124894  0.872252
 644.000000  2.918318  2.054763  1.544995  1.119581  0.867419
 645.000000  2.918579  2.049821  1.541522  1.113844  0.869613
 646.000000  2.919301  2.047286  1.543056  1.124846  0.869026
 647.000000  2.918384  2.047855  1.541458  1.119158  0.870877
 648.000000  2.920133  2.052246  1.540763  1.116575  0.865047
 649.000000  2.919062  2.056509  1.549080  1.116215  0.869911
 650.000000  2.918037  2.058562  1.547752  1.121340  0.868668
 651.000000  2.916620  2.053836  1.547639  1.120838  0.865576
 652.000000  2.922655  2.050931  1.545921  1.113224  0.877817
 653.000000  2.925091  2.054939  1.543232  1.121396  0.868949
 654.000000  2.923307  2.056668  1.543712  1.118850  0.860917
 655.000000  2.919550  2.055598  1.548295  1.113307  0.876286
 656.000000  2.921228  2.055307  1.553099  1.116013  0.870285
 657.000000  2.925270  2.053671  1.543859  1.115832  0.864643
 658.000000  2.921116  2.052837  1.542635  1.113179  0.868947
 659.000000  2.923235  2.052833  1.549002  1.115032  0.867254
 660.000000  2.923699  2.049805  1.551042  1.114099  0.868116
 661.000000  2.922785  2.053121  1.549453  1.112436  0.872821
 662.000000  2.924461  2.054435  1.546687  1.114337  0.873347
 663.000000  2.925104  2.052033  1.548730  1.119828  0.865896
 664.000000  2.924968  2.054190  1.549829  1.115496  0.870433
 665.000000  2.929942  2.057411  1.549511  1.113994  0.871595
 666.000000  2.929124  2.055491  1.551316  1.111401  0.869444
 667.000000  2.928852  2.059255  1.552708  1.110400  0.870400
 668.000000  2.926919  2.054710  1.550820  1.119257  0.874803
 669.000000  2.929770  2.051987  1.557614  1.114569  0.870788
 670.000000  2.930562  2.055173  1.559085  1.113571  0.865889
 671.000000  2.930851  2.059497  1.561579  1.112924  0.873350
 672.000000  2.932790  2.057884  1.553026  1.115674  0.874916
 673.000000  2.929424  2.056395  1.556610  1.111855  0.867215
 674.000000  2.928933  2.052801  1.561609  1.111048  0.873062
 675.000000  2.928716  2.056349  1.552656  1.114897  0.873229
 676.000000  2.928777  2.062654  1.552254  1.119912  0.868906
 677.000000  2.929267  2.054795  1.558572  1.112537  0.874559
 678.000000  2.931937  2.055974  1.556611  1.117775  0.875242
 679.000000  2.928519  2.054584  1.554968  1.123004  0.872612
 680.000000  2.928975  2.050748  1.551576  1.116119  0.875376
 681.000000  2.928891  2.056729  1.555277  1.118643  0.882087
 682.000000  2.931632  2.057977  1.555056  1.125302  0.870721
 683.000000  2.931769  2.058746  1.557574  1.124342  0.872582
 684.000000  2.932353  2.053212  1.559289  1.117630  0.873600
 685.000000  2.931360  2.055285  1.555559  1.121794  0.869327
 686.000000  2.932339  2.052258  1.560727  1.116322  0.871778
 687.000000  2.931173  2.050419  1.559197  1.115633  0.871516
 688.000000  2.930602  2.059050  1.557941  1.126973  0.874862
 689.000000  2.931080  2.060173  1.568037  1.123724  0.875962
 690.000000  2.932832  2.054573  1.561597  1.113276  0.869004
 691.000000  2.934723  2.056186  1.558560  1.117605  0.867062
 692.000000  2.934337  2.056738  1.566242  1.126794  0.865001
 693.000000  2.935728  2.054290  1.565621  1.117586  0.873649
 694.000000  2.932694  2.056531  1.555089  1.119541  0.876625
 695.000000  2.936528  2.054144  1.560478  1.117867  0.872809
 696.000000  2.937971  2.054176  1.566302  1.118917  0.871953
 697.000000  2.938630  2.053443  1.569417  1.118996  0.869221
 698.000000  2.937215  2.056396  1.563556  1.118904  0.876457
 699.000000  2.936187  2.058232  1.561343  1.117771  0.876286
 700.000000  2.938499  2.059152  1.565773  1.119075  0.871704
 701.000000  2.938267  2.054868  1.565380  1.123123  0.876515
 702.000000  2.940850  2.050914  1.568713  1.122192  0.873475
 703.000000  2.946717  2.048625  1.567947  1.120208  0.880963
 704.000000  2.940079  2.049990  1.564403  1.126710  0.879310
 705.000000  2.938598  2.051056  1.571440  1.124109  0.875494
 706.000000  2.939242  2.052313  1.569814  1.120586  0.877703
 707.000000  2.938703  2.055365  1.568403  1.123485  0.879274
 708.000000  2.939482  2.057183  1.571609  1.121062  0.878474
 709.000000  2.940221  2.056942  1.574561  1.117912  0.884358
 710.000000  2.944553  2.057335  1.574845  1.126886  0.885680
 711.000000  2.941969  2.050675  1.569724  1.121922  0.874036
 712.000000  2.941001  2.047400  1.572051  1.121183  0.883055
 713.000000  2.942640  2.049641  1.572494  1.125457  0.879253
 714.000000  2.952023  2.053934  1.569017  1.126599  0.881303
 715.000000  2.949312  2.052662  1.572449  1.124842  0.888285
 716.000000  2.946381  2.047760  1.577083  1.121290  0.877321
 717.000000  2.949003  2.047587  1.569218  1.122906  0.882925
 718.000000  2.946142  2.058642  1.574149  1.131129  0.886310
 719.000000  2.946116  2.056149  1.578457  1.133531  0.882357
 720.000000  2.950053  2.049066  1.576581  1.127292  0.880453
 721.000000  2.949919  2.049183  1.567549  1.124336  0.880532
 722.000000  2.949352  2.047946  1.575988  1.124571  0.888275
 723.000000  2.948201  2.049989  1.571332  1.123395  0.877101
 724.000000  2.949337  2.055860  1.570553  1.127082  0.877511
 725.000000  2.949137  2.056537  1.572821  1.124994  0.880226
 726.000000  2.947407  2.053332  1.571085  1.122015  0.874549
 727.000000  2.948249  2.054572  1.571492  1.128572  0.882173
 728.000000  2.949793  2.057042  1.568766  1.125520  0.884263
 729.000000  2.950293  2.058444  1.570335  1.126474  0.885812
 730.000000  2.950845  2.057182  1.567617  1.124364  0.880238
 731.000000  2.952606  2.057811  1.568962  1.126331  0.878435
 732.000000  2.950677  2.058631  1.561036  1.134455  0.880640
 733.000000  2.950382  2.059747  1.566504  1.127178  0.880501
 734.000000  2.950367  2.055309  1.566899  1.128316  0.882500
 735.000000  2.954440  2.059603  1.564708  1.131061  0.881841
 736.000000  2.955005  2.064099  1.563308  1.132778  0.882623
 737.000000  2.953319  2.059020  1.566507  1.133204  0.887722
 738.000000  2.954050  2.055885  1.565574  1.129640  0.883826
 739.000000  2.955481  2.060189  1.569974  1.135908  0.888199
 740.000000  2.955928  2.059732  1.570283  1.139407  0.889562
 741.000000  2.953071  2.057774  1.560301  1.132752  0.883031
 742.000000  2.953858  2.056335  1.568287  1.135086  0.877462
 743.000000  2.957695  2.058755  1.569743  1.139357  0.886417
 744.000000  2.958919  2.060339  1.568731  1.141420  0.886556
 745.000000  2.958861  2.065921  1.570080  1.136677  0.882620
 746.000000  2.960635  2.062108  1.569533  1.135992  0.882283
 747.000000  2.961237  2.054465  1.565873  1.136690  0.881228
 748.000000  2.957566  2.055235  1.564421  1.135380  0.885612
 749.000000  2.959602  2.054396  1.569421  1.137615  0.887814
 750.000000  2.960241  2.059523  1.562849  1.141640  0.885457
 751.000000  2.959405  2.061334  1.562866  1.138201  0.885863
 752.000000  2.957780  2.054745  1.568381  1.137794  0.886683
 753.000000  2.959984  2.057660  1.569093  1.142058  0.888610
 754.000000  2.958010  2.060677  1.567552  1.142768  0.880077
 755.000000  2.956865  2.059616  1.572640  1.140386  0.888472
 756.000000  2.959500  2.061544  1.565566  1.148434  0.887708
 757.000000  2.959760  2.060165  1.570003  1.144096  0.881238
 758.000000  2.957261  2.060043  1.577090  1.145227  0.892696
 759.000000  2.958841  2.062956  1.576875  1.145086  0.890151
 760.000000  2.956397  2.061695  1.571767  1.147380  0.882127
 761.000000  2.959435  2.061921  1.576508  1.147333  0.892157
 762.000000  2.956855  2.061500  1.578145  1.146551  0.893456
 763.000000  2.959287  2.064007  1.574142  1.146257  0.881739
 764.000000  2.957983  2.063665  1.580260  1.147507  0.889760
 765.000000  2.956626  2.068263  1.585178  1.151171  0.891396
 766.000000  2.959263  2.065127  1.580049  1.143064  0.887198
 767.000000  2.957575  2.059518  1.575694  1.145800  0.881291
 768.000000  2.956734  2.070735  1.579245  1.147646  0.891322
 769.000000  2.956797  2.071053  1.576831  1.151374  0.888270
 770.000000  2.958061  2.063839  1.575469  1.152886  0.879631
 771.000000  2.956590  2.068888  1.579645  1.144890  0.885727
 772.000000  2.955232  2.072778  1.575926  1.139126  0.888468
 773.000000  2.961175  2.069467  1.573052  1.150186  0.878362
 774.000000  2.957820  2.069314  1.576815  1.149290  0.885993
 775.000000  2.957202  2.071138  1.575303  1.142842  0.885267
 776.000000  2.961026  2.073556  1.576998  1.145048  0.879931
 777.000000  2.956735  2.069899  1.579421  1.151354  0.883857
 778.000000  2.956367  2.075000  1.582107  1.147988  0.881950
 779.000000  2.959524  2.077238  1.579450  1.145800  0.876438
 780.000000  2.960780  2.074159  1.570863  1.146690  0.885324
 781.000000  2.955962  2.072682  1.576558  1.147201  0.886487
 782.000000  2.958081  2.067893  1.570948  1.144400  0.883101
 783.000000  2.956750  2.072484  1.571150  1.150435  0.883877
 784.000000  2.955830  2.075095  1.578469  1.147094  0.882443
 785.000000  2.952394  2.075177  1.574424  1.147953  0.883359
 786.000000  2.959185  2.071367  1.569859  1.144624  0.883692
 787.000000  2.962776  2.069703  1.576152  1.140354  0.888503
 788.000000  2.962085  2.071175  1.581019  1.147588  0.881329
 789.000000  2.961014  2.073699  1.578140  1.148735  0.877053
 790.000000  2.958354  2.077544  1.573178  1.151835  0.879100
 791.000000  2.959139  2.074905  1.577199  1.147437  0.884671
 792.000000  2.960773  2.073793  1.581520  1.141588  0.887232
 793.000000  2.962028  2.072652  1.577318  1.150584  0.884890
 794.000000  2.961409  2.076856  1.577503  1.149141  0.887268
 795.000000  2.961219  2.073480  1.579773  1.150277  0.882036
 796.000000  2.959763  2.069216  1.577476  1.147956  0.879193
 797.000000  2.962331  2.074592  1.578551  1.144582  0.893624
 798.000000  2.956428  2.075242  1.581171  1.147460  0.886750
 799.000000  2.957355  2.070302  1.575936  1.152808  0.882295
 800.000000  2.961130  2.077387  1.571805  1.152013  0.892992
 801.000000  2.963373  2.071955  1.577103  1.149714  0.885694
 802.000000  2.960613  2.069514  1.580095  1.146070  0.880091
 803.000000  2.964317  2.074103  1.571573  1.148330  0.888759
 804.000000  2.961803  2.081502  1.573602  1.149566  0.887843
 805.000000  2.960040  2.074695  1.577124  1.150240  0.882428
 806.000000  2.961404  2.072747  1.575327  1.150171  0.890373
 807.000000  2.961936  2.078628  1.571538  1.151888  0.889562
 808.000000  2.963766  2.081249  1.574407  1.155855  0.882184
 809.000000  2.963726  2.086035  1.572874  1.153437  0.885292
 810.000000  2.961158  2.083117  1.574976  1.155283  0.886162
 811.000000  2.959011  2.085541  1.571778  1.154135  0.883882
 812.000000  2.959920  2.078367  1.572222  1.154624  0.888984
 813.000000  2.965244  2.082633  1.563748  1.153150  0.893056
 814.000000  2.964139  2.084993  1.569390  1.153222  0.881261
 815.000000  2.961397  2.087064  1.576370  1.158426  0.883343
 816.000000  2.963407  2.089707  1.570656  1.158251  0.890452
 817.000000  2.967303  2.086948  1.574554  1.153289  0.884824
 818.000000  2.964970  2.087815  1.572290  1.154829  0.888661
 819.000000  2.963732  2.086995  1.565818  1.155413  0.893812
 820.000000  2.964644  2.087393  1.567945  1.153822  0.881462
 821.000000  2.960877  2.085762  1.571492  1.158371  0.885355
 822.000000  2.963571  2.082045  1.569125  1.157064  0.889171
 823.000000  2.964223  2.087303  1.570725  1.152528  0.887562
 824.000000  2.961683  2.086686  1.569151  1.155895  0.892302
 825.000000  2.965676  2.087615  1.566782  1.158412  0.891352
 826.000000  2.964817  2.082968  1.563100  1.155485  0.879624
 827.000000  2.963387  2.087448  1.571077  1.154139  0.887689
 828.000000  2.963569  2.086938  1.566472  1.159552  0.889391
 829.000000  2.968721  2.087722  1.571252  1.155628  0.887969
 830.000000  2.965840  2.082429  1.563442  1.150256  0.886253
 831.000000  2.962844  2.078528  1.564061  1.153350  0.893281
 832.000000  2.961544  2.086763  1.566035  1.158536  0.887447
 833.000000  2.963338  2.096810  1.563984  1.158334  0.886387
 834.000000  2.967254  2.084047  1.572463  1.158439  0.884597
 835.000000  2.965319  2.081926  1.570552  1.151172  0.886502
 836.000000  2.962061  2.092915  1.569703  1.152181  0.887085
 837.000000  2.959265  2.088130  1.568032  1.151951  0.882941
 838.000000  2.962216  2.083278  1.573748  1.152794  0.884356
 839.000000  2.965096  2.086513  1.574058  1.157192  0.885513
 840.000000  2.963576  2.086556  1.570456  1.158483  0.888514
 841.000000  2.962729  2.081897  1.572576  1.153744  0.882652
 842.000000  2.965218  2.086831  1.568681  1.152715  0.880451
 843.000000  2.966813  2.087938  1.573301  1.153432  0.888371
 844.000000  2.964806  2.087492  1.574605  1.153548  0.885272
 845.000000  2.966371  2.086283  1.576963  1.160382  0.883868
 846.000000  2.965145  2.088996  1.574339  1.164108  0.883008
 847.000000  2.965030  2.086467  1.572881  1.162107  0.886596
 848.000000  2.966263  2.087162  1.577972  1.154108  0.886772
 849.000000  2.964370  2.083133  1.575784  1.160147  0.889865
 850.000000  2.963381  2.080710  1.576870  1.162906  0.883562
 851.000000  2.962684  2.091564  1.576263  1.157954  0.881038
 852.000000  2.967326  2.087447  1.569333  1.162224  0.883364
 853.000000  2.970024  2.086232  1.575538  1.158547  0.885024
 854.000000  2.966754  2.091999  1.575583  1.156204  0.891685
 855.000000  2.964889  2.086332  1.574283  1.161628  0.890523
 856.000000  2.965081  2.081725  1.575756  1.159263  0.879211
 857.000000  2.967883  2.090109  1.573411  1.159031  0.883249
 858.000000  2.964627  2.092392  1.577626  1.160599  0.877844
 859.000000  2.964574  2.090062  1.573854  1.157943  0.881228
 860.000000  2.964119  2.093931  1.576630  1.159666  0.885933
 861.000000  2.969252  2.093017  1.579238  1.158067  0.886054
 862.000000  2.968938  2.091594  1.577180  1.159266  0.880161
 863.000000  2.965912  2.091720  1.576696  1.162043  0.882479
 864.000000  2.961192  2.092531  1.578214  1.152368  0.880612
 865.000000  2.965291  2.091325  1.582110  1.153979  0.879214
 866.000000  2.966017  2.092833  1.579784  1.153547  0.881262
 867.000000  2.967485  2.094029  1.581225  1.155186  0.886411
 868.000000  2.966717  2.092065  1.589305  1.156181  0.886999
 869.000000  2.966993  2.093538  1.583354  1.155895  0.882357
 870.000000  2.967153  2.096324  1.581784  1.154867  0.879353
 871.000000  2.969691  2.094121  1.585639  1.145853  0.878859
 872.000000  2.970250  2.095328  1.581553  1.156772  0.882906
 873.000000  2.972957  2.095442  1.579678  1.157330  0.889508
 874.000000  2.972381  2.093321  1.588320  1.152602  0.888594
 875.000000  2.972499  2.090959  1.584539  1.152761  0.879499
 876.000000  2.975013  2.089126  1.580726  1.151088  0.885900
 877.000000  2.970483  2.091222  1.582300  1.153345  0.883628
 878.000000  2.975014  2.093005  1.581510  1.153536  0.884279
 879.000000  2.978418  2.089634  1.584654  1.156740  0.892595
 880.000000  2.980567  2.086974  1.586393  1.151956  0.891497
 881.000000  2.979172  2.088570  1.585648  1.151540  0.892746
 882.000000  2.976771  2.085205  1.583798  1.155731  0.890324
 883.000000  2.977392  2.093841  1.586410  1.150905  0.888316
 884.000000  2.978308  2.097130  1.582302  1.149131  0.888979
 885.000000  2.980361  2.093718  1.581843  1.155318  0.894337
 886.000000  2.980496  2.093756  1.578773  1.154952  0.888614
 887.000000  2.978767  2.093970  1.588078  1.158068  0.891696
 888.000000  2.978784  2.090614  1.585903  1.153025  0.893892
 889.000000  2.975687  2.096147  1.580006  1.155382  0.893901
 890.000000  2.978687  2.095922  1.576878  1.153051  0.888947
 891.000000  2.977676  2.092052  1.585225  1.154440  0.894335
 892.000000  2.977226  2.093554  1.586892  1.154715  0.895761
 893.000000  2.977112  2.096057  1.585200  1.158527  0.891705
 894.000000  2.981489  2.087713  1.586106  1.155730  0.891227
 895.000000  2.982433  2.089101  1.586971  1.151163  0.892726
 896.000000  2.985850  2.091204  1.583119  1.153630  0.893755
 897.000000  2.983414  2.097280  1.584102  1.156829  0.896672
 898.000000  2.983047  2.094594  1.582867  1.153148  0.891964
 899.000000  2.983386  2.089493  1.581269  1.156585  0.894760
 900.000000  2.982100  2.089676  1.588869  1.158886  0.896421
 901.000000  2.984227  2.098387  1.584384  1.156690  0.898814
 902.000000  2.979892  2.092503  1.584828  1.153474  0.894279
 903.000000  2.979748  2.092945  1.583420  1.158040  0.894922
 904.000000  2.981607  2.093803  1.583307  1.154899  0.893017
 905.000000  2.985566  2.093021  1.581599  1.154232  0.895300
 906.000000  2.984585  2.093830  1.588903  1.155824  0.900487
 907.000000  2.987266  2.097574  1.588505  1.156057  0.895692
 908.000000  2.986692  2.098630  1.584093  1.158933  0.893532
 909.000000  2.985534  2.094033  1.583638  1.156576  0.893582
 910.000000  2.985682  2.092339  1.587224  1.155821  0.894320
 911.000000  2.989345  2.095696  1.583229  1.156735  0.899793
 912.000000  2.985494  2.097290  1.582888  1.160582  0.898528
 913.000000  2.987445  2.090788  1.589697  1.151303  0.899045
 914.000000  2.986257  2.092375  1.584375  1.152593  0.890367
 915.000000  2.986224  2.095818  1.585276  1.156896  0.897186
 916.000000  2.984090  2.101669  1.584966  1.151928  0.898708
 917.000000  2.983988  2.099286  1.586882  1.153230  0.906833
 918.000000  2.983824  2.096627  1.578628  1.153393  0.901780
 919.000000  2.984745  2.099153  1.583914  1.156170  0.900191
 920.000000  2.984382  2.096778  1.590494  1.154489  0.906144
 921.000000  2.983907  2.093629  1.587051  1.158104  0.899095
 922.000000  2.988275  2.096830  1.582965  1.157782  0.897804
 923.000000  2.986526  2.095042  1.587803  1.153151  0.902294
 924.000000  2.986852  2.100659  1.589279  1.150199  0.890791
 925.000000  2.985681  2.104217  1.580141  1.153404  0.906180
 926.000000  2.986890  2.100511  1.584644  1.154963  0.907811
 927.000000  2.989323  2.099906  1.588001  1.154196  0.899144
 928.000000  2.986630  2.097671  1.580634  1.154170  0.901973
 929.000000  2.985446  2.097180  1.585134  1.153757  0.898119
 930.000000  2.988128  2.097126  1.586325  1.155543  0.897345
 931.000000  2.986350  2.098097  1.586141  1.154854  0.903016
 932.000000  2.989622  2.101430  1.577209  1.153412  0.909075
 933.000000  2.989950  2.100611  1.580723  1.152495  0.899114
 934.000000  2.985772  2.097987  1.587488  1.155426  0.897051
 935.000000  2.986229  2.099238  1.577295  1.155966  0.898021
 936.000000  2.989451  2.098261  1.579846  1.161381  0.900300
 937.000000  2.986356  2.100587  1.584252  1.155841  0.899839
 938.000000  2.988487  2.098206  1.584433  1.156141  0.898374
 939.000000  2.987253  2.096447  1.580340  1.155974  0.897264
 940.000000  2.989500  2.099332  1.581915  1.145953  0.899684
 941.000000  2.986344  2.104220  1.580990  1.153983  0.901767
 942.000000  2.987846  2.101338  1.583471  1.150247  0.901435
 943.000000  2.986707  2.103224  1.581701  1.154488  0.906244
 944.000000  2.987905  2.099483  1.582392  1.153979  0.904558
 945.000000  2.986328  2.098853  1.585328  1.149915  0.902530
 946.000000  2.987633  2.105957  1.589473  1.151308  0.899290
 947.000000  2.989270  2.102201  1.587914  1.155181  0.908623
 948.000000  2.988273  2.098220  1.583100  1.157832  0.906589
 949.000000  2.984227  2.098146  1.585259  1.160668  0.900610
 950.000000  2.988233  2.099964  1.590670  1.152741  0.901056
 951.000000  2.989724  2.100472  1.585674  1.149495  0.909721
 952.000000  2.983492  2.101456  1.584459  1.159064  0.903350
 953.000000  2.981704  2.099145  1.586999  1.154070  0.898150
 954.000000  2.985007  2.104004  1.584930  1.153747  0.905281
 955.000000  2.988521  2.101557  1.580173  1.150961  0.907797
 956.000000  2.985829  2.106471  1.588390  1.155001  0.905155
 957.000000  2.983312  2.107045  1.585749  1.152599  0.900931
 958.000000  2.985099  2.105731  1.584793  1.158338  0.895262
 959.000000  2.987008  2.104311  1.584650  1.154354  0.907170
 960.000000  2.984607  2.103388  1.584418  1.149427  0.907692
 961.000000  2.987010  2.101777  1.588833  1.157338  0.906142
 962.000000  2.983608  2.102006  1.582987  1.153749  0.903326
 963.000000  2.983831  2.105558  1.588614  1.158675  0.903425
 964.000000  2.984227  2.106336  1.586274  1.154445  0.906690
 965.000000  2.982997  2.100196  1.584974  1.159866  0.901087
 966.000000  2.982643  2.101910  1.580157  1.152625  0.899320
 967.000000  2.982716  2.105594  1.586763  1.151788  0.908970
 968.000000  2.983408  2.107151  1.582676  1.154150  0.906469
 969.000000  2.984767  2.107618  1.588739  1.153538  0.902874
 970.000000  2.985316  2.103871  1.584585  1.155434  0.905021
 971.000000  2.984456  2.111018  1.582731  1.156355  0.902804
 972.000000  2.983798  2.115908  1.580522  1.153675  0.903918
 973.000000  2.985141  2.114150  1.586873  1.147618  0.901829
 974.000000  2.982795  2.108936  1.586812  1.154826  0.909539
 975.000000  2.982475  2.111448  1.583609  1.161200  0.907254
 976.000000  2.982965  2.111818  1.589544  1.155178  0.909594
 977.000000  2.985148  2.108793  1.580793  1.152998  0.904499
 978.000000  2.985516  2.107551  1.583693  1.159901  0.899649
 979.000000  2.985011  2.113347  1.592773  1.154168  0.903921
 980.000000  2.985462  2.111993  1.581176  1.159742  0.905371
 981.000000  2.990061  2.112001  1.589410  1.161488  0.900312
 982.000000  2.990374  2.110944  1.593297  1.157961  0.904086
 983.000000  2.989586  2.104958  1.588538  1.158848  0.908926
 984.000000  2.991621  2.107048  1.585929  1.160279  0.902959
 985.000000  2.990674  2.107533  1.586176  1.160354  0.901605
 986.000000  2.991508  2.111263  1.594376  1.164139  0.898524
 987.000000  2.991453  2.107047  1.590791  1.157408  0.897683
 988.000000  2.994858  2.106783  1.589662  1.165922  0.904752
 989.000000  2.992016  2.110369  1.590742  1.167213  0.902192
 990.000000  2.993411  2.109408  1.594979  1.162541  0.897813
 991.000000  2.993020  2.113662  1.593029  1.166673  0.898338
 992.000000  2.996982  2.111510  1.591205  1.161130  0.892933
 993.000000  2.997113  2.110840  1.591579  1.170441  0.901021
 994.000000  2.994558  2.111651  1.594666  1.172729  0.901406
 995.000000  2.993764  2.113647  1.593502  1.164438  0.902107
 996.000000  2.996902  2.112895  1.594859  1.169038  0.897958
 997.000000  2.998855  2.119564  1.591718  1.170581  0.896462
 998.000000  2.998116  2.117575  1.592755  1.169012  0.892878


==> anc/Figure7b_inset.txt <==
#time      W/J=3.0   W/J=3.0   W/J=7.0   W/J=7.0  
#          S_vN      S_OPDM    S_vN      S_OPDM
 0.100000  0.000000  0.000000  0.000000  0.000000
 1.000000  0.450735  0.452899  0.269457  0.270429
 2.000000  0.648410  0.664502  0.323801  0.330107
 3.000000  0.691900  0.723923  0.292819  0.304494
 4.000000  0.712465  0.760342  0.302367  0.318549
 5.000000  0.733088  0.799156  0.296945  0.318273
 6.000000  0.735504  0.821359  0.264715  0.290454
 7.000000  0.761743  0.868716  0.307979  0.338883
 8.000000  0.799990  0.932487  0.331315  0.370189
 9.000000  0.823602  0.984287  0.317521  0.365500
 10.000000  0.828539  1.015525  0.327098  0.383632
 11.000000  0.835760  1.050733  0.326011  0.390049
 12.000000  0.843472  1.088789  0.308737  0.379693
 13.000000  0.834238  1.108157  0.314094  0.392703
 14.000000  0.841699  1.143341  0.336702  0.425310
 15.000000  0.856007  1.188205  0.339201  0.438514
 16.000000  0.865294  1.226529  0.336135  0.446175
 17.000000  0.871508  1.260055  0.340883  0.460739
 18.000000  0.886338  1.301093  0.345937  0.475003
 19.000000  0.886777  1.329488  0.323380  0.462028
 20.000000  0.890229  1.362442  0.341737  0.489741
 21.000000  0.892890  1.393908  0.343825  0.502727
 22.000000  0.899148  1.427337  0.342207  0.511113
 23.000000  0.911672  1.466637  0.353285  0.531696
 24.000000  0.923395  1.505631  0.347441  0.535421
 25.000000  0.926582  1.532769  0.344112  0.540976
 26.000000  0.929860  1.561576  0.343623  0.548993
 27.000000  0.940045  1.596291  0.348060  0.561596
 28.000000  0.947921  1.629278  0.354708  0.576826
 29.000000  0.955042  1.659677  0.352235  0.583294
 30.000000  0.948677  1.674328  0.350881  0.589931
 31.000000  0.959845  1.706195  0.350643  0.596973
 32.000000  0.969943  1.736679  0.351052  0.605605
 33.000000  0.975187  1.763620  0.350098  0.611746
 34.000000  0.973536  1.782111  0.354154  0.623214
 35.000000  0.974222  1.802870  0.361394  0.635961
 36.000000  0.977728  1.825411  0.356674  0.636160
 37.000000  0.985738  1.850852  0.367612  0.652347
 38.000000  0.994844  1.875951  0.353187  0.644527
 39.000000  0.993623  1.891996  0.361278  0.659470
 40.000000  1.002555  1.917322  0.361185  0.665043
 41.000000  1.007436  1.938816  0.365973  0.674449
 42.000000  1.006197  1.951940  0.367431  0.680360
 43.000000  1.008781  1.968602  0.369630  0.685303
 44.000000  1.010392  1.983996  0.355638  0.675336
 45.000000  1.016330  2.001855  0.367036  0.691600
 46.000000  1.021520  2.020133  0.366348  0.694269
 47.000000  1.025174  2.036063  0.357432  0.688015
 48.000000  1.032525  2.052577  0.362844  0.696157
 49.000000  1.031627  2.065389  0.368454  0.703939
 50.000000  1.040600  2.085718  0.370087  0.706768
 51.000000  1.051935  2.106363  0.356494  0.696687
 52.000000  1.051642  2.116658  0.366040  0.709076
 53.000000  1.053696  2.127350  0.364604  0.709722
 54.000000  1.060382  2.143289  0.360577  0.708505
 55.000000  1.058925  2.149670  0.371918  0.721126
 56.000000  1.057134  2.155700  0.372473  0.723019
 57.000000  1.061129  2.166744  0.348676  0.700862
 58.000000  1.068687  2.182515  0.359310  0.712761
 59.000000  1.078533  2.197365  0.369096  0.723040
 60.000000  1.074719  2.201593  0.356190  0.710959
 61.000000  1.073462  2.207956  0.368794  0.724945
 62.000000  1.080561  2.222024  0.368244  0.725160
 63.000000  1.085876  2.233400  0.349687  0.707039
 64.000000  1.089331  2.241946  0.363630  0.721209
 65.000000  1.092160  2.248711  0.371014  0.728108
 66.000000  1.092845  2.253329  0.362889  0.718251
 67.000000  1.106345  2.269667  0.362683  0.718374
 68.000000  1.104676  2.271637  0.369957  0.727116
 69.000000  1.113968  2.284818  0.366369  0.722791
 70.000000  1.112245  2.287731  0.358856  0.714834
 71.000000  1.112578  2.291522  0.366039  0.722144
 72.000000  1.113849  2.296869  0.368373  0.725662
 73.000000  1.117434  2.304624  0.367782  0.727201
 74.000000  1.118431  2.307739  0.364475  0.725559
 75.000000  1.130764  2.320087  0.368466  0.731072
 76.000000  1.130966  2.322875  0.363606  0.725617
 77.000000  1.124276  2.321931  0.372752  0.736043
 78.000000  1.131074  2.331685  0.364004  0.728373
 79.000000  1.132802  2.334419  0.359167  0.723052
 80.000000  1.140796  2.345165  0.369180  0.733625
 81.000000  1.142247  2.350222  0.375853  0.741026
 82.000000  1.142849  2.355023  0.360792  0.727885
 83.000000  1.141697  2.356541  0.363113  0.732275
 84.000000  1.154877  2.369197  0.364631  0.734277
 85.000000  1.154761  2.370139  0.362601  0.733243
 86.000000  1.154349  2.370853  0.377495  0.750194
 87.000000  1.163391  2.379551  0.371377  0.745905
 88.000000  1.162875  2.382227  0.349900  0.726601
 89.000000  1.153468  2.375941  0.370246  0.748047
 90.000000  1.161186  2.384942  0.384706  0.763383
 91.000000  1.166137  2.391845  0.368658  0.749116
 92.000000  1.168314  2.395206  0.371594  0.755340
 93.000000  1.167790  2.397145  0.367032  0.752986
 94.000000  1.164671  2.395675  0.370676  0.757831
 95.000000  1.178335  2.409183  0.372666  0.761761
 96.000000  1.171884  2.405013  0.371824  0.763041
 97.000000  1.174547  2.409979  0.376093  0.768961
 98.000000  1.181315  2.418335  0.376388  0.771430
 99.000000  1.184342  2.422005  0.386186  0.781978
 100.000000  1.184180  2.422832  0.384270  0.780694
 101.000000  1.184299  2.424812  0.377340  0.775657
 102.000000  1.188090  2.428875  0.385206  0.785454
 103.000000  1.191170  2.432063  0.376344  0.778235
 104.000000  1.195253  2.437574  0.371319  0.773645
 105.000000  1.189941  2.433955  0.386594  0.788906
 106.000000  1.186995  2.430389  0.388351  0.791241
 107.000000  1.190300  2.435044  0.370273  0.774465
 108.000000  1.202212  2.450066  0.374831  0.779519
 109.000000  1.206674  2.455168  0.380518  0.785076
 110.000000  1.203363  2.454455  0.371453  0.776109
 111.000000  1.200831  2.455179  0.382246  0.787386
 112.000000  1.201028  2.455137  0.382841  0.789566
 113.000000  1.210278  2.463394  0.374793  0.782284
 114.000000  1.210605  2.465717  0.370703  0.778629
 115.000000  1.208231  2.463035  0.377108  0.784950
 116.000000  1.211123  2.467279  0.373547  0.781406
 117.000000  1.214948  2.473101  0.382065  0.789475
 118.000000  1.215652  2.476754  0.390223  0.798512
 119.000000  1.213095  2.477208  0.372991  0.780404
 120.000000  1.206245  2.470068  0.366434  0.773743
 121.000000  1.212080  2.475356  0.377889  0.784462
 122.000000  1.215542  2.479385  0.382997  0.788867
 123.000000  1.221654  2.485773  0.388960  0.794041
 124.000000  1.229323  2.495199  0.382185  0.787559
 125.000000  1.226676  2.495195  0.375983  0.782167
 126.000000  1.225065  2.495206  0.378904  0.785624
 127.000000  1.230110  2.498682  0.379140  0.785597
 128.000000  1.236428  2.504798  0.381759  0.787940
 129.000000  1.238260  2.508254  0.377115  0.782102
 130.000000  1.237243  2.506794  0.379400  0.783172
 131.000000  1.232572  2.505373  0.377126  0.780606
 132.000000  1.238831  2.513413  0.378982  0.781098
 133.000000  1.242313  2.518814  0.373660  0.775676
 134.000000  1.243708  2.522316  0.376824  0.778928
 135.000000  1.246133  2.525594  0.376502  0.777701
 136.000000  1.239464  2.521241  0.370893  0.770949
 137.000000  1.239040  2.523290  0.376727  0.775366
 138.000000  1.244963  2.530732  0.379871  0.777467
 139.000000  1.252766  2.537511  0.374345  0.770807
 140.000000  1.251273  2.536775  0.373948  0.768398
 141.000000  1.252923  2.540123  0.376099  0.769674
 142.000000  1.256111  2.544913  0.374241  0.767510
 143.000000  1.256120  2.543664  0.377068  0.769385
 144.000000  1.251511  2.542066  0.377312  0.768840
 145.000000  1.252378  2.545687  0.369502  0.760199
 146.000000  1.256083  2.550712  0.373593  0.763678
 147.000000  1.258607  2.556175  0.379404  0.769244
 148.000000  1.267180  2.564795  0.375966  0.764849
 149.000000  1.263620  2.561966  0.375877  0.764509
 150.000000  1.261854  2.559824  0.380327  0.767740
 151.000000  1.260777  2.560593  0.371000  0.758104
 152.000000  1.272412  2.572627  0.377947  0.765056
 153.000000  1.266659  2.566949  0.381501  0.768046
 154.000000  1.266629  2.567757  0.385511  0.770939
 155.000000  1.271239  2.573136  0.370521  0.755869
 156.000000  1.273498  2.575552  0.380865  0.766461
 157.000000  1.268746  2.573299  0.385273  0.771019
 158.000000  1.269818  2.573352  0.370482  0.756505
 159.000000  1.266489  2.572952  0.377191  0.762167
 160.000000  1.269755  2.576746  0.381773  0.766967
 161.000000  1.274214  2.581723  0.375464  0.760404
 162.000000  1.274895  2.583975  0.377492  0.763170
 163.000000  1.269176  2.581578  0.380463  0.766847
 164.000000  1.273469  2.584837  0.373356  0.759026
 165.000000  1.272959  2.584795  0.387291  0.774349
 166.000000  1.276316  2.590392  0.382958  0.770924
 167.000000  1.281426  2.598313  0.369789  0.758399
 168.000000  1.277637  2.596679  0.377361  0.766337
 169.000000  1.284918  2.600666  0.389311  0.778156
 170.000000  1.285369  2.600886  0.379232  0.768030
 171.000000  1.288107  2.604933  0.374287  0.764850
 172.000000  1.291189  2.608002  0.382873  0.773463
 173.000000  1.286289  2.604094  0.385853  0.776782
 174.000000  1.286916  2.607807  0.382780  0.774289
 175.000000  1.289028  2.609753  0.381907  0.773930
 176.000000  1.288977  2.608143  0.380827  0.774390
 177.000000  1.294193  2.611884  0.380003  0.773883
 178.000000  1.296784  2.614638  0.382493  0.776376
 179.000000  1.300159  2.618325  0.384732  0.778900
 180.000000  1.302907  2.622870  0.384416  0.778749
 181.000000  1.303098  2.624181  0.391272  0.786653
 182.000000  1.300507  2.622989  0.382605  0.777880
 183.000000  1.298129  2.622123  0.383357  0.778605
 184.000000  1.302945  2.625642  0.383530  0.780695
 185.000000  1.299350  2.623695  0.386462  0.783474
 186.000000  1.298239  2.624739  0.381109  0.777588
 187.000000  1.303797  2.630703  0.382394  0.779041
 188.000000  1.300901  2.631083  0.385174  0.783084
 189.000000  1.299121  2.630556  0.379561  0.778671
 190.000000  1.307893  2.638319  0.378185  0.778187
 191.000000  1.302806  2.633979  0.377198  0.777664
 192.000000  1.306205  2.637776  0.382638  0.783350
 193.000000  1.305438  2.638221  0.383876  0.785587
 194.000000  1.308255  2.642070  0.394992  0.796617
 195.000000  1.309504  2.641868  0.382755  0.784573
 196.000000  1.318864  2.651041  0.383455  0.785391
 197.000000  1.315806  2.648895  0.383611  0.786109
 198.000000  1.318380  2.653683  0.380071  0.782675
 199.000000  1.318619  2.653760  0.388029  0.791883
 200.000000  1.321937  2.657000  0.386667  0.791864
 201.000000  1.318976  2.655528  0.388616  0.792590
 202.000000  1.319667  2.656146  0.383191  0.788107
 203.000000  1.328214  2.663423  0.390970  0.797383
 204.000000  1.320637  2.657562  0.389653  0.796704
 205.000000  1.323001  2.662421  0.389261  0.797930
 206.000000  1.326534  2.664676  0.386400  0.795720
 207.000000  1.326938  2.663310  0.387521  0.797461
 208.000000  1.325253  2.661258  0.382325  0.792542
 209.000000  1.327529  2.663615  0.385670  0.797843
 210.000000  1.327651  2.664076  0.383954  0.796828
 211.000000  1.331459  2.668855  0.385036  0.798238
 212.000000  1.330203  2.669285  0.384275  0.796346
 213.000000  1.335356  2.674324  0.386800  0.799290
 214.000000  1.332831  2.672292  0.381929  0.795174
 215.000000  1.333833  2.672671  0.387186  0.800785
 216.000000  1.331519  2.669506  0.381120  0.795778
 217.000000  1.336396  2.675117  0.383864  0.798002
 218.000000  1.337854  2.676107  0.390394  0.804458
 219.000000  1.335423  2.674812  0.376453  0.792199
 220.000000  1.337682  2.677685  0.389281  0.805665
 221.000000  1.341304  2.682527  0.382807  0.799814
 222.000000  1.340288  2.681543  0.376561  0.794863
 223.000000  1.345544  2.685254  0.379844  0.797712
 224.000000  1.344118  2.683140  0.383960  0.801791
 225.000000  1.342873  2.682888  0.380018  0.798872
 226.000000  1.343319  2.683548  0.381779  0.801434
 227.000000  1.345249  2.688041  0.380708  0.800896
 228.000000  1.350072  2.693323  0.383622  0.804230
 229.000000  1.347406  2.688750  0.384784  0.806212
 230.000000  1.345504  2.685625  0.385375  0.806654
 231.000000  1.349883  2.690414  0.389907  0.810933
 232.000000  1.352937  2.694007  0.383500  0.805006
 233.000000  1.354186  2.695103  0.384208  0.806026
 234.000000  1.352005  2.694070  0.387011  0.808271
 235.000000  1.352849  2.696951  0.387194  0.808783
 236.000000  1.354348  2.698422  0.391176  0.813561
 237.000000  1.357073  2.700163  0.386298  0.809431
 238.000000  1.357340  2.699845  0.379603  0.803208
 239.000000  1.355725  2.698480  0.385705  0.808608
 240.000000  1.352111  2.696222  0.385427  0.808639
 241.000000  1.355014  2.699608  0.386225  0.810839
 242.000000  1.360614  2.705525  0.397822  0.821830
 243.000000  1.357635  2.703527  0.393715  0.816788
 244.000000  1.355622  2.702402  0.386286  0.809235
 245.000000  1.357781  2.704425  0.385869  0.809579
 246.000000  1.360150  2.706537  0.386872  0.810855
 247.000000  1.362779  2.708028  0.392078  0.815807
 248.000000  1.364137  2.708898  0.395578  0.819387
 249.000000  1.370676  2.716359  0.384705  0.809066
 250.000000  1.369098  2.716155  0.383942  0.807859
 251.000000  1.363375  2.711383  0.395688  0.819751
 252.000000  1.368474  2.717278  0.393812  0.817650
 253.000000  1.369163  2.719064  0.389147  0.813734
 254.000000  1.370703  2.720923  0.383188  0.808928
 255.000000  1.373707  2.722395  0.380827  0.807132
 256.000000  1.375054  2.723370  0.397467  0.822883
 257.000000  1.371405  2.721983  0.398641  0.823691
 258.000000  1.373004  2.724126  0.388694  0.814261
 259.000000  1.373970  2.725560  0.385381  0.811113
 260.000000  1.375076  2.729027  0.392112  0.817293
 261.000000  1.373092  2.729289  0.389717  0.814190
 262.000000  1.372368  2.727285  0.393229  0.817752
 263.000000  1.377732  2.732103  0.396583  0.820249
 264.000000  1.380289  2.734790  0.387704  0.812373
 265.000000  1.375337  2.729452  0.380947  0.805505
 266.000000  1.373717  2.728943  0.385678  0.809837
 267.000000  1.375612  2.730396  0.385419  0.809477
 268.000000  1.383662  2.737991  0.388073  0.811384
 269.000000  1.382867  2.736794  0.397718  0.819989
 270.000000  1.380296  2.733792  0.386993  0.810346
 271.000000  1.376562  2.730467  0.374671  0.798931
 272.000000  1.381200  2.734174  0.385802  0.810851
 273.000000  1.382454  2.735172  0.386636  0.811260
 274.000000  1.385858  2.739391  0.385122  0.808813
 275.000000  1.382754  2.738047  0.392706  0.816737
 276.000000  1.382382  2.739334  0.387750  0.811755
 277.000000  1.384666  2.740808  0.386821  0.810982
 278.000000  1.383696  2.739717  0.387816  0.811973
 279.000000  1.383768  2.738753  0.383564  0.806937
 280.000000  1.384747  2.739600  0.387425  0.810320
 281.000000  1.385552  2.743424  0.396174  0.818161
 282.000000  1.387008  2.745882  0.386758  0.807999
 283.000000  1.389361  2.746406  0.387751  0.808019
 284.000000  1.393701  2.750714  0.387902  0.806560
 285.000000  1.393669  2.749695  0.383815  0.802650
 286.000000  1.393063  2.747647  0.389817  0.808880
 287.000000  1.392818  2.748690  0.393555  0.811855
 288.000000  1.394861  2.750229  0.391770  0.809479
 289.000000  1.395787  2.752283  0.390837  0.807953
 290.000000  1.396632  2.752081  0.388990  0.805573
 291.000000  1.393661  2.749086  0.391753  0.809075
 292.000000  1.395190  2.752002  0.392822  0.809826
 293.000000  1.401307  2.756171  0.387103  0.803654
 294.000000  1.401888  2.757579  0.392886  0.809161
 295.000000  1.399158  2.755143  0.394964  0.811315
 296.000000  1.394851  2.754228  0.390543  0.807340
 297.000000  1.397993  2.758479  0.390337  0.807777
 298.000000  1.397692  2.757045  0.389912  0.806546
 299.000000  1.397187  2.756172  0.383858  0.800085
 300.000000  1.396326  2.754297  0.389433  0.806237
 301.000000  1.401851  2.759111  0.392847  0.809930
 302.000000  1.408203  2.764806  0.382535  0.799832
 303.000000  1.405407  2.762730  0.386937  0.803418
 304.000000  1.403261  2.761933  0.383788  0.799999
 305.000000  1.406771  2.766071  0.386221  0.801368
 306.000000  1.401863  2.763027  0.390702  0.806704
 307.000000  1.402193  2.763318  0.388118  0.804510
 308.000000  1.403786  2.763956  0.387953  0.804549
 309.000000  1.410775  2.770365  0.388583  0.805105
 310.000000  1.411278  2.770966  0.386877  0.802705
 311.000000  1.408822  2.768160  0.391396  0.808125
 312.000000  1.409982  2.769368  0.387912  0.805684
 313.000000  1.412558  2.770021  0.389134  0.806852
 314.000000  1.412498  2.768494  0.392426  0.809580
 315.000000  1.413826  2.770808  0.389527  0.807192
 316.000000  1.413693  2.770099  0.387502  0.805325
 317.000000  1.413958  2.769992  0.387166  0.805589
 318.000000  1.414368  2.771833  0.385189  0.803708
 319.000000  1.408968  2.767593  0.394145  0.812824
 320.000000  1.411497  2.769997  0.394184  0.812872
 321.000000  1.414182  2.771425  0.389454  0.808901
 322.000000  1.413186  2.770898  0.385202  0.805151
 323.000000  1.416524  2.773184  0.390567  0.810605
 324.000000  1.414333  2.772486  0.389666  0.810086
 325.000000  1.411306  2.771212  0.391078  0.811846
 326.000000  1.412924  2.773465  0.392737  0.812676
 327.000000  1.418683  2.778578  0.393881  0.814669
 328.000000  1.416447  2.776720  0.390034  0.812577
 329.000000  1.418518  2.777176  0.386968  0.809426
 330.000000  1.418137  2.777087  0.397296  0.819761
 331.000000  1.416277  2.775905  0.400613  0.822917
 332.000000  1.415623  2.774875  0.389720  0.812577
 333.000000  1.418368  2.777704  0.393569  0.817867
 334.000000  1.426454  2.784720  0.391439  0.817018
 335.000000  1.423550  2.782286  0.389362  0.815688
 336.000000  1.417917  2.777646  0.392515  0.819170
 337.000000  1.422786  2.781850  0.390763  0.819444
 338.000000  1.427734  2.785525  0.390541  0.819966
 339.000000  1.431711  2.787437  0.397463  0.825923
 340.000000  1.428262  2.785439  0.397258  0.826574
 341.000000  1.424217  2.783975  0.399120  0.827966
 342.000000  1.422755  2.781693  0.391527  0.821244
 343.000000  1.431269  2.788701  0.394922  0.825242
 344.000000  1.437579  2.795213  0.398330  0.828759
 345.000000  1.433132  2.792490  0.395521  0.826002
 346.000000  1.427659  2.788110  0.395837  0.826637
 347.000000  1.428359  2.787813  0.398576  0.830795
 348.000000  1.435619  2.794578  0.396503  0.829228
 349.000000  1.435385  2.793657  0.397701  0.829893
 350.000000  1.433352  2.792000  0.393279  0.826557
 351.000000  1.429726  2.789651  0.395808  0.829899
 352.000000  1.429682  2.790123  0.397402  0.831826
 353.000000  1.435989  2.794745  0.396457  0.832203
 354.000000  1.435196  2.796178  0.394642  0.830874
 355.000000  1.436497  2.795911  0.391391  0.829141
 356.000000  1.435622  2.794324  0.396178  0.834361
 357.000000  1.435129  2.793058  0.397037  0.833999
 358.000000  1.435784  2.795062  0.393309  0.829508
 359.000000  1.437734  2.797699  0.391270  0.828885
 360.000000  1.435076  2.797161  0.388098  0.827779
 361.000000  1.438357  2.798861  0.390875  0.831384
 362.000000  1.445476  2.803512  0.390884  0.830592
 363.000000  1.443803  2.801059  0.392694  0.832650
 364.000000  1.441914  2.801257  0.390719  0.830454
 365.000000  1.441527  2.803404  0.388916  0.829813
 366.000000  1.437660  2.801880  0.388058  0.830243
 367.000000  1.435872  2.799042  0.390119  0.832565
 368.000000  1.443284  2.806792  0.387861  0.829643
 369.000000  1.442098  2.805940  0.389153  0.831215
 370.000000  1.439862  2.803391  0.395623  0.838039
 371.000000  1.440159  2.802926  0.393005  0.834792
 372.000000  1.444091  2.806161  0.395234  0.839056
 373.000000  1.447015  2.808841  0.392141  0.837071
 374.000000  1.442700  2.805880  0.386382  0.832144
 375.000000  1.442841  2.805061  0.393387  0.839976
 376.000000  1.446449  2.808864  0.389582  0.835157
 377.000000  1.444663  2.808854  0.392460  0.837160
 378.000000  1.443331  2.809026  0.391642  0.837662
 379.000000  1.450636  2.816053  0.396099  0.842080
 380.000000  1.448548  2.814766  0.391068  0.836010
 381.000000  1.444397  2.810432  0.394849  0.839051
 382.000000  1.444957  2.811317  0.397259  0.842141
 383.000000  1.447872  2.813663  0.386625  0.831558
 384.000000  1.450414  2.816781  0.394277  0.839318
 385.000000  1.446767  2.813004  0.396533  0.842330
 386.000000  1.449596  2.817492  0.387372  0.833505
 387.000000  1.450974  2.818241  0.388651  0.834683
 388.000000  1.449508  2.816577  0.395303  0.841761
 389.000000  1.451180  2.820178  0.388850  0.834804
 390.000000  1.448752  2.817526  0.395898  0.841604
 391.000000  1.449792  2.819798  0.399269  0.845420
 392.000000  1.450864  2.820736  0.388453  0.834949
 393.000000  1.452181  2.822084  0.389549  0.836303
 394.000000  1.451582  2.822560  0.392206  0.838605
 395.000000  1.453203  2.824092  0.388328  0.833968
 396.000000  1.451697  2.823800  0.386582  0.831971
 397.000000  1.446371  2.818256  0.392055  0.837748
 398.000000  1.448915  2.820742  0.389451  0.835728
 399.000000  1.454727  2.827806  0.389429  0.835449
 400.000000  1.455475  2.830316  0.391193  0.836920
 401.000000  1.452244  2.826940  0.399887  0.844398
 402.000000  1.455855  2.830453  0.392357  0.836903
 403.000000  1.455032  2.829948  0.395159  0.839037
 404.000000  1.460635  2.834827  0.392985  0.837728
 405.000000  1.467620  2.840843  0.389941  0.835777
 406.000000  1.464836  2.838195  0.390573  0.835825
 407.000000  1.458885  2.834367  0.395298  0.840329
 408.000000  1.462380  2.838496  0.386273  0.831813
 409.000000  1.464669  2.839949  0.392457  0.836932
 410.000000  1.462183  2.836589  0.392994  0.837525
 411.000000  1.463770  2.837678  0.393400  0.838490
 412.000000  1.467278  2.841827  0.387394  0.833236
 413.000000  1.458341  2.835797  0.394610  0.839971
 414.000000  1.462204  2.839051  0.395054  0.839474
 415.000000  1.464561  2.841257  0.393637  0.837930
 416.000000  1.463210  2.841738  0.396683  0.841908
 417.000000  1.462193  2.841423  0.392307  0.838351
 418.000000  1.463889  2.842261  0.393193  0.839722
 419.000000  1.465476  2.843020  0.398803  0.845145
 420.000000  1.463747  2.842062  0.395269  0.841640
 421.000000  1.469390  2.847521  0.388861  0.835870
 422.000000  1.468266  2.845097  0.397927  0.844364
 423.000000  1.464156  2.842062  0.395604  0.841632
 424.000000  1.461373  2.840819  0.395291  0.842131
 425.000000  1.466874  2.846987  0.394221  0.841264
 426.000000  1.466505  2.847272  0.396565  0.844231
 427.000000  1.466494  2.846683  0.397397  0.844494
 428.000000  1.470731  2.851723  0.398362  0.845628
 429.000000  1.465025  2.846317  0.398637  0.846521
 430.000000  1.466735  2.846633  0.396311  0.845392
 431.000000  1.469151  2.849135  0.395977  0.845403
 432.000000  1.469386  2.847756  0.403277  0.851646
 433.000000  1.471995  2.851724  0.398291  0.846714
 434.000000  1.471237  2.852724  0.402454  0.851078
 435.000000  1.470319  2.851440  0.401486  0.849171
 436.000000  1.471602  2.852134  0.396349  0.844323
 437.000000  1.476074  2.854775  0.400050  0.848815
 438.000000  1.473015  2.853484  0.397167  0.846619
 439.000000  1.468677  2.851363  0.394503  0.844148
 440.000000  1.472629  2.853053  0.399109  0.848270
 441.000000  1.476157  2.853416  0.399885  0.848375
 442.000000  1.481101  2.857680  0.396375  0.845269
 443.000000  1.475911  2.853599  0.401644  0.849729
 444.000000  1.474230  2.852865  0.397277  0.846468
 445.000000  1.474110  2.852471  0.398765  0.847353
 446.000000  1.476254  2.855131  0.391373  0.839505
 447.000000  1.477026  2.856729  0.396959  0.844849
 448.000000  1.475498  2.854003  0.397544  0.844679
 449.000000  1.473871  2.852545  0.397704  0.846113
 450.000000  1.475383  2.855084  0.397550  0.846576
 451.000000  1.474926  2.853059  0.390831  0.839749
 452.000000  1.470555  2.848517  0.387181  0.835484
 453.000000  1.474844  2.851981  0.388505  0.835360
 454.000000  1.477771  2.855544  0.394884  0.841068
 455.000000  1.477676  2.856205  0.391995  0.838654
 456.000000  1.475064  2.854423  0.396271  0.842354
 457.000000  1.477483  2.855911  0.387250  0.833417
 458.000000  1.479806  2.857728  0.391621  0.837700
 459.000000  1.474981  2.853138  0.393111  0.838143
 460.000000  1.483215  2.861107  0.395285  0.840512
 461.000000  1.486265  2.863266  0.397684  0.843500
 462.000000  1.483376  2.861343  0.396676  0.843131
 463.000000  1.482200  2.861211  0.394361  0.840437
 464.000000  1.481688  2.860774  0.390992  0.838472
 465.000000  1.485852  2.865423  0.392350  0.841021
 466.000000  1.482816  2.861476  0.401141  0.849308
 467.000000  1.485040  2.862051  0.398898  0.847335
 468.000000  1.486043  2.864232  0.395183  0.844665
 469.000000  1.485439  2.863786  0.393520  0.843451
 470.000000  1.486340  2.864606  0.393600  0.843242
 471.000000  1.485141  2.861990  0.396471  0.846473
 472.000000  1.481797  2.857970  0.403498  0.852855
 473.000000  1.483111  2.860399  0.401002  0.849581
 474.000000  1.483603  2.861034  0.398373  0.848505
 475.000000  1.486699  2.864203  0.397374  0.848252
 476.000000  1.488156  2.865984  0.392682  0.844355
 477.000000  1.485819  2.864774  0.392114  0.843759
 478.000000  1.487817  2.865428  0.400862  0.852386
 479.000000  1.490533  2.868112  0.403561  0.854693
 480.000000  1.489568  2.868855  0.395666  0.848290
 481.000000  1.489098  2.868495  0.395967  0.849555
 482.000000  1.489421  2.868938  0.401233  0.854785
 483.000000  1.489112  2.867498  0.396663  0.850945
 484.000000  1.486737  2.865676  0.398142  0.853119
 485.000000  1.484066  2.864582  0.402946  0.857978
 486.000000  1.488077  2.868787  0.398737  0.852726
 487.000000  1.489991  2.868649  0.398362  0.851511
 488.000000  1.483907  2.862710  0.402354  0.856220
 489.000000  1.485528  2.865044  0.395111  0.849661
 490.000000  1.484007  2.864846  0.395210  0.847675
 491.000000  1.484651  2.867511  0.403552  0.854817
 492.000000  1.483345  2.865683  0.401739  0.853206
 493.000000  1.485994  2.866649  0.391269  0.844112
 494.000000  1.485920  2.865446  0.402820  0.855301
 495.000000  1.486725  2.866847  0.396048  0.849250
 496.000000  1.493964  2.873450  0.393779  0.847589
 497.000000  1.488900  2.870268  0.403365  0.856307
 498.000000  1.491872  2.872554  0.399719  0.853202
 499.000000  1.490455  2.871437  0.391198  0.845348
 500.000000  1.490256  2.871805  0.394940  0.849614
 501.000000  1.490891  2.871258  0.403488  0.858583
 502.000000  1.495108  2.874803  0.395961  0.850420
 503.000000  1.498402  2.878246  0.399056  0.853006
 504.000000  1.492856  2.874652  0.397279  0.852356
 505.000000  1.494556  2.875387  0.398276  0.853284
 506.000000  1.496922  2.876939  0.388071  0.844164
 507.000000  1.494927  2.876161  0.402892  0.858711
 508.000000  1.491603  2.874384  0.405185  0.862044
 509.000000  1.493713  2.875099  0.391629  0.848137
 510.000000  1.499006  2.877940  0.399186  0.854982
 511.000000  1.493578  2.875659  0.402878  0.858139
 512.000000  1.495141  2.876405  0.392157  0.847817
 513.000000  1.497120  2.877023  0.398979  0.855501
 514.000000  1.497399  2.875787  0.405896  0.863985
 515.000000  1.498234  2.878580  0.401395  0.860001
 516.000000  1.499664  2.882173  0.397968  0.856481
 517.000000  1.499881  2.883120  0.405146  0.863412
 518.000000  1.498852  2.880599  0.400221  0.859320
 519.000000  1.500594  2.882577  0.401793  0.863044
 520.000000  1.501852  2.883146  0.402092  0.863694
 521.000000  1.501593  2.881739  0.396208  0.857656
 522.000000  1.502513  2.882787  0.395952  0.857105
 523.000000  1.502087  2.883755  0.398185  0.860445
 524.000000  1.501510  2.883619  0.395816  0.859859
 525.000000  1.502899  2.886627  0.392905  0.855766
 526.000000  1.505582  2.890634  0.400945  0.862579
 527.000000  1.507498  2.892389  0.395355  0.857005
 528.000000  1.504851  2.889613  0.399219  0.861194
 529.000000  1.503777  2.888688  0.393916  0.855863
 530.000000  1.502998  2.889311  0.399569  0.861358
 531.000000  1.506138  2.891696  0.395362  0.856250
 532.000000  1.502767  2.889908  0.394804  0.856134
 533.000000  1.499633  2.887007  0.393241  0.855741
 534.000000  1.502755  2.890052  0.392407  0.854877
 535.000000  1.501493  2.888671  0.393528  0.856878
 536.000000  1.501049  2.888489  0.392743  0.856138
 537.000000  1.505047  2.892818  0.390453  0.853062
 538.000000  1.506901  2.892717  0.398483  0.861222
 539.000000  1.502568  2.888625  0.403168  0.866773
 540.000000  1.501813  2.889346  0.394728  0.859708
 541.000000  1.505090  2.891715  0.393950  0.859269
 542.000000  1.508832  2.894196  0.395069  0.859992
 543.000000  1.505740  2.891603  0.399656  0.864088
 544.000000  1.507557  2.893831  0.401434  0.865705
 545.000000  1.507274  2.894091  0.401117  0.865779
 546.000000  1.509184  2.895384  0.397468  0.862459
 547.000000  1.510352  2.896515  0.397495  0.862204
 548.000000  1.507820  2.893380  0.397491  0.862891
 549.000000  1.506330  2.891531  0.402877  0.868355
 550.000000  1.506925  2.890219  0.398503  0.864356
 551.000000  1.506344  2.889423  0.399223  0.866107
 552.000000  1.508630  2.891771  0.399496  0.867590
 553.000000  1.508772  2.892566  0.395628  0.864337
 554.000000  1.511066  2.893836  0.399767  0.867697
 555.000000  1.509683  2.893341  0.398828  0.866883
 556.000000  1.506999  2.890051  0.392834  0.860582
 557.000000  1.506806  2.890684  0.395889  0.862656
 558.000000  1.507365  2.891536  0.394972  0.861517
 559.000000  1.512622  2.895659  0.398355  0.865009
 560.000000  1.508390  2.892051  0.396190  0.862091
 561.000000  1.510408  2.894162  0.394831  0.859867
 562.000000  1.513323  2.896759  0.399313  0.864027
 563.000000  1.515547  2.897789  0.394078  0.860458
 564.000000  1.513699  2.895523  0.396411  0.861920
 565.000000  1.514029  2.897118  0.397269  0.861052
 566.000000  1.511940  2.893396  0.398370  0.863009
 567.000000  1.510621  2.890148  0.397987  0.862840
 568.000000  1.515423  2.896152  0.403209  0.868283
 569.000000  1.516487  2.896749  0.397787  0.861902
 570.000000  1.513121  2.893782  0.395899  0.859346
 571.000000  1.510778  2.891808  0.393930  0.857825
 572.000000  1.516438  2.896995  0.401960  0.865627
 573.000000  1.517352  2.897709  0.402903  0.866539
 574.000000  1.516204  2.896549  0.402756  0.865948
 575.000000  1.514862  2.894994  0.401228  0.862669
 576.000000  1.515237  2.895826  0.403283  0.862999
 577.000000  1.515052  2.895525  0.403885  0.863289
 578.000000  1.512960  2.894739  0.405571  0.866297
 579.000000  1.511073  2.891269  0.403644  0.864858
 580.000000  1.517698  2.896257  0.400641  0.861691
 581.000000  1.516111  2.896004  0.408062  0.868400
 582.000000  1.518338  2.897500  0.400192  0.860016
 583.000000  1.517554  2.896583  0.400190  0.861295
 584.000000  1.516201  2.896558  0.399032  0.860771
 585.000000  1.514901  2.895957  0.400839  0.861606
 586.000000  1.518849  2.899570  0.398724  0.860293
 587.000000  1.518296  2.898821  0.395200  0.856062
 588.000000  1.520011  2.900551  0.396421  0.856644
 589.000000  1.522574  2.902994  0.398347  0.857267
 590.000000  1.521373  2.902204  0.402682  0.861270
 591.000000  1.520682  2.901008  0.397919  0.857336
 592.000000  1.519082  2.899401  0.403852  0.864353
 593.000000  1.523356  2.903374  0.404135  0.865337
 594.000000  1.524545  2.904768  0.391065  0.853086
 595.000000  1.522764  2.902875  0.404144  0.864715
 596.000000  1.522490  2.903659  0.409406  0.869803
 597.000000  1.524251  2.904599  0.393967  0.856080
 598.000000  1.522576  2.903859  0.402752  0.865122
 599.000000  1.520710  2.903358  0.394161  0.856709
 600.000000  1.523370  2.905098  0.399563  0.862791
 601.000000  1.522616  2.903970  0.397684  0.860444
 602.000000  1.522238  2.904069  0.404829  0.867950
 603.000000  1.526811  2.908220  0.397272  0.860595
 604.000000  1.526020  2.907011  0.397860  0.861178
 605.000000  1.523828  2.904570  0.396973  0.860230
 606.000000  1.521484  2.902385  0.397512  0.862115
 607.000000  1.523605  2.903905  0.400232  0.865618
 608.000000  1.526799  2.907122  0.402456  0.866722
 609.000000  1.530238  2.911221  0.400167  0.863996
 610.000000  1.529156  2.909332  0.394946  0.859043
 611.000000  1.524036  2.903985  0.403525  0.868792
 612.000000  1.522542  2.904011  0.396133  0.861958
 613.000000  1.523074  2.904903  0.393642  0.860307
 614.000000  1.527290  2.908333  0.399062  0.864473
 615.000000  1.521402  2.903411  0.402823  0.866814
 616.000000  1.520114  2.902882  0.399675  0.864146
 617.000000  1.520567  2.903045  0.406513  0.871166
 618.000000  1.524320  2.905290  0.401488  0.866023
 619.000000  1.526754  2.908523  0.404603  0.869431
 620.000000  1.526966  2.907786  0.400397  0.865590
 621.000000  1.524803  2.904540  0.404047  0.868195
 622.000000  1.523797  2.903977  0.404242  0.867839
 623.000000  1.530009  2.910651  0.405905  0.870482
 624.000000  1.527484  2.907646  0.404249  0.869366
 625.000000  1.531369  2.912295  0.402973  0.869146
 626.000000  1.531859  2.914623  0.399151  0.866215
 627.000000  1.528804  2.911223  0.408875  0.875375
 628.000000  1.528131  2.909958  0.407242  0.873286
 629.000000  1.529026  2.911712  0.403022  0.869088
 630.000000  1.535799  2.918639  0.402241  0.868606
 631.000000  1.533612  2.917529  0.403846  0.870243
 632.000000  1.529903  2.913928  0.398417  0.864563
 633.000000  1.529671  2.913861  0.403313  0.868749
 634.000000  1.529146  2.913862  0.404535  0.869150
 635.000000  1.534344  2.917973  0.397630  0.862276
 636.000000  1.537227  2.920213  0.405101  0.868782
 637.000000  1.535601  2.917591  0.399417  0.864876
 638.000000  1.530070  2.912662  0.402374  0.869020
 639.000000  1.531734  2.916159  0.402863  0.868771
 640.000000  1.532790  2.915883  0.401910  0.867184
 641.000000  1.536702  2.917357  0.400535  0.865672
 642.000000  1.536880  2.915995  0.402212  0.867202
 643.000000  1.534239  2.912574  0.407149  0.872252
 644.000000  1.539674  2.918318  0.401968  0.867419
 645.000000  1.537647  2.918579  0.404111  0.869613
 646.000000  1.537542  2.919301  0.403839  0.869026
 647.000000  1.534737  2.918384  0.405668  0.870877
 648.000000  1.535344  2.920133  0.399984  0.865047
 649.000000  1.535614  2.919062  0.405897  0.869911
 650.000000  1.535585  2.918037  0.403757  0.868668
 651.000000  1.533511  2.916620  0.399826  0.865576
 652.000000  1.538314  2.922655  0.412693  0.877817
 653.000000  1.539282  2.925091  0.404215  0.868949
 654.000000  1.538641  2.923307  0.397028  0.860917
 655.000000  1.534330  2.919550  0.411718  0.876286
 656.000000  1.537622  2.921228  0.404607  0.870285
 657.000000  1.540889  2.925270  0.399773  0.864643
 658.000000  1.536530  2.921116  0.404663  0.868947
 659.000000  1.539154  2.923235  0.402030  0.867254
 660.000000  1.539791  2.923699  0.402849  0.868116
 661.000000  1.537518  2.922785  0.407855  0.872821
 662.000000  1.537307  2.924461  0.407871  0.873347
 663.000000  1.537469  2.925104  0.400978  0.865896
 664.000000  1.538555  2.924968  0.404696  0.870433
 665.000000  1.542584  2.929942  0.405136  0.871595
 666.000000  1.540917  2.929124  0.401783  0.869444
 667.000000  1.541255  2.928852  0.402265  0.870400
 668.000000  1.540330  2.926919  0.407292  0.874803
 669.000000  1.543770  2.929770  0.403947  0.870788
 670.000000  1.544721  2.930562  0.398103  0.865889
 671.000000  1.544629  2.930851  0.404649  0.873350
 672.000000  1.547568  2.932790  0.406142  0.874916
 673.000000  1.542056  2.929424  0.399701  0.867215
 674.000000  1.542556  2.928933  0.405539  0.873062
 675.000000  1.542529  2.928716  0.403918  0.873229
 676.000000  1.543079  2.928777  0.399582  0.868906
 677.000000  1.543951  2.929267  0.404533  0.874559
 678.000000  1.547073  2.931937  0.405450  0.875242
 679.000000  1.543134  2.928519  0.402088  0.872612
 680.000000  1.543272  2.928975  0.404508  0.875376
 681.000000  1.542265  2.928891  0.411447  0.882087
 682.000000  1.544563  2.931632  0.399793  0.870721
 683.000000  1.546281  2.931769  0.401091  0.872582
 684.000000  1.546653  2.932353  0.402262  0.873600
 685.000000  1.545547  2.931360  0.398480  0.869327
 686.000000  1.546987  2.932339  0.400743  0.871778
 687.000000  1.544473  2.931173  0.400850  0.871516
 688.000000  1.543636  2.930602  0.403292  0.874862
 689.000000  1.544698  2.931080  0.404212  0.875962
 690.000000  1.546759  2.932832  0.396684  0.869004
 691.000000  1.549168  2.934723  0.393414  0.867062
 692.000000  1.548419  2.934337  0.392250  0.865001
 693.000000  1.550246  2.935728  0.402257  0.873649
 694.000000  1.545600  2.932694  0.404942  0.876625
 695.000000  1.548053  2.936528  0.400102  0.872809
 696.000000  1.548852  2.937971  0.399609  0.871953
 697.000000  1.550932  2.938630  0.396909  0.869221
 698.000000  1.548799  2.937215  0.403789  0.876457
 699.000000  1.548084  2.936187  0.403521  0.876286
 700.000000  1.551327  2.938499  0.398196  0.871704
 701.000000  1.550290  2.938267  0.401444  0.876515
 702.000000  1.552221  2.940850  0.397941  0.873475
 703.000000  1.558628  2.946717  0.406218  0.880963
 704.000000  1.550052  2.940079  0.404560  0.879310
 705.000000  1.549807  2.938598  0.401438  0.875494
 706.000000  1.551932  2.939242  0.403852  0.877703
 707.000000  1.552939  2.938703  0.405874  0.879274
 708.000000  1.553509  2.939482  0.404616  0.878474
 709.000000  1.552892  2.940221  0.409510  0.884358
 710.000000  1.556105  2.944553  0.410121  0.885680
 711.000000  1.551539  2.941969  0.397048  0.874036
 712.000000  1.549360  2.941001  0.406399  0.883055
 713.000000  1.552772  2.942640  0.402930  0.879253
 714.000000  1.562529  2.952023  0.404235  0.881303
 715.000000  1.557175  2.949312  0.410539  0.888285
 716.000000  1.553929  2.946381  0.399669  0.877321
 717.000000  1.557861  2.949003  0.404518  0.882925
 718.000000  1.555542  2.946142  0.408666  0.886310
 719.000000  1.554010  2.946116  0.405087  0.882357
 720.000000  1.556784  2.950053  0.402617  0.880453
 721.000000  1.556960  2.949919  0.401463  0.880532
 722.000000  1.556453  2.949352  0.408167  0.888275
 723.000000  1.556866  2.948201  0.396657  0.877101
 724.000000  1.557303  2.949337  0.397013  0.877511
 725.000000  1.552873  2.949137  0.400530  0.880226
 726.000000  1.551394  2.947407  0.395578  0.874549
 727.000000  1.553699  2.948249  0.402666  0.882173
 728.000000  1.554156  2.949793  0.403768  0.884263
 729.000000  1.555127  2.950293  0.406279  0.885812
 730.000000  1.554932  2.950845  0.399366  0.880238
 731.000000  1.555992  2.952606  0.397423  0.878435
 732.000000  1.555905  2.950677  0.402022  0.880640
 733.000000  1.554905  2.950382  0.400570  0.880501
 734.000000  1.556019  2.950367  0.402485  0.882500
 735.000000  1.560512  2.954440  0.402413  0.881841
 736.000000  1.560895  2.955005  0.402650  0.882623
 737.000000  1.558122  2.953319  0.408433  0.887722
 738.000000  1.559178  2.954050  0.405450  0.883826
 739.000000  1.559971  2.955481  0.409039  0.888199
 740.000000  1.561332  2.955928  0.410160  0.889562
 741.000000  1.558011  2.953071  0.403184  0.883031
 742.000000  1.559767  2.953858  0.397561  0.877462
 743.000000  1.561939  2.957695  0.407591  0.886417
 744.000000  1.564625  2.958919  0.407038  0.886556
 745.000000  1.564789  2.958861  0.402881  0.882620
 746.000000  1.565911  2.960635  0.402356  0.882283
 747.000000  1.565447  2.961237  0.401058  0.881228
 748.000000  1.563264  2.957566  0.405425  0.885612
 749.000000  1.567541  2.959602  0.407237  0.887814
 750.000000  1.567154  2.960241  0.404948  0.885457
 751.000000  1.564561  2.959405  0.405799  0.885863
 752.000000  1.562450  2.957780  0.406151  0.886683
 753.000000  1.565251  2.959984  0.406652  0.888610
 754.000000  1.563942  2.958010  0.398153  0.880077
 755.000000  1.563729  2.956865  0.407742  0.888472
 756.000000  1.565324  2.959500  0.408320  0.887708
 757.000000  1.565784  2.959760  0.401953  0.881238
 758.000000  1.564630  2.957261  0.413180  0.892696
 759.000000  1.568400  2.958841  0.409739  0.890151
 760.000000  1.564415  2.956397  0.400804  0.882127
 761.000000  1.565342  2.959435  0.411417  0.892157
 762.000000  1.562302  2.956855  0.413391  0.893456
 763.000000  1.565812  2.959287  0.401514  0.881739
 764.000000  1.565719  2.957983  0.409015  0.889760
 765.000000  1.563205  2.956626  0.411166  0.891396
 766.000000  1.566815  2.959263  0.407054  0.887198
 767.000000  1.564866  2.957575  0.402647  0.881291
 768.000000  1.563740  2.956734  0.413073  0.891322
 769.000000  1.563952  2.956797  0.409898  0.888270
 770.000000  1.565324  2.958061  0.400752  0.879631
 771.000000  1.563377  2.956590  0.406779  0.885727
 772.000000  1.562766  2.955232  0.409696  0.888468
 773.000000  1.570060  2.961175  0.398894  0.878362
 774.000000  1.565544  2.957820  0.406345  0.885993
 775.000000  1.564792  2.957202  0.406133  0.885267
 776.000000  1.569326  2.961026  0.401284  0.879931
 777.000000  1.564727  2.956735  0.405369  0.883857
 778.000000  1.564346  2.956367  0.402870  0.881950
 779.000000  1.567294  2.959524  0.396731  0.876438
 780.000000  1.568331  2.960780  0.406205  0.885324
 781.000000  1.563347  2.955962  0.407558  0.886487
 782.000000  1.567320  2.958081  0.405320  0.883101
 783.000000  1.567029  2.956750  0.406534  0.883877
 784.000000  1.564469  2.955830  0.404812  0.882443
 785.000000  1.560892  2.952394  0.405983  0.883359
 786.000000  1.566815  2.959185  0.405791  0.883692
 787.000000  1.571263  2.962776  0.410356  0.888503
 788.000000  1.573773  2.962085  0.403388  0.881329
 789.000000  1.572198  2.961014  0.399996  0.877053
 790.000000  1.568804  2.958354  0.402012  0.879100
 791.000000  1.570111  2.959139  0.407276  0.884671
 792.000000  1.569771  2.960773  0.408521  0.887232
 793.000000  1.569650  2.962028  0.405708  0.884890
 794.000000  1.569294  2.961409  0.407226  0.887268
 795.000000  1.570510  2.961219  0.402246  0.882036
 796.000000  1.569343  2.959763  0.399413  0.879193
 797.000000  1.572939  2.962331  0.412300  0.893624
 798.000000  1.566919  2.956428  0.404893  0.886750
 799.000000  1.565286  2.957355  0.399780  0.882295
 800.000000  1.568827  2.961130  0.411059  0.892992
 801.000000  1.572913  2.963373  0.403649  0.885694
 802.000000  1.571778  2.960613  0.399141  0.880091
 803.000000  1.577097  2.964317  0.407762  0.888759
 804.000000  1.572497  2.961803  0.406430  0.887843
 805.000000  1.569832  2.960040  0.400766  0.882428
 806.000000  1.569577  2.961404  0.408916  0.890373
 807.000000  1.570725  2.961936  0.407946  0.889562
 808.000000  1.572447  2.963766  0.401182  0.882184
 809.000000  1.574712  2.963726  0.404353  0.885292
 810.000000  1.571082  2.961158  0.405193  0.886162
 811.000000  1.569201  2.959011  0.402740  0.883882
 812.000000  1.571038  2.959920  0.407724  0.888984
 813.000000  1.575033  2.965244  0.411901  0.893056
 814.000000  1.574096  2.964139  0.400762  0.881261
 815.000000  1.571267  2.961397  0.403141  0.883343
 816.000000  1.573858  2.963407  0.409310  0.890452
 817.000000  1.578002  2.967303  0.404220  0.884824
 818.000000  1.576100  2.964970  0.407629  0.888661
 819.000000  1.574910  2.963732  0.411602  0.893812
 820.000000  1.575057  2.964644  0.399945  0.881462
 821.000000  1.571625  2.960877  0.405023  0.885355
 822.000000  1.575319  2.963571  0.408681  0.889171
 823.000000  1.575842  2.964223  0.406448  0.887562
 824.000000  1.572827  2.961683  0.411964  0.892302
 825.000000  1.577254  2.965676  0.411674  0.891352
 826.000000  1.575126  2.964817  0.400972  0.879624
 827.000000  1.574104  2.963387  0.409523  0.887689
 828.000000  1.575368  2.963569  0.410501  0.889391
 829.000000  1.579656  2.968721  0.409099  0.887969
 830.000000  1.575975  2.965840  0.408224  0.886253
 831.000000  1.573717  2.962844  0.414806  0.893281
 832.000000  1.571808  2.961544  0.408972  0.887447
 833.000000  1.571806  2.963338  0.408256  0.886387
 834.000000  1.575534  2.967254  0.406768  0.884597
 835.000000  1.575579  2.965319  0.408809  0.886502
 836.000000  1.575414  2.962061  0.409440  0.887085
 837.000000  1.571557  2.959265  0.405657  0.882941
 838.000000  1.574720  2.962216  0.407502  0.884356
 839.000000  1.577185  2.965096  0.408600  0.885513
 840.000000  1.574505  2.963576  0.411793  0.888514
 841.000000  1.574410  2.962729  0.405337  0.882652
 842.000000  1.577973  2.965218  0.402763  0.880451
 843.000000  1.580119  2.966813  0.411223  0.888371
 844.000000  1.576739  2.964806  0.408845  0.885272
 845.000000  1.579427  2.966371  0.406346  0.883868
 846.000000  1.577475  2.965145  0.404258  0.883008
 847.000000  1.577040  2.965030  0.408133  0.886596
 848.000000  1.577874  2.966263  0.408844  0.886772
 849.000000  1.576809  2.964370  0.412970  0.889865
 850.000000  1.576132  2.963381  0.406173  0.883562
 851.000000  1.574656  2.962684  0.403121  0.881038
 852.000000  1.577964  2.967326  0.404724  0.883364
 853.000000  1.579907  2.970024  0.406900  0.885024
 854.000000  1.576487  2.966754  0.414300  0.891685
 855.000000  1.575297  2.964889  0.413097  0.890523
 856.000000  1.575903  2.965081  0.402640  0.879211
 857.000000  1.579528  2.967883  0.407816  0.883249
 858.000000  1.575776  2.964627  0.402621  0.877844
 859.000000  1.576048  2.964574  0.406568  0.881228
 860.000000  1.575143  2.964119  0.411361  0.885933
 861.000000  1.581929  2.969252  0.410756  0.886054
 862.000000  1.581389  2.968938  0.405128  0.880161
 863.000000  1.579699  2.965912  0.407874  0.882479
 864.000000  1.574195  2.961192  0.406135  0.880612
 865.000000  1.576857  2.965291  0.404643  0.879214
 866.000000  1.578102  2.966017  0.406294  0.881262
 867.000000  1.579442  2.967485  0.411238  0.886411
 868.000000  1.577848  2.966717  0.411586  0.886999
 869.000000  1.577382  2.966993  0.408103  0.882357
 870.000000  1.578176  2.967153  0.405722  0.879353
 871.000000  1.580666  2.969691  0.405223  0.878859
 872.000000  1.580537  2.970250  0.408209  0.882906
 873.000000  1.582842  2.972957  0.413932  0.889508
 874.000000  1.581282  2.972381  0.411936  0.888594
 875.000000  1.580391  2.972499  0.402484  0.879499
 876.000000  1.584268  2.975013  0.408993  0.885900
 877.000000  1.579924  2.970483  0.406552  0.883628
 878.000000  1.583485  2.975014  0.407148  0.884279
 879.000000  1.584847  2.978418  0.414185  0.892595
 880.000000  1.586381  2.980567  0.412921  0.891497
 881.000000  1.584766  2.979172  0.413363  0.892746
 882.000000  1.582831  2.976771  0.410791  0.890324
 883.000000  1.583737  2.977392  0.409227  0.888316
 884.000000  1.585217  2.978308  0.409337  0.888979
 885.000000  1.587820  2.980361  0.413328  0.894337
 886.000000  1.586170  2.980496  0.406998  0.888614
 887.000000  1.583268  2.978767  0.409362  0.891696
 888.000000  1.584016  2.978784  0.411579  0.893892
 889.000000  1.580242  2.975687  0.412782  0.893901
 890.000000  1.582583  2.978687  0.407579  0.888947
 891.000000  1.580979  2.977676  0.412711  0.894335
 892.000000  1.581007  2.977226  0.413077  0.895761
 893.000000  1.581486  2.977112  0.408274  0.891705
 894.000000  1.585605  2.981489  0.407873  0.891227
 895.000000  1.586025  2.982433  0.409570  0.892726
 896.000000  1.588823  2.985850  0.409585  0.893755
 897.000000  1.587950  2.983414  0.411856  0.896672
 898.000000  1.586955  2.983047  0.406132  0.891964
 899.000000  1.587169  2.983386  0.408470  0.894760
 900.000000  1.584740  2.982100  0.409828  0.896421
 901.000000  1.587536  2.984227  0.412161  0.898814
 902.000000  1.583203  2.979892  0.407680  0.894279
 903.000000  1.582289  2.979748  0.407969  0.894922
 904.000000  1.583355  2.981607  0.406230  0.893017
 905.000000  1.587561  2.985566  0.408637  0.895300
 906.000000  1.585826  2.984585  0.413048  0.900487
 907.000000  1.589639  2.987266  0.408622  0.895692
 908.000000  1.589609  2.986692  0.405566  0.893532
 909.000000  1.586072  2.985534  0.406002  0.893582
 910.000000  1.586142  2.985682  0.406875  0.894320
 911.000000  1.592255  2.989345  0.412237  0.899793
 912.000000  1.587953  2.985494  0.410267  0.898528
 913.000000  1.590020  2.987445  0.409957  0.899045
 914.000000  1.587229  2.986257  0.400005  0.890367
 915.000000  1.585095  2.986224  0.407273  0.897186
 916.000000  1.584479  2.984090  0.409699  0.898708
 917.000000  1.585346  2.983988  0.417998  0.906833
 918.000000  1.584235  2.983824  0.412480  0.901780
 919.000000  1.585889  2.984745  0.410027  0.900191
 920.000000  1.584776  2.984382  0.415455  0.906144
 921.000000  1.582489  2.983907  0.408755  0.899095
 922.000000  1.588133  2.988275  0.408956  0.897804
 923.000000  1.587344  2.986526  0.414271  0.902294
 924.000000  1.589327  2.986852  0.402310  0.890791
 925.000000  1.589136  2.985681  0.417487  0.906180
 926.000000  1.590487  2.986890  0.417940  0.907811
 927.000000  1.594585  2.989323  0.408681  0.899144
 928.000000  1.591826  2.986630  0.411534  0.901973
 929.000000  1.591365  2.985446  0.408175  0.898119
 930.000000  1.593574  2.988128  0.406747  0.897345
 931.000000  1.591506  2.986350  0.411741  0.903016
 932.000000  1.593550  2.989622  0.417793  0.909075
 933.000000  1.595245  2.989950  0.407608  0.899114
 934.000000  1.590435  2.985772  0.406147  0.897051
 935.000000  1.592267  2.986229  0.407295  0.898021
 936.000000  1.596558  2.989451  0.409432  0.900300
 937.000000  1.593142  2.986356  0.408352  0.899839
 938.000000  1.593954  2.988487  0.406817  0.898374
 939.000000  1.593368  2.987253  0.405282  0.897264
 940.000000  1.595645  2.989500  0.407699  0.899684
 941.000000  1.592887  2.986344  0.408712  0.901767
 942.000000  1.593857  2.987846  0.408202  0.901435
 943.000000  1.595104  2.986707  0.414274  0.906244
 944.000000  1.596982  2.987905  0.413094  0.904558
 945.000000  1.595439  2.986328  0.410186  0.902530
 946.000000  1.597364  2.987633  0.406014  0.899290
 947.000000  1.598977  2.989270  0.416515  0.908623
 948.000000  1.597425  2.988273  0.414026  0.906589
 949.000000  1.594262  2.984227  0.407318  0.900610
 950.000000  1.599408  2.988233  0.408616  0.901056
 951.000000  1.600589  2.989724  0.416929  0.909721
 952.000000  1.593829  2.983492  0.410611  0.903350
 953.000000  1.591023  2.981704  0.405948  0.898150
 954.000000  1.594621  2.985007  0.413117  0.905281
 955.000000  1.599928  2.988521  0.415409  0.907797
 956.000000  1.597646  2.985829  0.413402  0.905155
 957.000000  1.595184  2.983312  0.407944  0.900931
 958.000000  1.596428  2.985099  0.401952  0.895262
 959.000000  1.599197  2.987008  0.414070  0.907170
 960.000000  1.598108  2.984607  0.414779  0.907692
 961.000000  1.601567  2.987010  0.411930  0.906142
 962.000000  1.597340  2.983608  0.409627  0.903326
 963.000000  1.596405  2.983831  0.409954  0.903425
 964.000000  1.597782  2.984227  0.413186  0.906690
 965.000000  1.594963  2.982997  0.408354  0.901087
 966.000000  1.594674  2.982643  0.406344  0.899320
 967.000000  1.595974  2.982716  0.416211  0.908970
 968.000000  1.594966  2.983408  0.413406  0.906469
 969.000000  1.596422  2.984767  0.410694  0.902874
 970.000000  1.598287  2.985316  0.413125  0.905021
 971.000000  1.598035  2.984456  0.410781  0.902804
 972.000000  1.596801  2.983798  0.410308  0.903918
 973.000000  1.598777  2.985141  0.407761  0.901829
 974.000000  1.597285  2.982795  0.415861  0.909539
 975.000000  1.597416  2.982475  0.414111  0.907254
 976.000000  1.596675  2.982965  0.417376  0.909594
 977.000000  1.597758  2.985148  0.412882  0.904499
 978.000000  1.596934  2.985516  0.408047  0.899649
 979.000000  1.596166  2.985011  0.412354  0.903921
 980.000000  1.596146  2.985462  0.414950  0.905371
 981.000000  1.600440  2.990061  0.411102  0.900312
 982.000000  1.600786  2.990374  0.414620  0.904086
 983.000000  1.600320  2.989586  0.418669  0.908926
 984.000000  1.602363  2.991621  0.412682  0.902959
 985.000000  1.602395  2.990674  0.411277  0.901605
 986.000000  1.602755  2.991508  0.409777  0.898524
 987.000000  1.603582  2.991453  0.409847  0.897683
 988.000000  1.606974  2.994858  0.416147  0.904752
 989.000000  1.605267  2.992016  0.412880  0.902192
 990.000000  1.605304  2.993411  0.408060  0.897813
 991.000000  1.601267  2.993020  0.409038  0.898338
 992.000000  1.604525  2.996982  0.403840  0.892933
 993.000000  1.606461  2.997113  0.411550  0.901021
 994.000000  1.603491  2.994558  0.411875  0.901406
 995.000000  1.601542  2.993764  0.412343  0.902107
 996.000000  1.605983  2.996902  0.407733  0.897958
 997.000000  1.607815  2.998855  0.406341  0.896462
 998.000000  1.605621  2.998116  0.403197  0.892878


==> anc/Figure8a.txt <==
#W/J       r(L=10)   r(L=12)   r(L=14) 	 r(L=16)   r(L=18) 
 0.200000  --------  --------  --------  --------  0.532542
 0.400000  0.442691  0.467202  0.494035  0.521495  0.529089
 0.600000  0.446712  0.464630  0.493259  0.521977  0.530048
 0.800000  0.444043  0.459447  0.482786  0.511416  0.527440
 1.000000  0.439690  0.446679  0.464239  0.490497  0.515502
 1.200000  0.432373  0.436478  0.445144  0.464018  0.496363
 1.400000  0.424160  0.424068  0.426866  0.438578  0.456485
 1.600000  0.416873  0.417214  0.416639  0.420591  0.429364
 1.800000  0.414830  0.411573  0.406206  0.406735  0.409616
 2.000000  0.409887  0.405478  0.402879  0.401407  0.399802
 2.200000  0.405127  0.403246  0.398063  0.397208  0.396632
 2.400000  0.403653  0.398518  0.395594  0.393639  0.396248
 2.600000  0.402870  0.396612  0.394490  0.391847  0.392760
 2.800000  0.400807  0.396390  0.392613  0.390623  0.387362
 3.000000  0.399102  0.395442  0.391256  0.390737  0.390830
 3.200000  0.397467  0.394007  0.392141  0.388976  0.384693
 3.400000  0.395575  0.392842  0.389611  0.390932  0.386599
 3.600000  0.394938  0.391415  0.390944  0.389140  0.382863
 3.800000  0.392500  0.391050  0.389058  0.388520  0.384222
 4.000000  0.394589  0.390923  0.389369  0.386593  0.384216


==> anc/Figure8b.txt <==
#W/J       δ(L=10)   δ(L=12)   δ(L=14) 	 δ(L=16)   δ(L=18) 
 0.200000  0.420334  0.437987  0.458199  0.471544  0.487766
 0.400000  0.403209  0.426469  0.446719  0.467815  0.484254
 0.600000  0.389465  0.407388  0.427903  0.453590  0.475632
 0.800000  0.370752  0.384261  0.403036  0.430841  0.460355
 1.000000  0.347605  0.357664  0.374156  0.399364  0.432798
 1.200000  0.323890  0.331002  0.342878  0.362520  0.391642
 1.400000  0.301412  0.304941  0.312992  0.325703  0.348072
 1.600000  0.279409  0.281571  0.285600  0.294053  0.307129
 1.800000  0.259676  0.259155  0.262049  0.266366  0.275471
 2.000000  0.242675  0.241119  0.241385  0.242949  0.245833
 2.200000  0.226529  0.223994  0.223920  0.223084  0.226711
 2.400000  0.211289  0.209120  0.207708  0.207271  0.213490
 2.600000  0.199453  0.196326  0.194233  0.193658  0.190147
 2.800000  0.188184  0.184339  0.183041  0.180593  0.182766
 3.000000  0.176631  0.174359  0.171460  0.170109  0.168528
 3.200000  0.167862  0.165166  0.162016  0.160163  0.158560
 3.400000  0.160482  0.156137  0.154349  0.151972  0.148710
 3.600000  0.153131  0.148326  0.146866  0.144589  0.140921
 3.800000  0.144958  0.142247  0.139613  0.137809  0.137716
 4.000000  0.138966  0.134902  0.133665  0.131292  0.129102


==> anc/Figure8c.txt <==
#W/J       δ(L=10)   δ(L=12)   δ(L=14) 	 δ(L=16)   δ(L=18) 
 0.200000  0.114923  0.185009  0.280898  0.338750  0.431204
 0.400000  0.103443  0.185700  0.279349  0.370441  0.439466
 0.600000  0.108912  0.173137  0.257951  0.353418  0.427684
 0.800000  0.101665  0.154398  0.225163  0.316471  0.401766
 1.000000  0.089040  0.129064  0.186949  0.262962  0.351848
 1.200000  0.075326  0.105475  0.146885  0.204707  0.279740
 1.400000  0.062198  0.084112  0.113253  0.151467  0.206507
 1.600000  0.051205  0.066773  0.086014  0.111637  0.144523
 1.800000  0.042481  0.052213  0.065638  0.081601  0.103256
 2.000000  0.034662  0.042180  0.050318  0.060121  0.072028
 2.200000  0.029736  0.033845  0.039704  0.044811  0.053413
 2.400000  0.024093  0.027460  0.031408  0.034714  0.042032
 2.600000  0.020688  0.022992  0.025017  0.027335  0.029217
 2.800000  0.017258  0.019240  0.020897  0.021803  0.024734
 3.000000  0.014647  0.016179  0.017317  0.017929  0.017873
 3.200000  0.013331  0.013537  0.014327  0.014905  0.014540
 3.400000  0.011350  0.011818  0.012308  0.012717  0.011521
 3.600000  0.009766  0.010012  0.010590  0.010966  0.009380
 3.800000  0.008698  0.009133  0.009128  0.009099  0.009011
 4.000000  0.007970  0.007965  0.007919  0.007953  0.007411

